Siegel modular forms of degree three and invariants of ternary quartics

We determine the structure of the graded ring of Siegel modular forms of degree 3. It is generated by 19 modular forms, among which we identify a homogeneous system of parameters with 7 forms of weights 4, 12, 12, 14, 18, 20 and 30. We also give a complete dictionary between the Dixmier-Ohno invariants of ternary quartics and the above generators.

==> anc/SiegelMFfromShioda.txt <==
/***
 *  Fundamental Siegel modular forms in dimension 3 in terms of Shioda invariants
 *           (in characteristic 0 or > 7)
 *
 *  [LR2019] R. Lercier and C. Ritzenthaler,
 *           "Siegel modular forms of degree three and invariants of ternary quartics", 2019.
 *
 *  The variables
 *
 *                   J2, J3, J4, J5, J6, J7, J8, J9, J10
 *
 *  denote the 9 Shioda invariants.
 */

Alpha4 := 2^6 * 3^(-3) * 7^2 * (
  -197568*J6
  +92610*J3^2
  -59976*J4*J2
  +4913*J2^3
);

Alpha6 := -2^9 * 3^(-4) * 7^3 * (
  -85349376*J9
  +19756800*J6*J3
  -1111320*J3^3
  -7541100*J7*J2
  +4925970*J4*J3*J2
  +1969569*J5*J2^2
  -537956*J3*J2^3
);

Alpha10 := -2^21 * 3^(-9) * 5^(-1) * 7^3 * (
  +20378030349600*J8*J7
  +147545173278720*J9*J6
  +94850468536320*J10*J5
  +752781496320*J6*J5*J4
  +1968994101312*J7*J4^2
  -72406427627520*J6^2*J3
  +52519741855560*J7*J5*J3
  -210552396410160*J8*J4*J3
  -2868803233632*J4^3*J3
  +81457231080960*J9*J3^2
  -2084116740300*J5*J4*J3^2
  +4283477735040*J6*J3^3
  -480290277600*J3^5
  +8735401946880*J7*J6*J2
  +42515981502120*J8*J5*J2
  +42983823439872*J9*J4*J2
  -244065875760*J5*J4^2*J2
  -249358870656000*J10*J3*J2
  +10628995375530*J5^2*J3*J2
  -37616795072640*J6*J4*J3*J2
  +26249824039320*J7*J3^2*J2
  -499757825700*J4*J3^3*J2
  -5928116943168*J6*J5*J2^2
  +2474419103352*J7*J4*J2^2
  -51599698920000*J8*J3*J2^2
  -6933911663700*J4^2*J3*J2^2
  +2173167645390*J5*J3^2*J2^2
  -3183595736832*J9*J2^3
  -995324585850*J5*J4*J2^3
  +4171608608832*J6*J3*J2^3
  -398051198160*J3^3*J2^3
  -186348820644*J7*J2^4
  +764671769190*J4*J3*J2^4
  +77717325987*J5*J2^5
  -31760470864*J3*J2^6
);

Alpha12 := 2^24 * 3^(-10) * 5^(-2) * 7 * (
  -1906272111794400*J7^2*J4
  -54222851179929600*J8*J6*J4
  -390404528495493120*J9*J5*J4
  +520539371327324160*J10*J4^2
  +49368614979059712*J6*J4^3
  +82237990956226560*J6*J5*J4*J3
  -92221208608364640*J7*J4^2*J3
  +45750530683065600*J8*J4*J3^2
  +3040117384638600*J4^3*J3^2
  +3812544223588800*J5*J4*J3^3
  +87559863386849280*J6^2*J4*J2
  -158792466912473520*J7*J5*J4*J2
  +570695508668759040*J8*J4^2*J2
  +17377132782901248*J4^4*J2
  -135557127949824000*J9*J4*J3*J2
  +6301288369542600*J5*J4^2*J3*J2
  -20526026843266560*J6*J4*J3^2*J2
  +564821366457600*J4*J3^4*J2
  +162097968690000*J7^2*J2^2
  +4610786664960000*J8*J6*J2^2
  +33197663987712000*J9*J5*J2^2
  +284946615894528000*J10*J4*J2^2
  -16068285342333630*J5^2*J4*J2^2
  +18540339115253760*J6*J4^2*J2^2
  -6993026441856000*J6*J5*J3*J2^2
  -15356080900566000*J7*J4*J3*J2^2
  -3890351248560000*J8*J3^2*J2^2
  +342169657470900*J4^2*J3^2*J2^2
  -324195937380000*J5*J3^3*J2^2
  -7445566614528000*J6^2*J2^3
  +13502760791877000*J7*J5*J2^3
  -6443190132059520*J8*J4*J2^3
  +4144145779630080*J4^3*J2^3
  +11526966662400000*J9*J3*J2^3
  -1723549678100460*J5*J4*J3*J2^3
  +1745410445856000*J6*J3^2*J2^3
  -48029027760000*J3^4*J2^3
  -27994061894400000*J10*J2^4
  +1366350794416125*J5^2*J2^4
  -3617747867720448*J6*J4*J2^4
  +1972620783000000*J7*J3*J2^4
  +132776289596160*J4*J3^2*J2^4
  -3578685333048000*J8*J2^5
  -772291093805280*J4^2*J2^5
  +100997094996000*J5*J3*J2^5
  +143215531804800*J6*J2^6
  -15633909816000*J3^2*J2^6
  +31660345634064*J4*J2^7
  -564566586400*J2^9
);

Alpha12p := 2^17 * 3^(-11) * 5^(-2) * 7 * (
  +327939803936214220800*J10*J8
  +75574605022337433600*J6^3
  -124343842325814558720*J7*J6*J5
  -603907005016465920*J7^2*J4
  +473690827907864985600*J8*J6*J4
  +243612425781187706880*J9*J5*J4
  -318570095252322385920*J10*J4^2
  -22427810627474423808*J6*J4^3
  -47255214803308646400*J8*J7*J3
  -317413341093817221120*J9*J6*J3
  -45547194991140864000*J10*J5*J3
  -32168610176679567360*J6*J5*J4*J3
  +51929902360658327040*J7*J4^2*J3
  +49490869816711249920*J6^2*J3^2
  -17293700598198796800*J7*J5*J3^2
  +91614025639422720000*J8*J4*J3^2
  -2078792763740542080*J4^3*J3^2
  -53728820758068019200*J9*J3^3
  +1784270696639558400*J5*J4*J3^3
  +661496470464614400*J6*J3^4
  +369016626085632000*J3^6
  +42846897002380369920*J9*J7*J2
  +181147701221908807680*J10*J6*J2
  -7466486607476305920*J6*J5^2*J2
  -7384498213771542528*J6^2*J4*J2
  +34065845146610645760*J7*J5*J4*J2
  -157333024983683727360*J8*J4^2*J2
  -7057026619851866112*J4^4*J2
  -27455439456895242240*J7*J6*J3*J2
  -27999324778036147200*J8*J5*J3*J2
  -25591378328554106880*J9*J4*J3*J2
  -312418835541025920*J5*J4^2*J3*J2
  +127170660300661555200*J10*J3^2*J2
  -3499915597254518400*J5^2*J3^2*J2
  +30043586036976261120*J6*J4*J3^2*J2
  -15959215983048307200*J7*J3^3*J2
  +536475701585376000*J4*J3^4*J2
  +3646191507416624880*J7^2*J2^2
  +18101690242579722240*J8*J6*J2^2
  -26461028023005542400*J9*J5*J2^2
  -35513533027494789120*J10*J4*J2^2
  +2313833089296042720*J5^2*J4*J2^2
  +2985889236543037440*J6*J4^2*J2^2
  +5996071902965760000*J6*J5*J3*J2^2
  -3937297461889150800*J7*J4*J3*J2^2
  +25710309344022307200*J8*J3^2*J2^2
  +3883928619997789020*J4^2*J3^2*J2^2
  -1561765499058492000*J5*J3^3*J2^2
  +1165935293528334336*J6^2*J2^3
  -4883241290951860200*J7*J5*J2^3
  +9400033827787276800*J8*J4*J2^3
  -304203983567145984*J4^3*J2^3
  +2245635488063600640*J9*J3*J2^3
  +959663356864124220*J5*J4*J3*J2^3
  -2503972238982600960*J6*J3^2*J2^3
  +221227243977532800*J3^4*J2^3
  +6549669882809948160*J10*J2^4
  -138771791826785145*J5^2*J2^4
  +403702374594871296*J6*J4*J2^4
  +21617798306610240*J7*J3*J2^4
  -385291205388230400*J4*J3^2*J2^4
  +692579289952589760*J8*J2^5
  +153331648608047616*J4^2*J2^5
  -113739200780133600*J5*J3*J2^5
  -23774253378873984*J6*J2^6
  +18890956552879040*J3^2*J2^6
  -6639638294514960*J4*J2^7
  +121933929425824*J2^9
);

Beta14 := 2^24 * 3^(-11) * 5^(-1) * 7^3 * (
  +34312898012299200*J7^3
  +976011321238732800*J8*J7*J6
  +7027281512918876160*J9*J7*J5
  -9369708683891834880*J10*J7*J4
  -888635069623074816*J7*J6*J4^2
  -1480283837212078080*J7*J6*J5*J3
  +1684763292403890720*J7^2*J4*J3
  +704897065339084800*J8*J6*J4*J3
  +5075258870441410560*J9*J5*J4*J3
  -6767011827255214080*J10*J4^2*J3
  -641791994727776256*J6*J4^3*J3
  -823509552295180800*J8*J7*J3^2
  -1069093882430945280*J6*J5*J4*J3^2
  +1144153598985245520*J7*J4^2*J3^2
  -68625796024598400*J7*J5*J3^3
  -594756898879852800*J8*J4*J3^3
  -39521526000301800*J4^3*J3^3
  -49563074906654400*J5*J4*J3^4
  -1576077540963287040*J7*J6^2*J2
  +2865208681403202960*J7^2*J5*J2
  +197526100726886400*J8*J6*J5*J2
  +1422187925233582080*J9*J5^2*J2
  -10272519156037662720*J8*J7*J4*J2
  -1896250566978109440*J10*J5*J4*J2
  -179842811709431808*J6*J5*J4^2*J2
  -312788390092222464*J7*J4^3*J2
  +2440028303096832000*J9*J7*J3*J2
  -299581252769111040*J6*J5^2*J3*J2
  -1138278224029040640*J6^2*J4*J3*J2
  +2286827567712288720*J7*J5*J4*J3*J2
  -7419041612693867520*J8*J4^2*J3*J2
  -225902726177716224*J4^4*J3*J2
  +369468483178798080*J7*J6*J3^2*J2
  -166662647488310400*J8*J5*J3^2*J2
  +1762242663347712000*J9*J4*J3^2*J2
  -92991462133808700*J5*J4^2*J3^2*J2
  -13888553957359200*J5^2*J3^3*J2
  +266838348962465280*J6*J4*J3^3*J2
  -10166784596236800*J7*J3^4*J2
  -7342677763948800*J4*J3^5*J2
  -5925783021806592000*J10*J7*J2^2
  -318968073766379520*J6^2*J5*J2^2
  +867687408486016020*J7*J5^2*J2^2
  -409290310675169280*J7*J6*J4*J2^2
  -2078962210150479360*J8*J5*J4*J2^2
  -63302412280568832*J5*J4^3*J2^2
  +411080448597840000*J7^2*J3*J2^2
  -184431466598400000*J8*J6*J3*J2^2
  -834091307691264000*J9*J5*J3*J2^2
  -2509190103071232000*J10*J4*J3*J2^2
  +185933016104146290*J5^2*J4*J3*J2^2
  -127678098597396480*J6*J4^2*J3*J2^2
  +354494441174711040*J6*J5*J3^2*J2^2
  -22915609724851200*J7*J4*J3^2*J2^2
  +155614049942400000*J8*J3^3*J2^2
  +2531655795160800*J4^2*J3^3*J2^2
  +10910273945961600*J5*J3^4*J2^2
  -757536111299600640*J8*J7*J2^3
  -1199265611556096000*J10*J5*J2^3
  +58534468032786795*J5^3*J2^3
  -82832562874736640*J6*J5*J4*J2^3
  -101192276252067840*J7*J4^2*J2^3
  +297822664581120000*J6^2*J3*J2^3
  -434224292262606720*J7*J5*J3*J2^3
  +1394031772231781760*J8*J4*J3*J2^3
  -13977416807101440*J4^3*J3*J2^3
  -461078666496000000*J9*J3^2*J2^3
  +34685187016142880*J5*J4*J3^2*J2^3
  -69816417834240000*J6*J3^3*J2^3
  +1921161110400000*J3^5*J2^3
  +30315863772440064*J7*J6*J2^4
  -153310879667776320*J8*J5*J2^4
  -20479389241489920*J5*J4^2*J2^4
  +1119762475776000000*J10*J3*J2^4
  -50327316227016360*J5^2*J3*J2^4
  +99236119050157824*J6*J4*J3*J2^4
  -82214217349850880*J7*J3^2*J2^4
  -346972539070080*J4*J3^3*J2^4
  +6135353382517632*J6*J5*J2^5
  +5296454292911040*J7*J4*J2^5
  +143147413321920000*J8*J3*J2^5
  +22946962312844640*J4^2*J3*J2^5
  -4709640496357440*J5*J3^2*J2^5
  +1071901464041520*J5*J4*J2^6
  -5728621272192000*J6*J3*J2^6
  +625356392640000*J3^3*J2^6
  -119507455009152*J7*J2^7
  -1087152642848832*J4*J3*J2^7
  -24186032561376*J5*J2^8
  +22582663456000*J3*J2^9
);

Alpha16 := 2^25 * 3^(-15) * 5^(-3) * 7 * (
  +92331759241807304067072000*J10*J7^2
  +1492493400490183264567296000*J10*J8*J6
  +326618327985537920532480000*J6^4
  -681444237273227005236019200*J7*J6^2*J5
  +236239144350844414987468800*J7^2*J5^2
  -52497587633520981108326400*J8*J6*J5^2
  -236239144350844414987468800*J9*J5^3
  +8940059228174992933478400*J7^2*J6*J4
  +2441999814733371960616550400*J8*J6^2*J4
  -1672547110142342001426432000*J8*J7*J5*J4
  +420212095393825241620807680*J9*J6*J5*J4
  +442541647819763642400768000*J10*J5^2*J4
  +1197118543788521413835489280*J9*J7*J4^2
  -4735826456678322675363348480*J10*J6*J4^2
  +428798477692326351321169920*J6*J5^2*J4^2
  -225968819580580519735197696*J6^2*J4^3
  -627163329382891088005693440*J7*J5*J4^3
  +1593149932151149112642764800*J8*J4^4
  +30345712993355221193195520*J4^6
  -15546453175385529113808000*J7^3*J3
  -267448002081842963114496000*J8*J7*J6*J3
  -1646156373047111119483699200*J9*J6^2*J3
  +1246031327142522005634662400*J9*J7*J5*J3
  +254919415432561017539788800*J10*J6*J5*J3
  +34998391755680654072217600*J6*J5^3*J3
  -2140768104805568644400332800*J10*J7*J4*J3
  +99616003258561535568936960*J6^2*J5*J4*J3
  -52497587633520981108326400*J7*J5^2*J4*J3
  +245652422765723139642900480*J7*J6*J4^2*J3
  -56691609786061224778137600*J8*J5*J4^2*J3
  -197514339809056165102878720*J9*J4^3*J3
  -32735066007844281195233280*J5*J4^4*J3
  +1510330046426273956036608000*J10*J8*J3^2
  +362138071153965169390387200*J6^3*J3^2
  -511996414729005922107571200*J7*J6*J5*J3^2
  +357644111556628333598817600*J7^2*J4*J3^2
  +1060747841021595702767769600*J8*J6*J4*J3^2
  +268241160366078752730931200*J9*J5*J4*J3^2
  -217759413583294243934515200*J10*J4^2*J3^2
  +2916532646306721172684800*J5^2*J4^2*J3^2
  -103904059473982782937036800*J6*J4^3*J3^2
  -245079185621736582570384000*J8*J7*J3^3
  -399750212986049770551705600*J9*J6*J3^3
  +139147933245797595893760000*J10*J5*J3^3
  -10894437057138099769382400*J6*J5*J4*J3^3
  +54247808945673614207210400*J7*J4^2*J3^3
  -16355015841879995612774400*J6^2*J3^4
  +1910602637807566133340000*J7*J5*J3^4
  -76952336748789223251432000*J8*J4*J3^4
  -4644721830600915743408400*J4^3*J3^4
  +13005724925400692099328000*J9*J3^5
  -865707339815093779290000*J5*J4*J3^5
  +3799723084201329663168000*J6*J3^6
  -67281302304149809680000*J3^8
  +32059235105946911495808000*J8*J7^2*J2
  +183720896509675452383232000*J9*J7*J6*J2
  +1284376242116182995763200000*J10*J6^2*J2
  -1859281168811177755103846400*J10*J7*J5*J2
  +1189425371134001370808320*J6^2*J5^2*J2
  +7080728345739162222900019200*J10*J8*J4*J2
  +208223610063541696801013760*J6^3*J4*J2
  -353527564366121047845949440*J7*J6*J5*J4*J2
  +52497587633520981108326400*J8*J5^2*J4*J2
  +101088101723960765115878400*J7^2*J4^2*J2
  +722189757695899616717045760*J8*J6*J4^2*J2
  +24730268554633850604748800*J9*J5*J4^2*J2
  +511041058186352196413030400*J10*J4^3*J2
  +3519982878024847365734400*J5^2*J4^3*J2
  -80181040948567578169049088*J6*J4^4*J2
  -441181047208149910390579200*J7*J6^2*J3*J2
  +692819395701417472147380000*J7^2*J5*J3*J2
  -17630268037211223531648000*J8*J6*J5*J3*J2
  -115430194207995116205772800*J9*J5^2*J3*J2
  -2805723707438455646668761600*J8*J7*J4*J3*J2
  -892196566873083521285160960*J9*J6*J4*J3*J2
  -57951990057836262598963200*J10*J5*J4*J3*J2
  +61982045041240098626826240*J6*J5*J4^2*J3*J2
  -62851300048959474585415680*J7*J4^3*J3*J2
  +769401932848103365774387200*J9*J7*J3^2*J2
  -273348129356341549100236800*J10*J6*J3^2*J2
  +11254494928211016099206400*J6*J5^2*J3^2*J2
  +105716465366117149965496320*J6^2*J4*J3^2*J2
  -94956120941359751763228000*J7*J5*J4*J3^2*J2
  +230369237711389943138649600*J8*J4^2*J3^2*J2
  -6506903568780692588286720*J4^4*J3^2*J2
  +47574981388467425609337600*J7*J6*J3^3*J2
  -4602961606875271938900000*J8*J5*J3^3*J2
  -51014447560178005454208000*J9*J4*J3^3*J2
  +2875014522157539433984200*J5*J4^2*J3^3*J2
  -19886929433344480155264000*J10*J3^4*J2
  -321166988304658639353000*J5^2*J3^4*J2
  -4733850526263038222582400*J6*J4*J3^4*J2
  +2413741239586412377740000*J7*J3^5*J2
  +143217961646697900270000*J4*J3^6*J2
  +13293922571792381141683200*J7^2*J6*J2^2
  +614582776914031862518579200*J8*J6^2*J2^2
  -1037722483469569012678080000*J8*J7*J5*J2^2
  +20863833670740589725450240*J9*J6*J5*J2^2
  +134813746290416380538803200*J10*J5^2*J2^2
  +1468685868459627387523645440*J9*J7*J4*J2^2
  -4847246431820200584865382400*J10*J6*J4*J2^2
  +451179217038107188200568320*J6*J5^2*J4*J2^2
  -202542152470123270832455680*J6^2*J4^2*J2^2
  -778556631368085815079636480*J7*J5*J4^2*J2^2
  +2037553294237858643175014400*J8*J4^3*J2^2
  +40562386811695151798943744*J4^5*J2^2
  -1265054374742273217849600000*J10*J7*J3*J2^2
  -2863146494387636271360000*J6^2*J5*J3*J2^2
  +95411563306722265400721000*J7*J5^2*J3*J2^2
  +342553708586599184440765440*J7*J6*J4*J3*J2^2
  -269523578416855904494416000*J8*J5*J4*J3*J2^2
  -364684425273676700298731520*J9*J4^2*J3*J2^2
  -31245730334602140300894720*J5*J4^3*J3*J2^2
  +154917946612399762141912800*J7^2*J3^2*J2^2
  -225746179983753562896537600*J8*J6*J3^2*J2^2
  -50143187152163664867571200*J9*J5*J3^2*J2^2
  +518997492289972180769356800*J10*J4*J3^2*J2^2
  -6656049250659651375067500*J5^2*J4*J3^2*J2^2
  -39230313589662148539936000*J6*J4^2*J3^2*J2^2
  +25505553009539926115352000*J6*J5*J3^3*J2^2
  -43206124516147949478696000*J7*J4*J3^3*J2^2
  -518118469287748998480000*J8*J3^4*J2^2
  +1042757219502894205333800*J4^2*J3^4*J2^2
  +576874534305011473251000*J5*J3^5*J2^2
  +1178332100145656687327846400*J10*J8*J2^3
  -49475907634382726387466240*J6^3*J2^3
  +82930592694320128286000640*J7*J6*J5*J2^3
  -57601602149825870690904000*J8*J5^2*J2^3
  +122334701655546798259564800*J7^2*J4*J2^3
  -631665360765249611769077760*J8*J6*J4*J2^3
  -123894532537247778297384960*J9*J5*J4*J2^3
  +749077011270471066809794560*J10*J4^2*J2^3
  -9249414564928267425245760*J5^2*J4^2*J2^3
  -82726648700337808126894080*J6*J4^3*J2^3
  -234329061765037939596187200*J8*J7*J3*J2^3
  +65487324867205851636203520*J9*J6*J3*J2^3
  -69425190624672305865792000*J10*J5*J3*J2^3
  +4990076793858641776140150*J5^3*J3*J2^3
  +12525297176975727021454080*J6*J5*J4*J3*J2^3
  -35625373021530233394727680*J7*J4^2*J3*J2^3
  -882710352008570561495040*J6^2*J3^2*J2^3
  -5729251554863979314760000*J7*J5*J3^2*J2^3
  +81274048452640900464904800*J8*J4*J3^2*J2^3
  +10405588169403531288636480*J4^3*J3^2*J2^3
  -12241274152527915963955200*J9*J3^3*J2^3
  -1127195067962468645721000*J5*J4*J3^3*J2^3
  -983117150178880158892800*J6*J3^4*J2^3
  -25904103915889630368000*J3^6*J2^3
  +35987223302827537030133760*J9*J7*J2^4
  -261601890494699088689725440*J10*J6*J2^4
  +19003857633953127479113920*J6*J5^2*J2^4
  -23098264639147130885996544*J6^2*J4*J2^4
  -12907078616472739837891200*J7*J5*J4*J2^4
  +67297672124631465407815680*J8*J4^2*J2^4
  +7097165937937221370850304*J4^4*J2^4
  +31958201112858213220702080*J7*J6*J3*J2^4
  -7765232624472034088370000*J8*J5*J3*J2^4
  +14265900336466115748633600*J9*J4*J3*J2^4
  -2991954668135735828312640*J5*J4^2*J3*J2^4
  +29940019067221543150617600*J10*J3^2*J2^4
  -1030770590308590928812750*J5^2*J3^2*J2^4
  -6013695680534946974955840*J6*J4*J3^2*J2^4
  -1451026213160550486516000*J7*J3^3*J2^4
  +327836845440743075514000*J4*J3^4*J2^4
  +2996414830990031770776240*J7^2*J2^5
  -27712701300633275644462080*J8*J6*J2^5
  -3307657863678168052200960*J9*J5*J2^5
  -6392176795850546284738560*J10*J4*J2^5
  +1136857539958065749653200*J5^2*J4*J2^5
  -5158740748770997220044800*J6*J4^2*J2^5
  -820487893935118327178400*J6*J5*J3*J2^5
  +3118534077147724490623200*J7*J4*J3*J2^5
  +1808442985549152611232000*J8*J3^2*J2^5
  -189886577099240438067420*J4^2*J3^2*J2^5
  +48326803352144837616600*J5*J3^3*J2^5
  +654912728057207991619584*J6^2*J2^6
  -288592541302999876500600*J7*J5*J2^6
  -1929366685494273750439680*J8*J4*J2^6
  -343965323540118334199040*J4^3*J2^6
  -978869020831780903534080*J9*J3*J2^6
  -83904277103182439971200*J5*J4*J3*J2^6
  +99621477435868785048960*J6*J3^2*J2^6
  -9667302159555870732000*J3^4*J2^6
  +603347579184424206263040*J10*J2^7
  -60654727912171143613905*J5^2*J2^7
  +337683191875629384968064*J6*J4*J2^7
  -112023981122087803091400*J7*J3*J2^7
  +29419373637815471131500*J4*J3^2*J2^7
  +127767219504111578512800*J8*J2^8
  +30176267450306720832432*J4^2*J2^8
  +6945772491765471831390*J5*J3*J2^8
  -6335759433216364127424*J6*J2^9
  -946662071846745989280*J3^2*J2^9
  -1125033876435698210520*J4*J2^10
  +17089628518664523568*J2^12
);

Beta16 := 2^25 * 3^(-14) * 5^(-2) * 7 * (
  -813495676139271401472000*J10*J7^2
  -23139432565739275419648000*J10*J8*J6
  -9641430235724698091520000*J7*J6^2*J5
  +15619116981874010908262400*J7^2*J5^2
  -3470914884860891312947200*J8*J6*J5^2
  -15619116981874010908262400*J9*J5^3
  -78767041657929453158400*J7^2*J6*J4
  +23469995888106979354214400*J8*J6^2*J4
  -93714701891244065449574400*J8*J7*J5*J4
  -3702309210518284067143680*J9*J6*J5*J4
  +20825489309165347877683200*J10*J5^2*J4
  +55534638157774261007155200*J9*J7*J4^2
  -190492623903095520692797440*J10*J6*J4^2
  +20693263980218266303856640*J6*J5^2*J4^2
  -9069258355939668117159936*J6^2*J4^3
  -29899452508158820881530880*J7*J5*J4^3
  +74971761512995252359659520*J8*J4^4
  +1428033552628480997326848*J4^6
  +138230710593977757672000*J7^3*J3
  +3931895768006478440448000*J8*J7*J6*J3
  +35251479299368427397120000*J9*J7*J5*J3
  +7327486979150770549555200*J10*J6*J5*J3
  +2313943256573927541964800*J6*J5^3*J3
  -49333993337423814547046400*J10*J7*J4*J3
  +3190548215149023901777920*J6^2*J5*J4*J3
  -3470914884860891312947200*J7*J5^2*J4*J3
  +12061343140693064056258560*J7*J6*J4^2*J3
  -9872824561382090845716480*J9*J4^3*J3
  -1561911698187401090826240*J5*J4^4*J3
  +19523896227342513635328000*J10*J8*J3^2
  -3906536797855223375155200*J7*J6*J5*J3^2
  +8223832811716291965938400*J7^2*J4*J3^2
  -6852995659290936263270400*J8*J6*J4*J3^2
  -2404331665033846586572800*J9*J5*J4*J3^2
  +12730489963258486964428800*J10*J4^2*J3^2
  +192828604714493961830400*J5^2*J4^2*J3^2
  -2664782709867850177105920*J6*J4^3*J3^2
  -3317537054255466184128000*J8*J7*J3^3
  +1626991352278542802944000*J10*J5*J3^3
  +763094573511918394521600*J6*J5*J4*J3^3
  -857907267025686124136400*J7*J4^2*J3^3
  -276461421187955515344000*J7*J5*J3^4
  +146175004306275329952000*J8*J4*J3^4
  +28758112314831669004200*J4^3*J3^4
  +12181250358856277496000*J5*J4*J3^5
  -329272059389705091072000*J8*J7^2*J2
  -3746384320167311258419200*J9*J7*J6*J2
  +50686376096381269966848000*J10*J6^2*J2
  -111894393358489783007232000*J10*J7*J5*J2
  +884256887333608024965120*J6^2*J5^2*J2
  +324199978412125633825996800*J10*J8*J4*J2
  +2792123216020119371120640*J6^3*J4*J2
  -6288973356916891159142400*J7*J6*J5*J4*J2
  +3470914884860891312947200*J8*J5^2*J4*J2
  +4611445968445834094438400*J7^2*J4^2*J2
  +293047008797401027706880*J8*J6*J4^2*J2
  -5553463815777426100715520*J9*J5*J4^2*J2
  +33634030995384428428001280*J10*J4^3*J2
  +326431280838107635384320*J5^2*J4^3*J2
  -3043436293044974980694016*J6*J4^4*J2
  -10945797141722492812492800*J7*J6^2*J3*J2
  +22006988629039279915081200*J7^2*J5*J3*J2
  +3713421245812285225881600*J8*J6*J5*J3*J2
  -4735061340321759093964800*J9*J5^2*J3*J2
  -75390335167838394135398400*J8*J7*J4*J3*J2
  -3180753746338128970383360*J9*J6*J4*J3*J2
  +91034039948918466355200*J10*J5*J4*J3*J2
  +1330866150175652997795840*J6*J5*J4^2*J3*J2
  -2623132589814145064355840*J7*J4^3*J3*J2
  +15401108749088539498291200*J9*J7*J3^2*J2
  -30333775984491942995558400*J10*J6*J3^2*J2
  +1225674590206647608294400*J6*J5^2*J3^2*J2
  -939359327145951461621760*J6^2*J4*J3^2*J2
  -3516824355746958050533200*J7*J5*J4*J3^2*J2
  +10213343162626005308390400*J8*J4^2*J3^2*J2
  +274122818253008431096320*J4^4*J3^2*J2
  +3256267323390844362163200*J7*J6*J3^3*J2
  -12862189819910355120000*J8*J5*J3^3*J2
  -1361672678715835988275200*J9*J4*J3^3*J2
  +49783300407773648358300*J5*J4^2*J3^3*J2
  +826408305919259836416000*J10*J3^4*J2
  -55950525716610044772000*J5^2*J3^4*J2
  -323151304496975756121600*J6*J4*J3^4*J2
  -40957247583400817088000*J7*J3^5*J2
  +1804629682793522592000*J4*J3^6*J2
  -285233330562677073561600*J7^2*J6*J2^2
  +33400450404367460912332800*J8*J6^2*J2^2
  -58811217964446326374195200*J8*J7*J5*J2^2
  +5516996909579719079362560*J9*J6*J5*J2^2
  +8834337071851337622374400*J10*J5^2*J2^2
  +73935996436243113364684800*J9*J7*J4*J2^2
  -272088244751916002369863680*J10*J6*J4*J2^2
  +24625530986330919411809280*J6*J5^2*J4*J2^2
  -13139407337853651394756608*J6^2*J4^2*J2^2
  -39579862745031859061038080*J7*J5*J4^2*J2^2
  +104260475327293464687083520*J8*J4^3*J2^2
  +2190312136755334355484672*J4^5*J2^2
  -31533717975213423836160000*J10*J7*J3*J2^2
  -1935281716735620595507200*J6^2*J5*J3*J2^2
  +3495509094145212547130700*J7*J5^2*J3*J2^2
  +22622822445189277181122560*J7*J6*J4*J3*J2^2
  -11935291662859539452889600*J8*J5*J4*J3*J2^2
  -13458518377620657135943680*J9*J4^2*J3*J2^2
  -1949702267062281878899200*J5*J4^3*J3*J2^2
  +4666697126768885345121600*J7^2*J3^2*J2^2
  -14306364837278347154227200*J8*J6*J3^2*J2^2
  -839784663078251824281600*J9*J5*J3^2*J2^2
  +19280429959256681428684800*J10*J4*J3^2*J2^2
  -143812680300993510194850*J5^2*J4*J3^2*J2^2
  -4083605706420751493767680*J6*J4^2*J3^2*J2^2
  +1091785554281775136492800*J6*J5*J3^3*J2^2
  -960157374167337158433600*J7*J4*J3^3*J2^2
  +214989521269941375552000*J8*J3^4*J2^2
  +54751976483218228746000*J4^2*J3^4*J2^2
  +1496652360412019328000*J5*J3^5*J2^2
  +68970823834746861954662400*J10*J8*J2^3
  -2202163017559817453568000*J6^3*J2^3
  +4269843799433080390609920*J7*J6*J5*J2^3
  -2775489067272389163494400*J8*J5^2*J2^3
  +6164745842940426741888000*J7^2*J4*J2^3
  -32059248440701587919994880*J8*J6*J4*J2^3
  -4777848700633543901184000*J9*J5*J4*J2^3
  +35247819647318310644613120*J10*J4^2*J2^3
  -319356908303956679802240*J5^2*J4^2*J2^3
  -5067097918625472459964416*J6*J4^3*J2^3
  -8809153920989497578182400*J8*J7*J3*J2^3
  +213707438898432933888000*J9*J6*J3*J2^3
  -4462952433995779260364800*J10*J5*J3*J2^3
  +235808153176462751195325*J5^3*J3*J2^3
  +26317622704474183380480*J6*J5*J4*J3*J2^3
  -753396725755112259179520*J7*J4^2*J3*J2^3
  +510675600089510785843200*J6^2*J3^2*J2^3
  +18994981738451385996000*J7*J5*J3^2*J2^3
  +1837916809004608827868800*J8*J4*J3^2*J2^3
  +273380279958722045733120*J4^3*J3^2*J2^3
  -283104283866809932800000*J9*J3^3*J2^3
  -3262247203268321780400*J5*J4*J3^3*J2^3
  -71380087337870943206400*J6*J3^4*J2^3
  +1449721353073057344000*J3^6*J2^3
  +2517526725239415348264960*J9*J7*J2^4
  -14910742019481964479774720*J10*J6*J2^4
  +1047290277463650471968640*J6*J5^2*J2^4
  -1105954592361867858935808*J6^2*J4*J2^4
  -937135161594901755440640*J7*J5*J4*J2^4
  +3966018652881387813150720*J8*J4^2*J2^4
  +314149008124863667961856*J4^4*J2^4
  +1512422712706813306882560*J7*J6*J3*J2^4
  -822775173672592752696000*J8*J5*J3*J2^4
  -189652533740340293468160*J9*J4*J3*J2^4
  -198828829756139619375360*J5*J4^2*J3*J2^4
  +1442404349829142240665600*J10*J3^2*J2^4
  -23811982278591091542300*J5^2*J3^2*J2^4
  -57063851315431826261760*J6*J4*J3^2*J2^4
  -72874104450980170060800*J7*J3^3*J2^4
  +1117989495377270812800*J4*J3^4*J2^4
  +209604181193318212973280*J7^2*J2^5
  -1680222350654614253813760*J8*J6*J2^5
  -287391295411667270369280*J9*J5*J2^5
  +179829432608209240227840*J10*J4*J2^5
  +28767115521521267123520*J5^2*J4*J2^5
  -222652890740338878726144*J6*J4^2*J2^5
  +28588266246541071450240*J6*J5*J3*J2^5
  +73883177128961309481120*J7*J4*J3*J2^5
  +144330519767383626163200*J8*J3^2*J2^5
  +18545031174861277896600*J4^2*J3^2*J2^5
  -5367237169100883955200*J5*J3^3*J2^5
  +32685414720641779138560*J6^2*J2^6
  -15803057633534401865040*J7*J5*J2^6
  -76602266501825217162240*J8*J4*J2^6
  -7549885704119755272192*J4^3*J2^6
  -15651633478486602240000*J9*J3*J2^6
  +7071688343248988223240*J5*J4*J3*J2^6
  -8252587160579979786240*J6*J3^2*J2^6
  +528109357648202265600*J3^4*J2^6
  +17647133755515458826240*J10*J2^7
  -1599118927202885903010*J5^2*J2^7
  +14890033294648476604416*J6*J4*J2^7
  -2790111532757632312320*J7*J3*J2^7
  -1003404995264860796160*J4*J3^2*J2^7
  +5335153950707055377280*J8*J2^8
  +957481816359612579840*J4^2*J2^8
  -215636988311365834080*J5*J3*J2^8
  -273426302580810736896*J6*J2^9
  +35338296681126324480*J3^2*J2^9
  -41169936157886090016*J4*J2^10
  +660744749933969728*J2^12
);

Chi18 := 0;

Alpha18 := -2^28 * 3^(-16) * 5^(-2) * 7^3 * (
  +2298125285093441709158400*J7^3*J6
  -12582066457620731009433600*J8*J7*J6^2
  -564396470759009526680125440*J9*J6^3
  +470656058387136862035640320*J9*J7*J6*J5
  -362826302630791838580080640*J10*J6^2*J5
  -1952389622734251363532800*J9*J7^2*J4
  -655308730261736279884431360*J10*J7*J6*J4
  -499811743419968349064396800*J10*J8*J5*J4
  -83507641081690185070018560*J6^3*J5*J4
  +133283131578658226417172480*J7*J6*J5^2*J4
  -39193240316526817001865216*J7*J6^2*J4^2
  -49981174341996834906439680*J7^2*J5*J4^2
  -487118111841048517977047040*J8*J6*J5*J4^2
  -149943523025990504719319040*J9*J5^2*J4^2
  +166603914473322783021465600*J8*J7*J4^3
  +23694778947317018029719552*J9*J6*J4^3
  +257046039473126579518832640*J10*J5*J4^3
  +10608249248097287408713728*J6*J5*J4^4
  +4284100657885442991980544*J7*J4^5
  +19523896227342513635328000*J10*J7^2*J3
  +555346381577742610071552000*J10*J8*J6*J3
  +276972342131736156611543040*J6^4*J3
  -68649393635918781586145280*J7*J6^2*J5*J3
  -374858807564976261798297600*J7^2*J5^2*J3
  +83301957236661391510732800*J8*J6*J5^2*J3
  +374858807564976261798297600*J9*J5^3*J3
  +119808189053325745102448640*J7^2*J6*J4*J3
  +292944986724396471462789120*J8*J6^2*J4*J3
  +2332454802626518962300518400*J8*J7*J5*J4*J3
  +726809576889870640931143680*J9*J6*J5*J4*J3
  -541462722038299044819763200*J10*J5^2*J4*J3
  -1449497442353968973428162560*J9*J7*J4^2*J3
  +4088671621701656425864888320*J10*J6*J4^2*J3
  -482622450656847744466944000*J6*J5^2*J4^2*J3
  +173508520889032445758537728*J6^2*J4^3*J3
  +685852781248512123438366720*J7*J5*J4^3*J3
  -1828940749996032329168977920*J8*J4^4*J3
  -34034799670978797102956544*J4^6*J3
  -4394783281643016985296000*J7^3*J3^2
  -107083147502466092147097600*J8*J7*J6*J3^2
  +217527806438368255074631680*J9*J6^2*J3^2
  -1066655530553812661610086400*J9*J7*J5*J3^2
  +164289971216748855479500800*J10*J6*J5*J3^2
  -55534638157774261007155200*J6*J5^3*J3^2
  +1501604552062943104263782400*J10*J7*J4*J3^2
  -158081406650133349445959680*J6^2*J5*J4*J3^2
  +83301957236661391510732800*J7*J5^2*J4*J3^2
  -161099803804616954384808960*J7*J6*J4^2*J3^2
  +18511546052591420335718400*J8*J5*J4^2*J3^2
  +242871243174243541687173120*J9*J4^3*J3^2
  +39843899122720580913070080*J5*J4^4*J3^2
  -468573509456220327247872000*J10*J8*J3^3
  -276046923535777132503367680*J6^3*J3^3
  +323978419206150665596416000*J7*J6*J5*J3^3
  -254194978231267606478232000*J7^2*J4*J3^3
  -656328670193324721941913600*J8*J6*J4*J3^3
  -102114797984119208661811200*J9*J5*J4*J3^3
  -90045793349756684800819200*J10*J4^2*J3^3
  -4627886513147855083929600*J5^2*J4^2*J3^3
  +72219135813893061479861760*J6*J4^3*J3^3
  +88346901515718841811424000*J8*J7*J3^4
  +168106370685056548474060800*J9*J6*J3^4
  -118770368716333624614912000*J10*J5*J3^4
  +2523675848699477351577600*J6*J5*J4*J3^4
  -17347761386807910149397600*J7*J4^2*J3^4
  +78056676977168788977254400*J6^2*J3^5
  -35353695878466656160456000*J7*J5*J3^5
  +192745160207204791774896000*J8*J4*J3^5
  +2954162709103749366913200*J4^3*J3^5
  -68465453224702846330368000*J9*J3^6
  +3066232563156452981004000*J5*J4*J3^6
  -5322698582283851610240000*J6*J3^7
  +403687813824898858080000*J3^9
  -138973717957788181557411840*J7*J6^3*J2
  +191428267676691074360325120*J7^2*J6*J5*J2
  -162792450499064330050928640*J8*J6^2*J5*J2
  -1140443462168578574254080*J9*J6*J5^2*J2
  +613390266517513123699200*J7^3*J4*J2
  -722515352730237687006167040*J8*J7*J6*J4*J2
  -420705736621894346163093504*J9*J6^2*J4*J2
  -37011728990976450848686080*J9*J7*J5*J4*J2
  -283094429275701649562664960*J10*J6*J5*J4*J2
  +158075380756236021509652480*J10*J7*J4^2*J2
  -18165366236760273879957504*J6^2*J5*J4^2*J2
  -7897374211635044898177024*J7*J6*J4^3*J2
  +38874246710441982705008640*J8*J5*J4^3*J2
  +5923694736829254507429888*J9*J4^4*J2
  +2499058717099841745321984*J5*J4^5*J2
  +6137534342300752984320000*J8*J7^2*J3*J2
  +233253744345711088828416000*J9*J7*J6*J3*J2
  -191212517360696298150297600*J10*J6^2*J3*J2
  +2504729944099212665949388800*J10*J7*J5*J3*J2
  -57624102519306300712304640*J6^2*J5^2*J3*J2
  -7472383902121947440873472000*J10*J8*J4*J3*J2
  +123221530291028053500887040*J6^3*J4*J3*J2
  +201794579129472042267509760*J7*J6*J5*J4*J3*J2
  -83301957236661391510732800*J8*J5^2*J4*J3*J2
  -127210941484067767586561280*J7^2*J4^2*J3*J2
  -190266878340560929228554240*J8*J6*J4^2*J3*J2
  +254644806839239930156646400*J9*J5*J4^2*J3*J2
  -941401841104630672282091520*J10*J4^3*J3*J2
  -7371562088799797740830720*J5^2*J4^3*J3*J2
  +50118696523424731932721152*J6*J4^4*J3*J2
  +261145802616576556993413120*J7*J6^2*J3^2*J2
  -588218393590397680331340000*J7^2*J5*J3^2*J2
  +66902164179338913139814400*J8*J6*J5*J3^2*J2
  -6314275962414344687616000*J9*J5^2*J3^2*J2
  +2086777494353736500501606400*J8*J7*J4*J3^2*J2
  +381075081449815968334479360*J9*J6*J4*J3^2*J2
  +234560502479445918444748800*J10*J5*J4*J3^2*J2
  -52693541722339513243073280*J6*J5*J4^2*J3^2*J2
  +101096243886430740412725120*J7*J4^3*J3^2*J2
  -429286833350605513930752000*J9*J7*J3^3*J2
  -230196033613809827433676800*J10*J6*J3^3*J2
  +37746082800510012577152000*J6*J5^2*J3^3*J2
  -141941986245861495468687360*J6^2*J4*J3^3*J2
  +40601735816112493571152800*J7*J5*J4*J3^3*J2
  -219108877549895181135168000*J8*J4^2*J3^3*J2
  -2612301112786978202950080*J4^4*J3^3*J2
  +2011345342590846708633600*J7*J6*J3^4*J2
  -21369015186978712637160000*J8*J5*J3^4*J2
  +24636556339619453055590400*J9*J4*J3^4*J2
  -1295309647227226686967800*J5*J4^2*J3^4*J2
  +192892091810912238302208000*J10*J3^5*J2
  -6713665871307590494026000*J5^2*J3^5*J2
  +32988195689013420629760000*J6*J4*J3^5*J2
  -20761028721517564465272000*J7*J3^6*J2
  +91921689838959193332000*J4*J3^7*J2
  +513415383359325879398400*J9*J7^2*J2^2
  -389580681243280790598451200*J10*J7*J6*J2^2
  +131434338139987425125990400*J10*J8*J5*J2^2
  +44134855908773650357026816*J6^3*J5*J2^2
  -16141737802061758007197440*J7*J6*J5^2*J2^2
  -72844115081050466383233024*J7*J6^2*J4*J2^2
  +29913217429149957213843840*J7^2*J5*J4*J2^2
  +45340742374528041398845440*J8*J6*J5*J4*J2^2
  +69898813544559138747310080*J9*J5^2*J4*J2^2
  -82406069759218808188293120*J8*J7*J4^2*J2^2
  -121983217931282990871085056*J9*J6*J4^2*J2^2
  -143954929938933141806776320*J10*J5*J4^2*J2^2
  -15263861699674892120850432*J6*J5*J4^3*J2^2
  +300857070910179792347136*J7*J4^4*J2^2
  +31858908721261954011187200*J7^2*J6*J3*J2^2
  -515818047997023050229350400*J8*J6^2*J3*J2^2
  +1212416834954377879945036800*J8*J7*J5*J3*J2^2
  -219453414310447715610132480*J9*J6*J5*J3*J2^2
  -186009936837387973657804800*J10*J5^2*J3*J2^2
  -1526613687304289776533196800*J9*J7*J4*J3*J2^2
  +6009762538372313929678848000*J10*J6*J4*J3*J2^2
  -535472134498032031277147520*J6*J5^2*J4*J3*J2^2
  +363213176991405832619458560*J6^2*J4^2*J3*J2^2
  +893310695369636779902522240*J7*J5*J4^2*J3*J2^2
  -2337437384219950733832652800*J8*J4^3*J3*J2^2
  -51567031648341205253591040*J4^5*J3*J2^2
  +873931579629249844142899200*J10*J7*J3^2*J2^2
  +43675945722571547136245760*J6^2*J5*J3^2*J2^2
  -129511093536828503825333400*J7*J5^2*J3^2*J2^2
  -485475488374245336226990080*J7*J6*J4*J3^2*J2^2
  +463547956219339179520281600*J8*J5*J4*J3^2*J2^2
  +353166361815753762755189760*J9*J4^2*J3^2*J2^2
  +42849655149754737423830880*J5*J4^3*J3^2*J2^2
  -111991899726014434764019200*J7^2*J3^3*J2^2
  +118451884510077571237478400*J8*J6*J3^3*J2^2
  +22045420255748628275712000*J9*J5*J3^3*J2^2
  -597395212666961171716915200*J10*J4*J3^3*J2^2
  +9578070815455369259266500*J5^2*J4*J3^3*J2^2
  +30524790311809882972531200*J6*J4^2*J3^3*J2^2
  -25576767491038728764083200*J6*J5*J3^4*J2^2
  +48018024342118472774126400*J7*J4*J3^4*J2^2
  +33450292344008805491520000*J8*J3^5*J2^2
  +4026394176590556086954400*J4^2*J3^5*J2^2
  -2172757424842661043366000*J5*J3^6*J2^2
  -22835199314287105300800*J7^3*J2^3
  -46292075542312649211617280*J8*J7*J6*J2^3
  +17531119724620837703122944*J9*J6^2*J2^3
  +38090852614265846588282880*J9*J7*J5*J2^3
  +35922854062976841960652800*J10*J6*J5*J2^3
  -46938418049459522617920*J6*J5^3*J2^3
  -142685704515758811908014080*J10*J7*J4*J2^3
  +18012690750815025668702208*J6^2*J5*J4*J2^3
  +10270329949300219459768800*J7*J5^2*J4*J2^3
  -29816163884909969876090880*J7*J6*J4^2*J2^3
  -51180945957742052010746880*J8*J5*J4^2*J2^3
  -13406507124716373560524800*J9*J4^3*J2^3
  -2127873798662125145425920*J5*J4^4*J2^3
  -1304850999805038562531737600*J10*J8*J3*J2^3
  +33517693283796307010912256*J6^3*J3*J2^3
  -104070600315839161862968320*J7*J6*J5*J3*J2^3
  +51734299893643430363664000*J8*J5^2*J3*J2^3
  -115174808426430193428136800*J7^2*J4*J3*J2^3
  +795895340095989534156779520*J8*J6*J4*J3*J2^3
  +82307641372099194473856000*J9*J5*J4*J3*J2^3
  -754630183844470235272642560*J10*J4^2*J3*J2^3
  +8876990242997220830497200*J5^2*J4^2*J3*J2^3
  +124226673044800193098334208*J6*J4^3*J3*J2^3
  +193362150651607551355257600*J8*J7*J3^2*J2^3
  -32853305311449416447754240*J9*J6*J3^2*J2^3
  +183950505613025167371264000*J10*J5*J3^2*J2^3
  -9356752722997899267511050*J5^3*J3^2*J2^3
  -1249268261559105332805120*J6*J5*J4*J3^2*J2^3
  +16611359846092087102765200*J7*J4^2*J3^2*J2^3
  +745739533915798426583040*J6^2*J3^3*J2^3
  +7233027722783570340158400*J7*J5*J3^3*J2^3
  -127666662999565677740726400*J8*J4*J3^3*J2^3
  -12770093330350611289219080*J4^3*J3^3*J2^3
  +18414070215920911078041600*J9*J3^4*J2^3
  +2619812014200268840134000*J5*J4*J3^4*J2^3
  -1221738475243116229056000*J6*J3^5*J2^3
  +277382783217882643056000*J3^7*J2^3
  +241752070122000983064576*J7*J6^2*J2^4
  +7126512520143567296143440*J7^2*J5*J2^4
  +4507239589075855003760640*J8*J6*J5*J2^4
  -7571042662509489079445760*J9*J5^2*J2^4
  -43137629705332991179975680*J8*J7*J4*J2^4
  +12720393965510008538923008*J9*J6*J4*J2^4
  +4393351159970414090158080*J10*J5*J4*J2^4
  +516067498445959860087240*J5^3*J4*J2^4
  +7303512840854974925561856*J6*J5*J4^2*J2^4
  -3902799409640549204419584*J7*J4^3*J2^4
  -36515618434744385887641600*J9*J7*J3*J2^4
  +257281589785124649629122560*J10*J6*J3*J2^4
  -16766074487460538821974400*J6*J5^2*J3*J2^4
  +8379293710639172272422912*J6^2*J4*J3*J2^4
  +5748945303710901490788240*J7*J5*J4*J3*J2^4
  -39655739363729007634214400*J8*J4^2*J3*J2^4
  -5223030092162843563620864*J4^4*J3*J2^4
  -27372431732200616256491520*J7*J6*J3^2*J2^4
  +24874036211221464531096000*J8*J5*J3^2*J2^4
  -9691731619817588648939520*J9*J4*J3^2*J2^4
  +4515295250348219348412660*J5*J4^2*J3^2*J2^4
  -47612795908402327396147200*J10*J3^3*J2^4
  +1233628900698081191648400*J5^2*J3^3*J2^4
  +7633507924421885189376000*J6*J4*J3^3*J2^4
  +2354055531887326485103200*J7*J3^4*J2^4
  -1039207690814624321533200*J4*J3^5*J2^4
  -7265436167049810122096640*J10*J7*J2^5
  -379071136467516359688192*J6^2*J5*J2^5
  -1354157221741109387629020*J7*J5^2*J2^5
  +2304575139596299149920256*J7*J6*J4*J2^5
  +7288298551220499270017280*J8*J5*J4*J2^5
  +2360588388079625464578048*J9*J4^2*J2^5
  +573554652518033205836544*J5*J4^3*J2^5
  -3111268196692863305199360*J7^2*J3*J2^5
  +23588106161687540286750720*J8*J6*J3*J2^5
  +5611512527815229331609600*J9*J5*J3*J2^5
  +8179305879912622822563840*J10*J4*J3*J2^5
  -1093883863429768323140550*J5^2*J4*J3*J2^5
  +384001598994227404968960*J6*J4^2*J3*J2^5
  -456577901755412137989120*J6*J5*J3^2*J2^5
  -2158499638010968202381760*J7*J4*J3^2*J2^5
  -3743871006430240152768000*J8*J3^3*J2^5
  +347246744374244745203040*J4^2*J3^3*J2^5
  +37269007498966048356600*J5*J3^4*J2^5
  -180764950523775516521280*J8*J7*J2^6
  -459751887653759923912704*J9*J6*J2^6
  +2502380835818687786618880*J10*J5*J2^6
  -117550499134079326962465*J5^3*J2^6
  -574414058473661361231360*J6*J5*J4*J2^6
  +220533721103536372957824*J7*J4^2*J2^6
  -122361497056726246416384*J6^2*J3*J2^6
  +737857222090178813728560*J7*J5*J3*J2^6
  -370747727918788190614560*J8*J4*J3*J2^6
  -14303028820020358283712*J4^3*J3*J2^6
  +986547952196706453765120*J9*J3^2*J2^6
  -43014987917428320332280*J5*J4*J3^2*J2^6
  -92554193579896746028800*J6*J3^3*J2^6
  +27052466082162243307200*J3^5*J2^6
  -78336492327121576504320*J7*J6*J2^7
  +207312269105785211449200*J8*J5*J2^7
  -177042359367953537052672*J9*J4*J2^7
  -40983976158712818547680*J5*J4^2*J2^7
  -1312214751509184907130880*J10*J3*J2^7
  +72016435581967791382860*J5^2*J3*J2^7
  -17504679165938640345600*J6*J4*J3*J2^7
  +124848258240705719877360*J7*J3^2*J2^7
  -53636105648632325875560*J4*J3^3*J2^7
  +16670182727372458781952*J6*J5*J2^8
  -17560384424991440336304*J7*J4*J2^8
  -176550897709601778787200*J8*J3*J2^8
  +1315754158919918396616*J4^2*J3*J2^8
  +963876690869491920780*J5*J3^2*J2^8
  +4956527098492729837056*J9*J2^9
  +4477033726427000744964*J5*J4*J2^9
  -1964536051759836670080*J6*J3*J2^9
  +1387178735748108471840*J3^3*J2^9
  +520336828404726741576*J7*J2^10
  -964340536039579120716*J4*J3*J2^10
  -135267873601022708742*J5*J2^11
  +31393096729004535968*J3*J2^12
);

Alpha20 := 2^31 * 3^(-20) * 5^(-5) * 7 * (
  +9228884734489095750064435200000*J9*J7^3
  +105472968394161094286450688000000*J10*J7^2*J6
  +3583476654576930018226077696000000*J10*J8*J6^2
  +752842181273545485310545100800000*J6^5
  -4134540361051114896028866969600000*J10*J8*J7*J5
  -2161614231596153560994280898560000*J7*J6^3*J5
  +1511120007597178844599836211200000*J7^2*J6*J5^2
  +89066062199513812953002803200000*J8*J6^2*J5^2
  -283511339043505021441979449344000*J8*J7*J5^3
  -457218286457462066325477969100800*J9*J6*J5^3
  +141755669521752510720989724672000*J10*J5^4
  +310641144338880736847822684160000*J7^2*J6^2*J4
  +5507177931684735942296013373440000*J8*J6^3*J4
  -490515223638095439115924730880000*J7^3*J5*J4
  -7144035725897844786335593267200000*J8*J7*J6*J5*J4
  +1058709009761519045384746303488000*J9*J6^2*J5*J4
  -674520727474339030180709439897600*J9*J7*J5^2*J4
  -331213246882570945684598213836800*J10*J6*J5^2*J4
  +128705147565781644654612892876800*J6*J5^4*J4
  +1637819410880664859111435100160000*J8*J7^2*J4^2
  +2624604971145251953349118394368000*J9*J7*J6*J4^2
  -9763247624204148735371567431680000*J10*J6^2*J4^2
  +1502610096930576613642491081523200*J10*J7*J5*J4^2
  +803059975547823234570192829808640*J6^2*J5^2*J4^2
  -194407775344117728988785908121600*J7*J5^3*J4^2
  +1360854427408824102921501356851200*J10*J8*J4^3
  -475825833387882225767057404723200*J6^3*J4^3
  -1214560004930955616120284024668160*J7*J6*J5*J4^3
  +510320410278309038595563008819200*J8*J5^2*J4^3
  +42248252219965167927380687585280*J7^2*J4^4
  +3263890539388465427800616746352640*J8*J6*J4^4
  +25921036712549030531838121082880*J10*J4^5
  +9720388767205886449439295406080*J5^2*J4^5
  +62169343607399341481916509454336*J6*J4^6
  -20795509451325627791315827200000*J7^3*J6*J3
  -898994288633689129572414259200000*J8*J7*J6^2*J3
  -4742905742023336557456434135040000*J9*J6^3*J3
  +1152456981219325831789296345600000*J8*J7^2*J5*J3
  +6715268577344395834154821877760000*J9*J7*J6*J5*J3
  -640858964504571903259500871680000*J10*J6^2*J5*J3
  +986383200422194553766886834176000*J10*J7*J5^2*J3
  +95598615135807978111228307046400*J6^2*J5^3*J3
  -1708471650681364714353595054080000*J9*J7^2*J4*J3
  -5682050170413544660149724446720000*J10*J7*J6*J4*J3
  -8042009140368311418402815213568000*J10*J8*J5*J4*J3
  -98069839413405441689273499648000*J6^3*J5*J4*J3
  +565698601693039639072536955699200*J7*J6*J5^2*J4*J3
  -63002519787445560320439877632000*J8*J5^3*J4*J3
  +328750003523817808725641232384000*J7*J6^2*J4^2*J3
  -66322720938353423100998773248000*J7^2*J5*J4^2*J3
  -2752735095712973579000806637568000*J8*J6*J5*J4^2*J3
  -912420867296724609515703769497600*J9*J5^2*J4^2*J3
  -529620400931945790537475537305600*J8*J7*J4^3*J3
  -232857090903288429584344657428480*J9*J6*J4^3*J3
  +1329128158515860445760136989900800*J10*J5*J4^3*J3
  -10125404965839465051499266048000*J5^3*J4^3*J3
  -5284497067885739855449140756480*J6*J5*J4^4*J3
  +3985471899054033882770683330560*J7*J4^5*J3
  +530270231609440927501718169600000*J10*J7^2*J3^2
  +6506857464158632908094812979200000*J10*J8*J6*J3^2
  +1715852804819289085270284042240000*J6^4*J3^2
  -2666492641814118816687165112320000*J7*J6^2*J5*J3^2
  -109804593053619562630015157184000*J7^2*J5^2*J3^2
  +144382076648308349328098009088000*J8*J6*J5^2*J3^2
  +463706045935574019858475646976000*J9*J5^3*J3^2
  +1247490301781256619476193009920000*J7^2*J6*J4*J3^2
  +7424178103039135579427104358400000*J8*J6^2*J4*J3^2
  -61899204175933490910531380736000*J8*J7*J5*J4*J3^2
  +2761271548239729320044224262963200*J9*J6*J5*J4*J3^2
  -537224611312541123357401645056000*J10*J5^2*J4*J3^2
  +1124537456374066065715653001420800*J9*J7*J4^2*J3^2
  -7317161110700337949278633875865600*J10*J6*J4^2*J3^2
  +512349452708436532997345064038400*J6*J5^2*J4^2*J3^2
  -635227199267116282071829125857280*J6^2*J4^3*J3^2
  -890032510238747173820220642048000*J7*J5*J4^3*J3^2
  +1794185408666493902633297555865600*J8*J4^4*J3^2
  +38574522699770109020749142261760*J4^6*J3^2
  -87635175605118440516831065200000*J7^3*J3^3
  -987262792893185366349485568000000*J8*J7*J6*J3^3
  -3013721356910661770883775856640000*J9*J6^2*J3^3
  +509763877603103304623982403584000*J9*J7*J5*J3^3
  +693704828076283432278282534912000*J10*J6*J5*J3^3
  -39112349889746291800493537280000*J6*J5^3*J3^3
  -1613017312149236650430600558592000*J10*J7*J4*J3^3
  -70187447617666056977023136563200*J6^2*J5*J4*J3^3
  +36081327920669886837567557952000*J7*J5^2*J4*J3^3
  +754350892720562483360523415065600*J7*J6*J4^2*J3^3
  +172286424834059855776175881344000*J8*J5*J4^2*J3^3
  -177360509698578195150127938048000*J9*J4^3*J3^3
  -24387328363017787003431991065600*J5*J4^4*J3^3
  +869525155732531767313155010560000*J10*J8*J3^4
  +137383895449853385112334499840000*J6^3*J3^4
  -247061521495398130797606059520000*J7*J6*J5*J3^4
  +23360614484175523617350601600000*J8*J5^2*J3^4
  +255267461168364198002581174392000*J7^2*J4*J3^4
  +77998040949422469651421556736000*J8*J6*J4*J3^4
  +69310570110492510430648528896000*J9*J5*J4*J3^4
  +29387233148088901525490760192000*J10*J4^2*J3^4
  -6685911199762866501595838064000*J5^2*J4^2*J3^4
  -123351245389953528572189233267200*J6*J4^3*J3^4
  -145367959690078923033470424960000*J8*J7*J3^5
  -226440812336183603003562393600000*J9*J6*J3^5
  +65453313457080370873269550080000*J10*J5*J3^5
  +1168030724208776180867530080000*J5^3*J3^5
  -12553733187354192404784079104000*J6*J5*J4*J3^5
  +27069849847027585528832941452000*J7*J4^2*J3^5
  +25061383195516472296104345600000*J6^2*J3^6
  -957908794986033375843741600000*J7*J5*J3^6
  -15638438028396728393296217280000*J8*J4*J3^6
  -2533230808245482366083186278000*J4^3*J3^6
  -4545970853718837484541214720000*J9*J3^7
  +502987951489082041437663600000*J5*J4*J3^7
  +1858047024524307970823608320000*J6*J3^8
  +38770177639743286330003200000*J3^10
  +801235247653082558172276000000*J7^4*J2
  +35182320303417978963620275200000*J8*J7^2*J6*J2
  +1184780945435957718270864261120000*J9*J7*J6^2*J2
  +2689449968250744503474847744000000*J10*J6^3*J2
  -1749653493461353058510357314560000*J9*J7^2*J5*J2
  -3932084878634658283073128857600000*J10*J7*J6*J5*J2
  +2648384621192576496964963074048000*J10*J8*J5^2*J2
  +232115812200649481231594815488000*J6^3*J5^2*J2
  -407611748472637567397071854182400*J7*J6*J5^3*J2
  +3665576690933661412824134983680000*J10*J7^2*J4*J2
  +15168752933178236275109642895360000*J10*J8*J6*J4*J2
  +645708212828163864707337289728000*J6^4*J4*J2
  -1602617802301003290528149028864000*J7*J6^2*J5*J4*J2
  +653329853836687821583014111129600*J7^2*J5^2*J4*J2
  +1487458698311504065459379326156800*J8*J6*J5^2*J4*J2
  -7260845244636412311164397158400*J9*J5^3*J4*J2
  +576681279845567179352658462720000*J7^2*J6*J4^2*J2
  +3783747635481549693253431066624000*J8*J6^2*J4^2*J2
  -3644324605305424307162791268352000*J8*J7*J5*J4^2*J2
  +339930840440915109553426944491520*J9*J6*J5*J4^2*J2
  +175083569527388474582920042905600*J10*J5^2*J4^2*J2
  -1575062994686139008010996940800*J5^4*J4^2*J2
  +2515604030017074972286560664289280*J9*J7*J4^3*J2
  -8230944823678120911540737204551680*J10*J6*J4^3*J2
  +830821260267637290171178305454080*J6*J5^2*J4^3*J2
  -626377227178546905203637259075584*J6^2*J4^4*J2
  -1294875216502211955875589967380480*J7*J5*J4^4*J2
  +3295746303256502406011619335208960*J8*J4^5*J2
  +62776120062028617257364177813504*J4^7*J2
  -3369275379257923845261619200000000*J10*J8*J7*J3*J2
  -1790409906391376257802427432960000*J7*J6^3*J3*J2
  +2861946512730307469560905302400000*J7^2*J6*J5*J3*J2
  -1478550135218664890300730900480000*J8*J6^2*J5*J3*J2
  +1619168251880989465349779733760000*J8*J7*J5^2*J3*J2
  -1341765568711320283681555533004800*J9*J6*J5^2*J3*J2
  -253601501217117270581945548800000*J10*J5^3*J3*J2
  -590712712484624968946832633600000*J7^3*J4*J3*J2
  -10766018811103482476172140743680000*J8*J7*J6*J4*J3*J2
  -3367071740953283529166227505152000*J9*J6^2*J4*J3*J2
  -1354990634611403601006552901017600*J9*J7*J5*J4*J3*J2
  +9511657753895777614774343122944000*J10*J6*J5*J4*J3*J2
  -851599457495123513316398557286400*J6*J5^3*J4*J3*J2
  -1574822205931636742030818172928000*J10*J7*J4^2*J3*J2
  +814451548603383475697477246976000*J6^2*J5*J4^2*J3*J2
  +1335378016430532580470074720870400*J7*J5^2*J4^2*J3*J2
  +547727137855503394320207671869440*J7*J6*J4^3*J3*J2
  -3243034580094382964306243143680000*J8*J5*J4^3*J3*J2
  -379079018985142990594376946155520*J9*J4^4*J3*J2
  -120211994698599006891927522017280*J5*J4^5*J3*J2
  +585431369486836973213918767200000*J8*J7^2*J3^2*J2
  +3341570160028595627805655449600000*J9*J7*J6*J3^2*J2
  +2124485636533711263526527959040000*J10*J6^2*J3^2*J2
  -1255504611128697992486203186176000*J10*J7*J5*J3^2*J2
  -114413905911292883845743609446400*J6^2*J5^2*J3^2*J2
  +138995656180844365523236079520000*J7*J5^3*J3^2*J2
  +10307960116485616999730063720448000*J10*J8*J4*J3^2*J2
  +762613756688591121387761565696000*J6^3*J4*J3^2*J2
  -1711400076188728752456193585996800*J7*J6*J5*J4*J3^2*J2
  -455731997457995532569881579392000*J8*J5^2*J4*J3^2*J2
  +412584737389144036901189194896000*J7^2*J4^2*J3^2*J2
  +1335824973177872492242500878592000*J8*J6*J4^2*J3^2*J2
  +631006345336757618124627394406400*J9*J5*J4^2*J3^2*J2
  +698826904791499173222815385600000*J10*J4^3*J3^2*J2
  +52113246744646810272675788006400*J5^2*J4^3*J3^2*J2
  -304439923322539089296284945428480*J6*J4^4*J3^2*J2
  -345480142005909342193197219840000*J7*J6^2*J3^3*J2
  +419894114097727120225040613828000*J7^2*J5*J3^3*J2
  +142566690611836272803797730304000*J8*J6*J5*J3^3*J2
  -239725616301044772576900139008000*J9*J5^2*J3^3*J2
  -2577060227998567579356688640544000*J8*J7*J4*J3^3*J2
  -950062087513823914744921704038400*J9*J6*J4*J3^3*J2
  +16213852993568682901941434880000*J10*J5*J4*J3^3*J2
  -5515700642096998631874447600000*J5^3*J4*J3^3*J2
  +197555993402614291030496905209600*J6*J5*J4^2*J3^3*J2
  +11067184328872986813346948396800*J7*J4^3*J3^3*J2
  +583783807620200214558082245120000*J9*J7*J3^4*J2
  -485412666223526014264513560576000*J10*J6*J3^4*J2
  +46770738897599343820400022144000*J6*J5^2*J3^4*J2
  +42186229046181451203358585651200*J6^2*J4*J3^4*J2
  -89078886888948171668443555404000*J7*J5*J4*J3^4*J2
  +44659079034811866949069164888000*J8*J4^2*J3^4*J2
  -8195886691622017584393589081200*J4^4*J3^4*J2
  +44054113467116974570783628544000*J7*J6*J3^5*J2
  -2434816232680101951371090400000*J8*J5*J3^5*J2
  -21207607897839704325223545600000*J9*J4*J3^5*J2
  +3817848367858219449778175481000*J5*J4^2*J3^5*J2
  +19067799425355302945953190400000*J10*J3^6*J2
  +90315012895709730070498920000*J5^2*J3^6*J2
  +7090768128067901818062141312000*J6*J4*J3^6*J2
  -3123655565814302384051424000000*J7*J3^7*J2
  +105352651483960659986793600000*J4*J3^8*J2
  +280473652742251369215910717440000*J7^2*J6^2*J2^2
  +1217290276637692977109680783360000*J8*J6^3*J2^2
  -443133905752032049988130589920000*J7^3*J5*J2^2
  -1862042470086127413911982220800000*J8*J7*J6*J5*J2^2
  -577050762456050102832922361856000*J9*J6^2*J5*J2^2
  +1409255794723906345286120753203200*J9*J7*J5^2*J2^2
  +56500370384318379215621561548800*J10*J6*J5^2*J2^2
  +28605355497731104550276108774400*J6*J5^4*J2^2
  +1938753121188284656807275561600000*J8*J7^2*J4*J2^2
  +3322647522312059743953034641408000*J9*J7*J6*J4*J2^2
  -7574690327113104336893311451136000*J10*J6^2*J4*J2^2
  -6138316460356255084636495628697600*J10*J7*J5*J4*J2^2
  +993398612692630143535417173196800*J6^2*J5^2*J4*J2^2
  -42908033246596656825414163161600*J7*J5^3*J4*J2^2
  +13501914796854444285943088873472000*J10*J8*J4^2*J2^2
  -218452348408510113100282095206400*J6^3*J4^2*J2^2
  -2202227805791102202627002170859520*J7*J6*J5*J4^2*J2^2
  +86608447365370548748419155865600*J8*J5^2*J4^2*J2^2
  +293797842840623631043217889515520*J7^2*J4^3*J2^2
  +4336119284141120525433936862248960*J8*J6*J4^3*J2^2
  -133826623657856831503620640604160*J9*J5*J4^3*J2^2
  +1256979361844111742009212817899520*J10*J4^4*J2^2
  +2325138490968895481275241717760*J5^2*J4^4*J2^2
  -78621450207644509955794206720000*J6*J4^5*J2^2
  -606137598476211771034712640000000*J9*J7^2*J3*J2^2
  -3831710611895631070190161920000000*J10*J7*J6*J3*J2^2
  -2164617425334250009016570880000000*J10*J8*J5*J3*J2^2
  +554080679969787291574747791360000*J6^3*J5*J3*J2^2
  -634892342019665327968434005088000*J7*J6*J5^2*J3*J2^2
  +112520293098778772090238731040000*J8*J5^3*J3*J2^2
  -74756582665278579755210078208000*J7*J6^2*J4*J3*J2^2
  +1328556734722224501805592911123200*J7^2*J5*J4*J3*J2^2
  +2511563564488910715646750640793600*J8*J6*J5*J4*J3*J2^2
  +381042724152294478834990828876800*J9*J5^2*J4*J3*J2^2
  -4319285802698709604656297841536000*J8*J7*J4^2*J3*J2^2
  -1453044926030950681021773044121600*J9*J6*J4^2*J3*J2^2
  -2071568215882734065931952620748800*J10*J5*J4^2*J3*J2^2
  +2460587178289306904592287904000*J5^3*J4^2*J3*J2^2
  +145169151103443171885948375552000*J6*J5*J4^3*J3*J2^2
  -92825748965774791144481274316800*J7*J4^4*J3*J2^2
  +373757016196577775719432664000000*J7^2*J6*J3^2*J2^2
  +699954802142905998991264112640000*J8*J6^2*J3^2*J2^2
  -1363109691503697873028957834128000*J8*J7*J5*J3^2*J2^2
  -906186010763058147264498344755200*J9*J6*J5*J3^2*J2^2
  +182988258904898154657735456384000*J10*J5^2*J3^2*J2^2
  +14065036637347346511279841380000*J5^4*J3^2*J2^2
  +3453891414760803320718654662553600*J9*J7*J4*J3^2*J2^2
  -7164555622161681521416576057344000*J10*J6*J4*J3^2*J2^2
  +651898545298672136356442545948800*J6*J5^2*J4*J3^2*J2^2
  -302656220134798103430937442611200*J6^2*J4^2*J3^2*J2^2
  -1161818676806700850101917649892800*J7*J5*J4^2*J3^2*J2^2
  +3412476968498079828718126073760000*J8*J4^3*J3^2*J2^2
  +57061820328475161370419150497280*J4^5*J3^2*J2^2
  -1285486404116451899375381760000000*J10*J7*J3^3*J2^2
  +118954565059724332817803868160000*J6^2*J5*J3^3*J2^2
  +18593188123031276575582970775000*J7*J5^2*J3^3*J2^2
  +517238455844193857782997739609600*J7*J6*J4*J3^3*J2^2
  -150224572584270902058616333800000*J8*J5*J4*J3^3*J2^2
  -513467136273069130089785494348800*J9*J4^2*J3^3*J2^2
  -52127155853529121120887622713600*J5*J4^3*J3^3*J2^2
  +179745666858906408599258522232000*J7^2*J3^4*J2^2
  -311911498856013100138626706944000*J8*J6*J3^4*J2^2
  -33875686199273314995391540608000*J9*J5*J3^4*J2^2
  +454689038464882969568406792192000*J10*J4*J3^4*J2^2
  -3271548341818195551309675082500*J5^2*J4*J3^4*J2^2
  -112529682767572854254445533328000*J6*J4^2*J3^4*J2^2
  +18672292367148680704805135040000*J6*J5*J3^5*J2^2
  -21625909645717615140077905800000*J7*J4*J3^5*J2^2
  +1785947760083335432767220800000*J8*J3^6*J2^2
  +1823588731913479599981913182000*J4^2*J3^6*J2^2
  -449884991805319559208237840000*J5*J3^7*J2^2
  +654802793065353248684062087680000*J10*J7^2*J2^3
  +2216159743374257030568354447360000*J10*J8*J6*J2^3
  -43581011676763681634273722368000*J6^4*J2^3
  -237865766930970386940144000000000*J7*J6^2*J5*J2^3
  +486584504127584781375298755160800*J7^2*J5^2*J2^3
  -244393550237195747035729699161600*J8*J6*J5^2*J2^3
  -92175823171521731293824761971200*J9*J5^3*J2^3
  +272260472933228621917476667392000*J7^2*J6*J4*J2^3
  +589648846302066695247667888128000*J8*J6^2*J4*J2^3
  -4633691862597117484107633181632000*J8*J7*J5*J4*J2^3
  -443423939721290249994184555560960*J9*J6*J5*J4*J2^3
  +439746284508533009865923395276800*J10*J5^2*J4*J2^3
  +3600520304254225210211971511255040*J9*J7*J4^2*J2^3
  -11125134008253159812852628172308480*J10*J6*J4^2*J2^3
  +1198101211498549664109999606297600*J6*J5^2*J4^2*J2^3
  -751842441385402032986117766119424*J6^2*J4^3*J2^3
  -1956129988207002600681092562600960*J7*J5*J4^3*J2^3
  +4936222828957500091749551775252480*J8*J4^4*J2^3
  +100449059749869852334782685052928*J4^6*J2^3
  -60513777533161685827126451160000*J7^3*J3*J2^3
  -550292598818811254020282214400000*J8*J7*J6*J3*J2^3
  -77799239910532673547625562112000*J9*J6^2*J3*J2^3
  +689409920683422151732986282547200*J9*J7*J5*J3*J2^3
  +1373259979296848241632283638169600*J10*J6*J5*J3*J2^3
  -71551774972428144097528095768000*J6*J5^3*J3*J2^3
  -2865904820319112226197685794713600*J10*J7*J4*J3*J2^3
  +193285599994368107345825854525440*J6^2*J5*J4*J3*J2^3
  +197297189993190174965294520441600*J7*J5^2*J4*J3*J2^3
  +799810407336338661407830785146880*J7*J6*J4^2*J3*J2^3
  -819570179356266210008636864044800*J8*J5*J4^2*J3*J2^3
  -713691022460233592372198617497600*J9*J4^3*J3*J2^3
  -111926146849614851149726569146880*J5*J4^4*J3*J2^3
  +2657223457387631553039969079296000*J10*J8*J3^2*J2^3
  -25017856110793841860013654016000*J6^3*J3^2*J2^3
  -110442921717941476108638423148800*J7*J6*J5*J3^2*J2^3
  -83202730154207278690052758410000*J8*J5^2*J3^2*J2^3
  +579679176532019609698615537092000*J7^2*J4*J3^2*J2^3
  -961704223208771427765521390592000*J8*J6*J4*J3^2*J2^3
  -260522546835852490538674159027200*J9*J5*J4*J3^2*J2^3
  +2077604613439407368441474896512000*J10*J4^2*J3^2*J2^3
  -14187917562899295179796253191000*J5^2*J4^2*J3^2*J2^3
  -272429528657028436969105889157120*J6*J4^3*J3^2*J2^3
  -410756361912130539000765678336000*J8*J7*J3^3*J2^3
  -96222325174143303481338101760000*J9*J6*J3^3*J2^3
  -13141750319053790812188636672000*J10*J5*J3^3*J2^3
  -287694844898007627254748656250*J5^3*J3^3*J2^3
  +100188982400163796433705165193600*J6*J5*J4*J3^3*J2^3
  -108641193068413477040148905446800*J7*J4^2*J3^3*J2^3
  -8875118410569524713523696640000*J6^2*J3^4*J2^3
  +12240399803114932038401667660000*J7*J5*J3^4*J2^3
  -295105463488954324037647872000*J8*J4*J3^4*J2^3
  +8839227076858298960553297792600*J4^3*J3^4*J2^3
  +4476277955633752268539241472000*J9*J3^5*J2^3
  +415283221662125346242884710000*J5*J4*J3^5*J2^3
  +1050531838916456243173244544000*J6*J3^6*J2^3
  +13744139472765003948125760000*J3^8*J2^3
  +53288824261958311448606027760000*J8*J7^2*J2^4
  +45186173621594118318748999680000*J9*J7*J6*J2^4
  -9237712056416134948414291968000*J10*J6^2*J2^4
  -1322653417880203328084705088460800*J10*J7*J5*J2^4
  +17838352770122829401829718778880*J6^2*J5^2*J2^4
  +61863835749348408226597524546000*J7*J5^3*J2^4
  +4907042321330983212349947209318400*J10*J8*J4*J2^4
  -80029137251436479124035744563200*J6^3*J4*J2^4
  +24899566157152600008553508413440*J7*J6*J5*J4*J2^4
  -226995743035889132170044737073600*J8*J5^2*J4*J2^4
  +306455200453899767258528436288000*J7^2*J4^2*J2^4
  -1063461089334014844584368958668800*J8*J6*J4^2*J2^4
  -313245376798670542938162689925120*J9*J5*J4^2*J2^4
  +1784110819292145764218034778931200*J10*J4^3*J2^4
  -10648781115322999041359391841920*J5^2*J4^3*J2^4
  -208439717253802837443964575350784*J6*J4^4*J2^4
  -25493466433647634015881756672000*J7*J6^2*J3*J2^4
  +179231739919849696797062439872400*J7^2*J5*J3*J2^4
  +128743902251978033016567638323200*J8*J6*J5*J3*J2^4
  -64332843657271051695617807366400*J9*J5^2*J3*J2^4
  -1043226953905371251433398845315200*J8*J7*J4*J3*J2^4
  -37404788811515133942012327198720*J9*J6*J4*J3*J2^4
  +2752051390306720373041317504000*J10*J5*J4*J3*J2^4
  +4155251480574179963276148318000*J5^3*J4*J3*J2^4
  +81500632577259924485718480199680*J6*J5*J4^2*J3*J2^4
  -79378336704248727141566332546560*J7*J4^3*J3*J2^4
  +203564337432202295734524820992000*J9*J7*J3^2*J2^4
  -606023012894770296400180631961600*J10*J6*J3^2*J2^4
  +55861874006928909662828997122400*J6*J5^2*J3^2*J2^4
  -49998742711820426506868498350080*J6^2*J4*J3^2*J2^4
  -102239187488207273601488545736400*J7*J5*J4*J3^2*J2^4
  +348552524556470027775109588840800*J8*J4^2*J3^2*J2^4
  +27646570736533150552999708836480*J4^4*J3^2*J2^4
  +74791190196673133635846627430400*J7*J6*J3^3*J2^4
  -15810857230903865722123640640000*J8*J5*J3^3*J2^4
  -35200518688623568166775624960000*J9*J4*J3^3*J2^4
  -3466548247761145554479446797900*J5*J4^2*J3^3*J2^4
  +24382149245211118461423240960000*J10*J3^4*J2^4
  +487202905908292000035004987500*J5^2*J3^4*J2^4
  -8653403393368659560005143091200*J6*J4*J3^4*J2^4
  -1167969866177306971654797600000*J7*J3^5*J2^4
  +48351316177197481234006080000*J4*J3^6*J2^4
  +3822428283706190119946191200000*J7^2*J6*J2^5
  +112635278194911000418847526912000*J8*J6^2*J2^5
  -308497986803892584219965990862400*J8*J7*J5*J2^5
  +24404309645636550716349053091840*J9*J6*J5*J2^5
  -17772805311567524656648007212800*J10*J5^2*J2^5
  +3391170166642816812333681861525*J5^4*J2^5
  +414166536908100974247137313914880*J9*J7*J4*J2^5
  -1667724664933717456717171880755200*J10*J6*J4*J2^5
  +140166021269547628484822182103040*J6*J5^2*J4*J2^5
  -94240262340501531546706353192960*J6^2*J4^2*J2^5
  -229517763598116660775377599850240*J7*J5*J4^2*J2^5
  +655822388448942367843005355008000*J8*J4^3*J2^5
  +24913674839131642250840231092224*J4^5*J2^5
  -122587525501410809917300608000000*J10*J7*J3*J2^5
  -1879157373402137254206262272000*J6^2*J5*J3*J2^5
  +789947890381276836552617557500*J7*J5^2*J3*J2^5
  +166705961201082058271470128679680*J7*J6*J4*J3*J2^5
  +12761146386921998674803374460000*J8*J5*J4*J3*J2^5
  -67426736788899308692064336855040*J9*J4^2*J3*J2^5
  -9945182293376562377321178602880*J5*J4^3*J3*J2^5
  +24732134297076671654175749851200*J7^2*J3^2*J2^5
  -114725162906271291758653088870400*J8*J6*J3^2*J2^5
  -15031309216556984538006249292800*J9*J5*J3^2*J2^5
  +143921543621023294816288635187200*J10*J4*J3^2*J2^5
  -1469919187538610865905182244750*J5^2*J4*J3^2*J2^5
  -35720896931221229312703474484800*J6*J4^2*J3^2*J2^5
  +824439812863746608279057664000*J6*J5*J3^3*J2^5
  -972301969849929901560476280000*J7*J4*J3^3*J2^5
  +1686493191884093044102717920000*J8*J3^4*J2^5
  +613521170729897978625889366800*J4^2*J3^4*J2^5
  -147363571553415958194201216000*J5*J3^5*J2^5
  +165012215271994907273973080678400*J10*J8*J2^6
  -6507884235488961189451294310400*J6^3*J2^6
  +14517547802598413007567457637760*J7*J6*J5*J2^6
  -11700456118086131543203728777000*J8*J5^2*J2^6
  +34382415659679232811311132458720*J7^2*J4*J2^6
  -186306930679204827875226475376640*J8*J6*J4*J2^6
  -28534605809458859007413006131200*J9*J5*J4*J2^6
  +176451722033746711249680260382720*J10*J4^2*J2^6
  -2376053376326265731186773311840*J5^2*J4^2*J2^6
  -27818691307329770837046858866688*J6*J4^3*J2^6
  -16880336073998408178463954694400*J8*J7*J3*J2^6
  -4805210805743389058118549504000*J9*J6*J3*J2^6
  +14703244483399774072178210611200*J10*J5*J3*J2^6
  -525881527501608964616232126825*J5^3*J3*J2^6
  -95441363528033325750645418560*J6*J5*J4*J3*J2^6
  -430809767128152965419775586720*J7*J4^2*J3*J2^6
  +940289357259956664748698624000*J6^2*J3^2*J2^6
  +1154971205702626980214055628000*J7*J5*J3^2*J2^6
  -5092884910499408974267749417600*J8*J4*J3^2*J2^6
  +942643009293647611448469148920*J4^3*J3^2*J2^6
  +1395791720906322185765854617600*J9*J3^3*J2^6
  +88786398463262379907252974000*J5*J4*J3^3*J2^6
  -36151943875021073956681843200*J6*J3^4*J2^6
  +5520691929803677999438752000*J3^6*J2^6
  +1751637497978721598239747916800*J9*J7*J2^7
  -13448176007952150915522297200640*J10*J6*J2^7
  +651209473585143048792279515760*J6*J5^2*J2^7
  -310700105461141736475581816832*J6^2*J4*J2^7
  -150348207932218481594898580560*J7*J5*J4*J2^7
  +4853520491473660720660090744320*J8*J4^2*J2^7
  +1119422644253034592640841649152*J4^4*J2^7
  +1163595584115736858683797276160*J7*J6*J3*J2^7
  +685119387956774562536200344000*J8*J5*J3*J2^7
  -1125736717735858158489230784000*J9*J4*J3*J2^7
  -84971515652674118071684121160*J5*J4^2*J3*J2^7
  -2506543016314287339088060032000*J10*J3^2*J2^7
  +107176860881800862846479046100*J5^2*J3^2*J2^7
  +246770885896826947573535735040*J6*J4*J3^2*J2^7
  +119803325797108306069657920000*J7*J3^3*J2^7
  -31170246985791115355504232000*J4*J3^4*J2^7
  +144818402743797101298632202480*J7^2*J2^8
  -408620411012705323403756252160*J8*J6*J2^8
  -451179888978363629629356645120*J9*J5*J2^8
  -1253694326296272596666962053120*J10*J4*J2^8
  +19552105739459407847215470750*J5^2*J4*J2^8
  +512568262906476874215549742080*J6*J4^2*J2^8
  -32328750191226617697974294400*J6*J5*J3*J2^8
  +40558220417355206202102438000*J7*J4*J3*J2^8
  -165270817293497675124405264000*J8*J3^2*J2^8
  -11907890165080731902651085060*J4^2*J3^2*J2^8
  +1677956352330545811349207200*J5*J3^3*J2^8
  -7742298900173107006082304000*J6^2*J2^9
  -7384767397975635581439124200*J7*J5*J2^9
  -50905681853649798472948143360*J8*J4*J2^9
  -15798926888816195138139022464*J4^3*J2^9
  +16105143845331927860707215360*J9*J3*J2^9
  +5973241284891902615685115500*J5*J4*J3*J2^9
  -3749584724392773662846634240*J6*J3^2*J2^9
  +435567369858562932270470400*J3^4*J2^9
  -25198362340614981541088755200*J10*J2^10
  +544668469297896236430026295*J5^2*J2^10
  +5490397799800724459848518144*J6*J4*J2^10
  +1882714567311896590592712000*J7*J3*J2^10
  -1137125076631237109323152000*J4*J3^2*J2^10
  -814251354904833347921630400*J8*J2^11
  -749692466329891907851763616*J4^2*J2^11
  -325313973408306769219630080*J5*J3*J2^11
  +40650526210875290360310912*J6*J2^12
  +43782782489287285220351680*J3^2*J2^12
  +23880750048955745045891280*J4*J2^13
  -384573745690968263541408*J2^15
);

Gamma20 := 2^31 * 3^(-16) * 5^(-3) * 7 * (
  +42041202325478752505760000*J7^4*J2
  +2391677287849457920327680000*J8*J7^2*J6*J2
  +13605986348654693946753024000*J9*J7*J6^2*J2
  -48376840350772245144010752000*J10*J6^3*J2
  +17220076472516097026359296000*J9*J7^2*J5*J2
  +244907754275784491041554432000*J10*J7*J6*J5*J2
  +2204169788482060419373989888000*J10*J8*J5^2*J2
  +352848579308445063019128422400*J6^3*J5^2*J2
  -587778610261882778499730636800*J7*J6*J5^3*J2
  -22960101963354796035145728000*J10*J7^2*J4*J2
  -653087344735425309444145152000*J10*J8*J6*J4*J2
  -2534024970754736650400563200*J6^4*J4*J2
  -252488232384320677669031116800*J7*J6^2*J5*J4*J2
  +440833957696412083874797977600*J7^2*J5^2*J4*J2
  +2099209322363867066070466560000*J8*J6*J5^2*J4*J2
  +440833957696412083874797977600*J9*J5^3*J4*J2
  -2177565225889601687460249600*J7^2*J6*J4^2*J2
  +317732176446679138642270617600*J8*J6^2*J4^2*J2
  -2057225135916589724749057228800*J8*J7*J5*J4^2*J2
  -156740962736502074266594836480*J9*J6*J5*J4^2*J2
  -839683728945546826428186624000*J10*J5^2*J4^2*J2
  +783704813682510371332974182400*J9*J7*J4^3*J2
  -2694451787994154705249558855680*J10*J6*J4^3*J2
  +245240962104731136607597363200*J6*J5^2*J4^3*J2
  -128242067357616530831349645312*J6^2*J4^4*J2
  -440833957696412083874797977600*J7*J5*J4^4*J2
  +1058001498471389001299515146240*J8*J4^5*J2
  +20152409494693123834276478976*J4^7*J2
  +4535328782884897982251008000*J7*J6^3*J3*J2
  -44445336265869093019422720000*J7^2*J6*J5*J3*J2
  -21542811718703265415692288000*J8*J6^2*J5*J3*J2
  -367361631413676736562331648000*J8*J7*J5^2*J3*J2
  -1257193138615693720679979417600*J9*J6*J5^2*J3*J2
  +183680815706838368281165824000*J10*J5^3*J3*J2
  +4067719887225210853557312000*J7^3*J4*J3*J2
  +115704032347739330945630208000*J8*J7*J6*J4*J3*J2
  -2267664391442448991125504000*J9*J6^2*J4*J3*J2
  +1028995236324350775641781043200*J9*J7*J5*J4*J3*J2
  +165993033453587266150386892800*J10*J6*J5*J4*J3*J2
  -29155685032831487028756480000*J6*J5^3*J4*J3*J2
  -718906303697042391411562905600*J10*J7*J4^2*J3*J2
  +92354411782146139245238026240*J6^2*J5*J4^2*J3*J2
  +90965737302434239529720217600*J7*J5^2*J4^2*J3*J2
  +169158247509964034460946268160*J7*J6*J4^3*J3*J2
  +130617468947085061888829030400*J8*J5*J4^3*J3*J2
  -139325300210224066014750965760*J9*J4^4*J3*J2
  -23091302546002537726775132160*J5*J4^5*J3*J2
  -2017977711622980120276480000*J8*J7^2*J3^2*J2
  -22960101963354796035145728000*J9*J7*J6*J3^2*J2
  +84155545193530884781768704000*J10*J6^2*J3^2*J2
  -206640917670193164316311552000*J10*J7*J5*J3^2*J2
  +78451739342277724888812748800*J6^2*J5^2*J3^2*J2
  +551042447120515104843497472000*J10*J8*J4*J3^2*J2
  +3652259474894610967717478400*J6^3*J4*J3^2*J2
  -119185631142480184689650073600*J7*J6*J5*J4*J3^2*J2
  -81635918091928163680518144000*J8*J5^2*J4*J3^2*J2
  +120029108159394002473036272000*J7^2*J4^2*J3^2*J2
  -100921568552252022698068377600*J8*J6*J4^2*J3^2*J2
  -52244861643467047459602432000*J9*J5*J4^2*J3^2*J2
  +174490700820447943307309875200*J10*J4^3*J3^2*J2
  -7677663725312291584239206400*J5^2*J4^3*J3^2*J2
  -38693596035567728680592670720*J6*J4^4*J3^2*J2
  -7653367321118265345048576000*J7*J6^2*J3^3*J2
  +34271988135730279042695552000*J7^2*J5*J3^3*J2
  +13393392811956964353835008000*J8*J6*J5*J3^3*J2
  -55274319541409694158684160000*J9*J5^2*J3^3*J2
  -97625277293405060485375488000*J8*J7*J4*J3^3*J2
  +3826683660559132672524288000*J9*J6*J4*J3^3*J2
  +80360356871741786123010048000*J10*J5*J4*J3^3*J2
  +10638362658781653088759603200*J6*J5*J4^2*J3^3*J2
  -11324872232649353111101603200*J7*J4^3*J3^3*J2
  +9686293015790304577327104000*J9*J7*J3^4*J2
  -38692023678986785911078912000*J10*J6*J3^4*J2
  +19617167021716654542802944000*J6*J5^2*J3^4*J2
  -751163829665311228310323200*J6^2*J4*J3^4*J2
  -20631953603463839340826752000*J7*J5*J4*J3^4*J2
  +15210818417671734721417344000*J8*J4^2*J3^4*J2
  +612902234076629994755571600*J4^4*J3^4*J2
  +3228764338596768192442368000*J7*J6*J3^5*J2
  +4035955423245960240552960000*J8*J5*J3^5*J2
  -1614382169298384096221184000*J9*J4*J3^5*J2
  +424312141847944813208928000*J5*J4^2*J3^5*J2
  +1793757965887093440245760000*J10*J3^6*J2
  +168164809301915010023040000*J5^2*J3^6*J2
  -444168639172042185203712000*J6*J4*J3^6*J2
  -2728283720954196442447872000*J7^2*J6^2*J2^2
  -114391070412763537996775424000*J8*J6^3*J2^2
  +7004064307424760167459616000*J7^3*J5*J2^2
  +240044677123823926603554816000*J8*J7*J6*J5*J2^2
  -763069067720384085513732096000*J9*J6^2*J5*J2^2
  +1434432370160590882295729356800*J9*J7*J5^2*J2^2
  +273480325607959348329735782400*J10*J6*J5^2*J2^2
  -25172403454615544611448832000*J8*J7^2*J4*J2^2
  -286406012639181307579151155200*J9*J7*J6*J4*J2^2
  +2078994714074437235063862067200*J10*J6^2*J4*J2^2
  -4784119912431027667189864857600*J10*J7*J5*J4*J2^2
  +57955022804150589216050380800*J6^2*J5^2*J4*J2^2
  +6743126834393266320010798694400*J10*J8*J4^2*J2^2
  +130949579795524887222555770880*J6^3*J4^2*J2^2
  -294563834052378042715395194880*J7*J6*J5*J4^2*J2^2
  -122453877137892245520777216000*J8*J5^2*J4^2*J2^2
  +64542258847484109429947596800*J7^2*J4^3*J2^2
  -101409951585306318883132538880*J8*J6*J4^3*J2^2
  -104493975157668049511063224320*J9*J5*J4^3*J2^2
  +515939002340985994460874670080*J10*J4^4*J2^2
  -6414250707222927146326425600*J5^2*J4^4*J2^2
  -44959362128849834397765992448*J6*J4^5*J2^2
  +5979193219623644800819200000*J9*J7^2*J3*J2^2
  +85037414679091837167206400000*J10*J7*J6*J3*J2^2
  +1530673464223653069009715200000*J10*J8*J5*J3*J2^2
  +413537997429049271944583577600*J6^3*J5*J3*J2^2
  -685849337450149800522767155200*J7*J6*J5^2*J3*J2^2
  -367616631174361261952355532800*J7*J6^2*J4*J3*J2^2
  +904912309308793256771130633600*J7^2*J5*J4*J3*J2^2
  +1743285855943387401040436428800*J8*J6*J5*J4*J3*J2^2
  -2838123714914690065455513600*J9*J5^2*J4*J3*J2^2
  -1728009428534507481205996339200*J8*J7*J4^2*J3*J2^2
  -42246587612572824704668139520*J9*J6*J4^2*J3*J2^2
  -298025767944974356472070144000*J10*J5*J4^2*J3*J2^2
  -2040897952298204092012953600*J5^3*J4^2*J3*J2^2
  +16447202552317492709121392640*J6*J5*J4^3*J3*J2^2
  -51651750984834750672693657600*J7*J4^4*J3*J2^2
  -15180876315823465080400896000*J7^2*J6*J3^2*J2^2
  +154442642881990125502070784000*J8*J6^2*J3^2*J2^2
  -457649940360501949573368576000*J8*J7*J5*J3^2*J2^2
  -467946720076595864624942284800*J9*J6*J5*J3^2*J2^2
  +144776198491153852777168896000*J10*J5^2*J3^2*J2^2
  +598945085776931025367749427200*J9*J7*J4*J3^2*J2^2
  -1455979118796640401963142348800*J10*J6*J4*J3^2*J2^2
  +125119616599612600980308582400*J6*J5^2*J4*J3^2*J2^2
  -46349297296983056863668142080*J6^2*J4^2*J3^2*J2^2
  -143050476833629785877508251200*J7*J5*J4^2*J3^2*J2^2
  +453276548060648525304473088000*J8*J4^3*J3^2*J2^2
  +8398470407133209090486722560*J4^5*J3^2*J2^2
  -71750318635483737609830400000*J10*J7*J3^3*J2^2
  -28027002075036156983063347200*J6^2*J5*J3^3*J2^2
  -14008128614849520334919232000*J7*J5^2*J3^3*J2^2
  +139913452930743582968108851200*J7*J6*J4*J3^3*J2^2
  +323734558812493175673984000*J8*J5*J4*J3^3*J2^2
  -58416422486922040635124531200*J9*J4^2*J3^3*J2^2
  -6217838996542368624134546400*J5*J4^3*J3^3*J2^2
  +12740664218814716463078912000*J7^2*J3^4*J2^2
  -49583013402730891514941440000*J8*J6*J3^4*J2^2
  -19102045992692699794222080000*J9*J5*J3^4*J2^2
  +67817338206575740140847104000*J10*J4*J3^4*J2^2
  +555878119636885727576160000*J5^2*J4*J3^4*J2^2
  -16223102440103827841078016000*J6*J4^2*J3^4*J2^2
  +3835240987846476983556096000*J6*J5*J3^5*J2^2
  -3862669545677237942158848000*J7*J4*J3^5*J2^2
  +597919321962364480081920000*J8*J3^6*J2^2
  +207296713192250239737984000*J4^2*J3^6*J2^2
  +49826610163530373340160000*J5*J3^7*J2^2
  -14520897819085994516275200000*J10*J7^2*J2^3
  -413038871298446066240716800000*J10*J8*J6*J2^3
  +88698339538198309345060454400*J6^4*J2^3
  -496534982836479363859267584000*J7*J6^2*J5*J2^3
  +583474648847018609541914172000*J7^2*J5^2*J2^3
  -66286759650180969986834227200*J8*J6*J5^2*J2^3
  -145895731240656718079874662400*J9*J5^3*J2^3
  -24870117500203037350566297600*J7^2*J6*J4*J2^3
  +1682104081449201751162670284800*J8*J6^2*J4*J2^3
  -4182950471868567763041213849600*J8*J7*J5*J4*J2^3
  -228348944937415808158500126720*J9*J6*J5*J4*J2^3
  +397086763419805713572118528000*J10*J5^2*J4*J2^3
  +2489797101366823185987081338880*J9*J7*J4^2*J2^3
  -8979201272496968052333399244800*J10*J6*J4^2*J2^3
  +903159941480350143050884792320*J6*J5^2*J4^2*J2^3
  -398832954146186435956184186880*J6^2*J4^3*J2^3
  -1390936540624607039260962078720*J7*J5*J4^3*J2^3
  +3435234574027498322428365373440*J8*J4^4*J2^3
  +68317508611200477448680505344*J4^6*J2^3
  +1023225030143927309664000000*J7^3*J3*J2^3
  +43277969970609238558310400000*J8*J7*J6*J3*J2^3
  -264560845668285715631308800000*J9*J6^2*J3*J2^3
  +831534942757659744799641600000*J9*J7*J5*J3*J2^3
  +327798986584404010413588480000*J10*J6*J5*J3*J2^3
  +10728119980395283226371430400*J6*J5^3*J3*J2^3
  -1483314457611078485587353600000*J10*J7*J4*J3*J2^3
  +105908268256603802488951603200*J6^2*J5*J4*J3*J2^3
  -50820665494907360669877741600*J7*J5^2*J4*J3*J2^3
  +671973514987445970074008289280*J7*J6*J4^2*J3*J2^3
  -35843602464638299568466432000*J8*J5*J4^2*J3*J2^3
  -445573173804491852047590359040*J9*J4^3*J3*J2^3
  -67213486090776761441073930240*J5*J4^4*J3*J2^3
  +614243468530225859538124800000*J10*J8*J3^2*J2^3
  +2157702887687317891212902400*J6^3*J3^2*J2^3
  +16428012641259409596355891200*J7*J6*J5*J3^2*J2^3
  -17009870460888703263830496000*J8*J5^2*J3^2*J2^3
  +240649342810622718291328665600*J7^2*J4*J3^2*J2^3
  -503361921574067159311987507200*J8*J6*J4*J3^2*J2^3
  -81443255199295846236936192000*J9*J5*J4*J3^2*J2^3
  +598135891584718796558144716800*J10*J4^2*J3^2*J2^3
  +1313611402073478808030378200*J5^2*J4^2*J3^2*J2^3
  -157523343744573833012123074560*J6*J4^3*J3^2*J2^3
  -80806107308061876891494400000*J8*J7*J3^3*J2^3
  -11574536997987500058869760000*J9*J6*J3^3*J2^3
  +57166148930475799762329600000*J10*J5*J3^3*J2^3
  -1417489205074058605319208000*J5^3*J3^3*J2^3
  +26561172180981857951814912000*J6*J5*J4*J3^3*J2^3
  -19168861072841407903413312000*J7*J4^2*J3^3*J2^3
  +6219154002334924525451673600*J6^2*J3^4*J2^3
  -4121728373598894668945664000*J7*J5*J3^4*J2^3
  -1747920999641418938068992000*J8*J4*J3^4*J2^3
  +1547703777207021799020364800*J4^3*J3^4*J2^3
  +311672623245128261222400000*J9*J3^5*J2^3
  +135342518479906906949760000*J5*J4*J3^5*J2^3
  +217782004928749856759808000*J6*J3^6*J2^3
  +3690860012113360988160000*J3^8*J2^3
  -1856312393816886164054784000*J8*J7^2*J2^4
  -21120709902983238133245542400*J9*J7*J6*J2^4
  +741993158329896181477618483200*J10*J6^2*J2^4
  -1585544669541013216213256601600*J10*J7*J5*J2^4
  -25774744979246028153055395840*J6^2*J5^2*J2^4
  +59038425391334540911545013200*J7*J5^3*J2^4
  +4688915609568364135885150617600*J10*J8*J4*J2^4
  +22826415490109133593845432320*J6^3*J4*J2^4
  -31801171594289221094243696640*J7*J6*J5*J4*J2^4
  -147505356155032346061879321600*J8*J5^2*J4*J2^4
  +207235124094588590921809674240*J7^2*J4^2*J2^4
  -660004463978568655179530895360*J8*J6*J4^2*J2^4
  -220826676963927809395750993920*J9*J5*J4^2*J2^4
  +1253220042950269225806436761600*J10*J4^3*J2^4
  -2447274068038048375678003200*J5^2*J4^3*J2^4
  -158781761712194919690006429696*J6*J4^4*J2^4
  -114741172170023225617140940800*J7*J6^2*J3*J2^4
  +211951853568101147134511001600*J7^2*J5*J3*J2^4
  +342744810354816579905126400*J8*J6*J5*J3*J2^4
  -65989560303454544670187008000*J9*J5^2*J3*J2^4
  -862322359638175128802235750400*J8*J7*J4*J3*J2^4
  -129030264563579276340009369600*J9*J6*J4*J3*J2^4
  +135303219106382008481148518400*J10*J5*J4*J3*J2^4
  -2342794658386291306013691000*J5^3*J4*J3*J2^4
  +53417914986088981064209858560*J6*J5*J4^2*J3*J2^4
  -46619341996233543094906306560*J7*J4^3*J3*J2^4
  +133608150217798403317773926400*J9*J7*J3^2*J2^4
  -360154526618269207132058419200*J10*J6*J3^2*J2^4
  +25318578678615868281481843200*J6*J5^2*J3^2*J2^4
  -11041655494612813972545208320*J6^2*J4*J3^2*J2^4
  -37968131946630539222089920000*J7*J5*J4*J3^2*J2^4
  +75818722001354955804941222400*J8*J4^2*J3^2*J2^4
  +7334444260237053139329945600*J4^4*J3^2*J2^4
  +33455932089356338472971468800*J7*J6*J3^3*J2^4
  +2455299428854183437851136000*J8*J5*J3^3*J2^4
  -5460200051612832075832934400*J9*J4*J3^3*J2^4
  +1242048136799607680002924800*J5*J4^2*J3^3*J2^4
  +7542807232837041033652224000*J10*J3^4*J2^4
  -314775513983344793494752000*J5^2*J3^4*J2^4
  -1321794028500361011051724800*J6*J4*J3^4*J2^4
  -303177786709311795456000000*J7*J3^5*J2^4
  +7850400660685561466880000*J4*J3^6*J2^4
  -1685771328852604768410316800*J7^2*J6*J2^5
  +239542012167468128217346867200*J8*J6^2*J2^5
  -411086165881209758035021900800*J8*J7*J5*J2^5
  +39258110154731400324124508160*J9*J6*J5*J2^5
  +5828603871419208174526156800*J10*J5^2*J2^5
  +2987063189442521415167456025*J5^4*J2^5
  +524748102366605932953200885760*J9*J7*J4*J2^5
  -1938618167405196809253200855040*J10*J6*J4*J2^5
  +166563213032109006986378526720*J6*J5^2*J4*J2^5
  -87987367697052882246030065664*J6^2*J4^2*J2^5
  -291784134004366002256753090560*J7*J5*J4^2*J2^5
  +791235614321756986453534310400*J8*J4^3*J2^5
  +23414542008405322425321259008*J4^5*J2^5
  -150515380356846925874872320000*J10*J7*J3*J2^5
  -2863567627851771908991221760*J6^2*J5*J3*J2^5
  +12988901082685677054314774400*J7*J5^2*J3*J2^5
  +172373652748664652871407144960*J7*J6*J4*J3*J2^5
  -38390164464570747233269132800*J8*J5*J4*J3*J2^5
  -102894589630511945449929768960*J9*J4^2*J3*J2^5
  -10945490866100250171990405120*J5*J4^3*J3*J2^5
  +25301636359326015319111219200*J7^2*J3^2*J2^5
  -94099008482108781908004864000*J8*J6*J3^2*J2^5
  -7878320755304567756848128000*J9*J5*J3^2*J2^5
  +118422777238069239733896806400*J10*J4*J3^2*J2^5
  -396504916914419909418816000*J5^2*J4*J3^2*J2^5
  -31807589147064461010497817600*J6*J4^2*J3^2*J2^5
  +4425815881423993752157593600*J6*J5*J3^3*J2^5
  -4208918101809514975536076800*J7*J4*J3^3*J2^5
  +744646968889015287287808000*J8*J3^4*J2^5
  +338929955824694822234841600*J4^2*J3^4*J2^5
  +696504859104839145984000*J5*J3^5*J2^5
  +268337703794733799596195840000*J10*J8*J2^6
  -12012144213581224241088430080*J6^3*J2^6
  +22061380236949555193233704960*J7*J6*J5*J2^6
  -15647166552881502957845116800*J8*J5^2*J2^6
  +43741987283114973775591764480*J7^2*J4*J2^6
  -219490475235874945892051189760*J8*J6*J4*J2^6
  -36111642900224072175577497600*J9*J5*J4*J2^6
  +245610816813239889389357629440*J10*J4^2*J2^6
  -3634685135282941253353405440*J5^2*J4^2*J2^6
  -32313574402800327559280590848*J6*J4^3*J2^6
  -30005007876347818008683520000*J8*J7*J3*J2^6
  -1201957317458253850411008000*J9*J6*J3*J2^6
  -5339939134998895119544320000*J10*J5*J3*J2^6
  +441591875140817417533473600*J5^3*J3*J2^6
  +2085331535689234657478169600*J6*J5*J4*J3*J2^6
  -4251055163105548295276889600*J7*J4^2*J3*J2^6
  +1126294918834285811583221760*J6^2*J3^2*J2^6
  -37990322801570756789222400*J7*J5*J3^2*J2^6
  +4964318263840143561737932800*J8*J4*J3^2*J2^6
  +1557576194027530783006615680*J4^3*J3^2*J2^6
  -371491576314793203548160000*J9*J3^3*J2^6
  -15659129077716350769984000*J5*J4*J3^3*J2^6
  -237288748344870529739980800*J6*J3^4*J2^6
  +2402820763360001574912000*J3^6*J2^6
  +4713506103647092610259394560*J9*J7*J2^7
  -34876096495009619455074631680*J10*J6*J2^7
  +2198360193133809819674246400*J6*J5^2*J2^7
  -3134295576168532843123703808*J6^2*J4*J2^7
  -1117437088594906451850750720*J7*J5*J4*J2^7
  +12113445207416608767977717760*J8*J4^2*J2^7
  +1916179832261143647719571456*J4^4*J2^7
  +3705583130216944666580459520*J7*J6*J3*J2^7
  -1156597832136450413528985600*J8*J5*J3*J2^7
  -216502483625407772511989760*J9*J4*J3*J2^7
  -518400723808206203959774080*J5*J4^2*J3*J2^7
  +2808362876463391752955699200*J10*J3^2*J2^7
  -52035835193939617619760000*J5^2*J3^2*J2^7
  -308421770086330763157872640*J6*J4*J3^2*J2^7
  -98687281352285778969600000*J7*J3^3*J2^7
  -1290175503573989426688000*J4*J3^4*J2^7
  +392499326994018184572871680*J7^2*J2^8
  -2768077562939214637276569600*J8*J6*J2^8
  -769379044328594485880371200*J9*J5*J2^8
  -1728992745897824533117501440*J10*J4*J2^8
  +109400068491423962479264800*J5^2*J4*J2^8
  -84821291365857210521763840*J6*J4^2*J2^8
  -68174168089078792831426560*J6*J5*J3*J2^8
  +263200174798509934453601280*J7*J4*J3*J2^8
  +186064659459234731247206400*J8*J3^2*J2^8
  +25110461291781338305217280*J4^2*J3^2*J2^8
  -4467037699693037187532800*J5*J3^3*J2^8
  +47582236004665267918946304*J6^2*J2^9
  -24394264215186427963752960*J7*J5*J2^9
  -263362908473924529682298880*J8*J4*J2^9
  -51668086883364808593020928*J4^3*J2^9
  -29979043855338369060864000*J9*J3*J2^9
  +9054594723023018740166400*J5*J4*J3*J2^9
  -3407788255735770873200640*J6*J3^2*J2^9
  +477840487417550769254400*J3^4*J2^9
  -21072682617588967034880*J10*J2^10
  -2468467212251007591570240*J5^2*J2^10
  +33841516874941371828105216*J6*J4*J2^10
  -3563762501504016483840000*J7*J3*J2^10
  -1159486446461799243110400*J4*J3^2*J2^10
  +6465299719291700695511040*J8*J2^11
  +1422594950846648587723008*J4^2*J2^11
  -182462672506266373294080*J5*J3*J2^11
  -364906876097053339951104*J6*J2^12
  +28244425910094630727680*J3^2*J2^12
  -45203342708577650365440*J4*J2^13
  +509976688766957863936*J2^15
);

Beta22 := -2^40 * 3^(-19) * 5^(-3) * 7^3 * (
  -2648595746505161407862880000*J7^4*J5
  -150675669134515848980643840000*J8*J7^2*J6*J5
  -857177139965245718645440512000*J9*J7*J6^2*J5
  +3047740942098651444072677376000*J10*J6^3*J5
  -1084864817768514112660635648000*J9*J7^2*J5^2
  -15429188519374422935617929216000*J10*J7*J6*J5^2
  -138862696674369806420561362944000*J10*J8*J5^3
  -22229460496432038970205090611200*J6^3*J5^3
  +37030052446498615045483030118400*J7*J6*J5^4
  +1446486423691352150214180864000*J10*J7^2*J5*J4
  +41144502718331794494981144576000*J10*J8*J6*J5*J4
  +159643573157548408975235481600*J6^4*J5*J4
  +15906758640212202693148960358400*J7*J6^2*J5^2*J4
  -27772539334873961284112272588800*J7^2*J5^3*J4
  -132250187308923625162439393280000*J8*J6*J5^3*J4
  -27772539334873961284112272588800*J9*J5^4*J4
  +137186609231044906309995724800*J7^2*J6*J5*J4^2
  -20017127116140785734463048908800*J8*J6^2*J5*J4^2
  +129605183562745152659190605414400*J8*J7*J5^2*J4^2
  +9874680652399630678795474698240*J9*J6*J5^2*J4^2
  +52900074923569450064975757312000*J10*J5^3*J4^2
  -49373403261998153393977373491200*J9*J7*J5*J4^3
  +169750462643631746430722207907840*J10*J6*J5*J4^3
  -15450180612598061606278633881600*J6*J5^3*J4^3
  +8079250243529841442375027654656*J6^2*J5*J4^4
  +27772539334873961284112272588800*J7*J5^2*J4^4
  -66654094403697507081869454213120*J8*J5*J4^5
  -1269601798165666801559418175488*J5*J4^7
  -285725713321748572881813504000*J7*J6^3*J5*J3
  +2800056184749752860223631360000*J7^2*J6*J5^2*J3
  +1357197138278305721188614144000*J8*J6^2*J5^2*J3
  +23143782779061634403426893824000*J8*J7*J5^3*J3
  +79203167732788704402838703308800*J9*J6*J5^3*J3
  -11571891389530817201713446912000*J10*J5^4*J3
  -256266352895188283774110656000*J7^3*J5*J4*J3
  -7289354037907577849574703104000*J8*J7*J6*J5*J4*J3
  +142862856660874286440906752000*J9*J6^2*J5*J4*J3
  -64826699888434098865432205721600*J9*J7*J5^2*J4*J3
  -10457561107575997767474374246400*J10*J6*J5^2*J4*J3
  +1836808157068383682811658240000*J6*J5^4*J4*J3
  +45291097132913670658928463052800*J10*J7*J5*J4^2*J3
  -5818327942275206772449995653120*J6^2*J5^2*J4^2*J3
  -5730841450053357090372373708800*J7*J5^3*J4^2*J3
  -10656969593127734171039614894080*J7*J6*J5*J4^3*J3
  -8228900543666358898996228915200*J8*J5^2*J4^3*J3
  +8777493913244116158929310842880*J9*J5*J4^4*J3
  +1454752060398159876786833326080*J5^2*J4^5*J3
  +127132595832247747577418240000*J8*J7^2*J5*J3^2
  +1446486423691352150214180864000*J9*J7*J6*J5*J3^2
  -5301799347192445741251428352000*J10*J6^2*J5*J3^2
  +13018377813222169351927627776000*J10*J7*J5^2*J3^2
  -4942459578563496667995203174400*J6^2*J5^3*J3^2
  -34715674168592451605140340736000*J10*J8*J5*J4*J3^2
  -230092346918360490966201139200*J6^3*J5*J4*J3^2
  +7508694761976251635447954636800*J7*J6*J5^2*J4*J3^2
  +5143062839791474311872643072000*J8*J5^3*J4*J3^2
  -7561833814041822155801285136000*J7^2*J5*J4^2*J3^2
  +6358058818791877429978307788800*J8*J6*J5*J4^2*J3^2
  +3291426283538423989954953216000*J9*J5^2*J4^2*J3^2
  -10992914151688220428360522137600*J10*J5*J4^3*J3^2
  +483692814694674369807070003200*J5^3*J4^3*J3^2
  +2437696550240766906877338255360*J6*J5*J4^4*J3^2
  +482162141230450716738060288000*J7*J6^2*J5*J3^3
  -2159135252551007579689819776000*J7^2*J5^2*J3^3
  -843783747153288754291605504000*J8*J6*J5^2*J3^3
  +3482282131108810731997102080000*J9*J5^3*J3^3
  +6150392469484518810578655744000*J8*J7*J5*J4*J3^3
  -241081070615225358369030144000*J9*J6*J5*J4*J3^3
  -5062702482919732525749633024000*J10*J5^2*J4*J3^3
  -670216847503244144591855001600*J6*J5^2*J4^2*J3^3
  +713466950656909245999401001600*J7*J5*J4^3*J3^3
  -610236459994789188371607552000*J9*J7*J5*J3^4
  +2437597491776167512397971456000*J10*J6*J5*J3^4
  -1235881522368149236196585472000*J6*J5^3*J3^4
  +47323321268914607383550361600*J6^2*J5*J4*J3^4
  +1299813077018221878472085376000*J7*J5^2*J4*J3^4
  -958281560313319287449292672000*J8*J5*J4^2*J3^4
  -38612840746827689669601010800*J5*J4^4*J3^4
  -203412153331596396123869184000*J7*J6*J5*J3^5
  -254265191664495495154836480000*J8*J5^2*J3^5
  +101706076665798198061934592000*J9*J5*J4*J3^5
  -26731664936420523232162464000*J5^2*J4^2*J3^5
  -113006751850886886735482880000*J10*J5*J3^6
  -10594382986020645631451520000*J5^3*J3^6
  +27982624267838657667833856000*J6*J5*J4*J3^6
  +171881874420114375874215936000*J7^2*J6^2*J5*J2
  +7206637436004102893796851712000*J8*J6^3*J5*J2
  -441256051367759890549955808000*J7^3*J5^2*J2
  -15122814658800907376023953408000*J8*J7*J6*J5^2*J2
  +48073351266384197387365122048000*J9*J6^2*J5^2*J2
  -90369239320117225584630949478400*J9*J7*J5^3*J2
  -17229260513301438944773354291200*J10*J6*J5^3*J2
  +1585861417640779310521276416000*J8*J7^2*J5*J4*J2
  +18043578796268422377486522777600*J9*J7*J6*J5*J4*J2
  -130976666986689545809023310233600*J10*J6^2*J5*J4*J2
  +301399554483154743032961486028800*J10*J7*J5^2*J4*J2
  -3651166436661487120611173990400*J6^2*J5^3*J4*J2
  -424816990566775778160680317747200*J10*J8*J5*J4^2*J2
  -8249823527118067895021013565440*J6^3*J5*J4^2*J2
  +18557521545299816691069897277440*J7*J6*J5^2*J4^2*J2
  +7714594259687211467808964608000*J8*J5^3*J4^2*J2
  -4066162307391498894086698598400*J7^2*J5*J4^3*J2
  +6388826949874298089637349949440*J8*J6*J5*J4^3*J2
  +6583120434933087119196983132160*J9*J5^2*J4^3*J2
  -32504157147482117651035104215040*J10*J5*J4^4*J2
  +404097794555044410218564812800*J5^3*J4^4*J2
  +2832439814117539567059257524224*J6*J5*J4^5*J2
  +1051030058136968812644000000*J7^4*J3*J2
  +59791932196236448008192000000*J8*J7^2*J6*J3*J2
  +340149658716367348668825600000*J9*J7*J6^2*J3*J2
  -1209421008769306128600268800000*J10*J6^3*J3*J2
  +53812738976612803207372800000*J9*J7^2*J5*J3*J2
  +765336732111826534504857600000*J10*J7*J6*J5*J3*J2
  -41328183534038632863262310400000*J10*J8*J5^2*J3*J2
  -17231679355318977557030554828800*J6^3*J5^2*J3*J2
  +28514043002812367970441064857600*J7*J6*J5^3*J3*J2
  -574002549083869900878643200000*J10*J7^2*J4*J3*J2
  -16327183618385632736103628800000*J10*J8*J6*J4*J3*J2
  -63350624268868416260014080000*J6^4*J4*J3*J2
  +16847641954376742561272620646400*J7*J6^2*J5*J4*J3*J2
  -45988626544043673079711280476800*J7^2*J5^2*J4*J3*J2
  -57346775865336729613785831014400*J8*J6*J5^2*J4*J3*J2
  +11199650736449927570993646796800*J9*J5^3*J4*J3*J2
  -54439130647240042186506240000*J7^2*J6*J4^2*J3*J2
  +7943304411166978466056765440000*J8*J6^2*J4^2*J3*J2
  +57433965599759228197251338649600*J8*J7*J5*J4^2*J3*J2
  -1256989048820463900270778122240*J9*J6*J5*J4^2*J3*J2
  -2216469843105286202964246528000*J10*J5^2*J4^2*J3*J2
  +128576570994786857796816076800*J5^4*J4^2*J3*J2
  +19592620342062759283324354560000*J9*J7*J4^3*J3*J2
  -67361294699853867631238971392000*J10*J6*J4^3*J3*J2
  +5094850291822276374515286343680*J6*J5^2*J4^3*J3*J2
  -3206051683940413270783741132800*J6^2*J4^4*J3*J2
  -7766788630365712804490249011200*J7*J5*J4^4*J3*J2
  +26450037461784725032487878656000*J8*J4^5*J3*J2
  +503810237367328095856911974400*J4^7*J3*J2
  +113383219572122449556275200000*J7*J6^3*J3^2*J2
  -154738198749849025420311552000*J7^2*J6*J5*J3^2*J2
  -10268456794532959542022766592000*J8*J6^2*J5*J3^2*J2
  +19647905457369704409063929088000*J8*J7*J5^2*J3^2*J2
  -1949185100566803545628121497600*J9*J6*J5^2*J3^2*J2
  -4528880112271733517932494848000*J10*J5^3*J3^2*J2
  +101692997180630271338932800000*J7^3*J4*J3^2*J2
  +2892600808693483273640755200000*J8*J7*J6*J4*J3^2*J2
  -56691609786061224778137600000*J9*J6^2*J4*J3^2*J2
  -12008659495837885207123687833600*J9*J7*J5*J4*J3^2*J2
  +95876510320528026977437640294400*J10*J6*J5*J4*J3^2*J2
  -8611427971596381037478352691200*J6*J5^3*J4*J3^2*J2
  -17972657592426059785289072640000*J10*J7*J4^2*J3^2*J2
  +5228866024263586063542043607040*J6^2*J5*J4^2*J3^2*J2
  +11286323473079532498526025265600*J7*J5^2*J4^2*J3^2*J2
  +4228956187749100861523656704000*J7*J6*J4^3*J3^2*J2
  -25290985804143730546961078784000*J8*J5*J4^3*J3^2*J2
  -3483132505255601650368774144000*J9*J4^4*J3^2*J2
  -1106386199299455615870041825280*J5*J4^5*J3^2*J2
  -50449442790574503006912000000*J8*J7^2*J3^3*J2
  -574002549083869900878643200000*J9*J7*J6*J3^3*J2
  +2103888629838272119544217600000*J10*J6^2*J3^3*J2
  -645752867719353638488473600000*J10*J7*J5*J3^3*J2
  +3726994614284221012153309593600*J6^2*J5^2*J3^3*J2
  +882512102735519781099911616000*J7*J5^3*J3^3*J2
  +13776061178012877621087436800000*J10*J8*J4*J3^3*J2
  +91306486872365274192936960000*J6^3*J4*J3^3*J2
  -11794188313198850344232109465600*J7*J6*J5*J4*J3^3*J2
  -2061293229503391162080414592000*J8*J5^2*J4*J3^3*J2
  +3000727703984850061825906800000*J7^2*J4^2*J3^3*J2
  -2523039213806300567451709440000*J8*J6*J4^2*J3^3*J2
  +2374113075589412373522784665600*J9*J5*J4^2*J3^3*J2
  +4362267520511198582682746880000*J10*J4^3*J3^3*J2
  +199782263649361933714496263200*J5^2*J4^3*J3^3*J2
  -967339900889193217014816768000*J6*J4^4*J3^3*J2
  -191334183027956633626214400000*J7*J6^2*J3^4*J2
  +54137857607929838893417344000*J7^2*J5*J3^4*J2
  +3458564664670970274287185920000*J8*J6*J5*J3^4*J2
  -178429090995602266931112960000*J9*J5^2*J3^4*J2
  -2440631932335126512134387200000*J8*J7*J4*J3^4*J2
  +95667091513978316813107200000*J9*J6*J4*J3^4*J2
  -2263483385220726975798116352000*J10*J5*J4*J3^4*J2
  -35020321537123800837298080000*J5^3*J4*J3^4*J2
  +1288014520196082481206905088000*J6*J5*J4^2*J3^4*J2
  -283121805816233827777540080000*J7*J4^3*J3^4*J2
  +242157325394757614433177600000*J9*J7*J3^5*J2
  -967300591974669647776972800000*J10*J6*J3^5*J2
  +248808993308588313606039552000*J6*J5^2*J3^5*J2
  -18779095741632780707758080000*J6^2*J4*J3^5*J2
  -272450658708929993164661376000*J7*J5*J4*J3^5*J2
  +380270460441793368035433600000*J8*J4^2*J3^5*J2
  +15322555851915749868889290000*J4^4*J3^5*J2
  +80719108464919204811059200000*J7*J6*J3^6*J2
  +63229968297520043768663040000*J8*J5*J3^6*J2
  -40359554232459602405529600000*J9*J4*J3^6*J2
  -2451889384913144773269792000*J5*J4^2*J3^6*J2
  +44843949147177336006144000000*J10*J3^7*J2
  +1065043792245461730145920000*J5^2*J3^7*J2
  -11104215979301054630092800000*J6*J4*J3^7*J2
  +914816562602417654525337600000*J10*J7^2*J5*J2^2
  +26021448891802102173165158400000*J10*J8*J6*J5*J2^2
  -5587995390906493488738808627200*J6^4*J5*J2^2
  +31281703918698199923133857792000*J7*J6^2*J5^2*J2^2
  -36758902877362172401140592836000*J7^2*J5^3*J2^2
  +4176065857961401109170556313600*J8*J6*J5^3*J2^2
  +9191431068161373239032103731200*J9*J5^4*J2^2
  +1566817402512791353085676748800*J7^2*J6*J5*J4*J2^2
  -105972557131299710323248227942400*J8*J6^2*J5*J4*J2^2
  +263525879727719769071596472524800*J8*J7*J5^2*J4*J2^2
  +14385983531057195913985507983360*J9*J6*J5^2*J4*J2^2
  -25016466095447759955043467264000*J10*J5^3*J4*J2^2
  -156857217386109860717186124349440*J9*J7*J5*J4^2*J2^2
  +565689680167308987297004152422400*J10*J6*J5*J4^2*J2^2
  -56899076313262059012205741916160*J6*J5^3*J4^2*J2^2
  +25126476111209745465239603773440*J6^2*J5*J4^3*J2^2
  +87629002059350243473440610959360*J7*J5^2*J4^3*J2^2
  -216419778163732394312987018526720*J8*J5*J4^4*J2^2
  -4304003042505630079266871836672*J5*J4^6*J2^2
  -68207093023854911061196800000*J7^2*J6^2*J3*J2^2
  -2859776760319088449919385600000*J8*J6^3*J3*J2^2
  +110638430786551583677658400000*J7^3*J5*J3*J2^2
  +3274604819947216135915315200000*J8*J7*J6*J5*J3*J2^2
  -2409393415907602053070848000000*J9*J6^2*J5*J3*J2^2
  -16525892139717791864984186880000*J9*J7*J5^2*J3*J2^2
  -13814328014618468947812679680000*J10*J6*J5^2*J3*J2^2
  -675871558764902843261400115200*J6*J5^4*J3*J2^2
  -629310086365388615286220800000*J8*J7^2*J4*J3*J2^2
  -7160150315979532689478778880000*J9*J7*J6*J4*J3*J2^2
  +51974867851860930876596551680000*J10*J6^2*J4*J3*J2^2
  -26154186981277747087743344640000*J10*J7*J5*J4*J3*J2^2
  -5223345330062274826402691481600*J6^2*J5^2*J4*J3*J2^2
  +3201701926179163722202297720800*J7*J5^3*J4*J3*J2^2
  +168578170859831658000269967360000*J10*J8*J4^2*J3*J2^2
  +3273739494888122180563894272000*J6^3*J4^2*J3*J2^2
  -49698427295518547182547402096640*J7*J6*J5*J4^2*J3*J2^2
  -803199973175093265206045184000*J8*J5^2*J4^2*J3*J2^2
  +1613556471187102735748689920000*J7^2*J4^3*J3*J2^2
  -2535248789632657972078313472000*J8*J6*J4^3*J3*J2^2
  +25458760570741285441221612011520*J9*J5*J4^3*J3*J2^2
  +12898475058524649861521866752000*J10*J4^4*J3*J2^2
  +4074093356038362792129496965120*J5^2*J4^4*J3*J2^2
  -1123984053221245859944149811200*J6*J4^5*J3*J2^2
  +149479830490591120020480000000*J9*J7^2*J3^2*J2^2
  +2125935366977295929180160000000*J10*J7*J6*J3^2*J2^2
  -430501911812902425658982400000*J10*J8*J5*J3^2*J2^2
  +10202514653801930771468176588800*J6^3*J5*J3^2*J2^2
  -18181198232653087817639600025600*J7*J6*J5^2*J3^2*J2^2
  +1071621839035988305621321248000*J8*J5^3*J3^2*J2^2
  -9190415779359031548808888320000*J7*J6^2*J4*J3^2*J2^2
  +7461899135650600166924559907200*J7^2*J5*J4*J3^2*J2^2
  +75293947457750916062666123673600*J8*J6*J5*J4*J3^2*J2^2
  +5059971984682771061290592256000*J9*J5^2*J4*J3^2*J2^2
  -43200235713362687030149908480000*J8*J7*J4^2*J3^2*J2^2
  -1056164690314320617616703488000*J9*J6*J4^2*J3^2*J2^2
  -45133205368461643094964870758400*J10*J5*J4^2*J3^2*J2^2
  -133779967138084267206237666600*J5^3*J4^2*J3^2*J2^2
  +10335150719716088797491788513280*J6*J5*J4^3*J3^2*J2^2
  -1291293774620868766817341440000*J7*J4^4*J3^2*J2^2
  -379521907895586627010022400000*J7^2*J6*J3^3*J2^2
  +3861066072049753137551769600000*J8*J6^2*J3^3*J2^2
  -6350463748604650495170067200000*J8*J7*J5*J3^3*J2^2
  -10969472171041684111914762240000*J9*J6*J5*J3^3*J2^2
  +17937579658870934402457600000*J10*J5^2*J3^3*J2^2
  +89301819919665692135110104000*J5^4*J3^3*J2^2
  +14973627144423275634193735680000*J9*J7*J4*J3^3*J2^2
  -36399477969916010049078558720000*J10*J6*J4*J3^3*J2^2
  +1454636567588457973543375104000*J6*J5^2*J4*J3^3*J2^2
  -1158732432424576421591703552000*J6^2*J4^2*J3^3*J2^2
  -2368623673251735949022667624000*J7*J5*J4^2*J3^3*J2^2
  +11331913701516213132611827200000*J8*J4^3*J3^3*J2^2
  +209961760178330227262168064000*J4^5*J3^3*J2^2
  -1793757965887093440245760000000*J10*J7*J3^4*J2^2
  -1092481754023004169680039116800*J6^2*J5*J3^4*J2^2
  -90534327834507644229403968000*J7*J5^2*J3^4*J2^2
  +3497836323268589574202721280000*J7*J6*J4*J3^4*J2^2
  +118212386947721722490196096000*J8*J5*J4*J3^4*J2^2
  -1460410562173051015878113280000*J9*J4^2*J3^4*J2^2
  -252951312877601588941646642400*J5*J4^3*J3^4*J2^2
  +318516605470367911576972800000*J7^2*J3^5*J2^2
  -1239575335068272287873536000000*J8*J6*J3^5*J2^2
  -497186525081760575312563200000*J9*J5*J3^5*J2^2
  +1695433455164393503521177600000*J10*J4*J3^5*J2^2
  +5370374326688008051569120000*J5^2*J4*J3^5*J2^2
  -405577561002595696026950400000*J6*J4^2*J3^5*J2^2
  +82160758385650683613034496000*J6*J5*J3^6*J2^2
  -96566738641930948553971200000*J7*J4*J3^6*J2^2
  +14947983049059112002048000000*J8*J3^7*J2^2
  +5182417829806255993449600000*J4^2*J3^7*J2^2
  +1013141073325117591249920000*J5*J3^8*J2^2
  +116947680810463828335451392000*J8*J7^2*J5*J2^3
  +1330604723887944002394469171200*J9*J7*J6*J5*J2^3
  -46745568974783459433089964441600*J10*J6^2*J5*J2^3
  +99889314181083832621435165900800*J10*J7*J5^2*J2^3
  +1623808933692499773642489937920*J6^2*J5^3*J2^3
  -3719420799654076077427335831600*J7*J5^4*J2^3
  -295401683402806940560764488908800*J10*J8*J5*J4*J2^3
  -1438064175876875416412262236160*J6^3*J5*J4*J2^3
  +2003473810440220928937352888320*J7*J6*J5^2*J4*J2^3
  +9292837437767037801898397260800*J8*J5^3*J4*J2^3
  -13055812817959081228074009477120*J7^2*J5*J4^2*J2^3
  +41580281230649825276310446407680*J8*J6*J5*J4^2*J2^3
  +13912080648727451991932312616960*J9*J5^2*J4^2*J2^3
  -78952862705866961225805515980800*J10*J5*J4^3*J2^3
  +154178266286397047667714201600*J5^3*J4^3*J2^3
  +10003250987868279940470405070848*J6*J5*J4^4*J2^3
  -363022445477149862906880000000*J10*J7^2*J3*J2^3
  -10325971782461151656017920000000*J10*J8*J6*J3*J2^3
  +2217458488454957733626511360000*J6^4*J3*J2^3
  -5184680724200520882601810329600*J7*J6^2*J5*J3*J2^3
  +1233899446385092969073661199200*J7^2*J5^2*J3*J2^3
  -1678761914306877694204878643200*J8*J6*J5^2*J3*J2^3
  +509949018101218362224914944000*J9*J5^3*J3*J2^3
  -621752937505075933764157440000*J7^2*J6*J4*J3*J2^3
  +42052602036230043779066757120000*J8*J6^2*J4*J3*J2^3
  -50247453139509160961489493964800*J8*J7*J5*J4*J3*J2^3
  +2420183044070099205458087116800*J9*J6*J5*J4*J3*J2^3
  +1403066281793076304990606540800*J10*J5^2*J4*J3*J2^3
  +147596063478336352278862533000*J5^4*J4*J3*J2^3
  +62244927534170579649677033472000*J9*J7*J4^2*J3*J2^3
  -224480031812424201308334981120000*J10*J6*J4^2*J3*J2^3
  +19213669892885147769226898718720*J6*J5^2*J4^2*J3*J2^3
  -9970823853654660898904604672000*J6^2*J4^3*J3*J2^3
  -31836394969852462766544954654720*J7*J5*J4^3*J3*J2^3
  +85880864350687458060709134336000*J8*J4^4*J3*J2^3
  +1707937715280011936217012633600*J4^6*J3*J2^3
  +25580625753598182741600000000*J7^3*J3^2*J2^3
  +1081949249265230963957760000000*J8*J7*J6*J3^2*J2^3
  -6614021141707142890782720000000*J9*J6^2*J3^2*J2^3
  +12371060105220194210971282636800*J9*J7*J5*J3^2*J2^3
  +30884709841561060309659392409600*J10*J6*J5*J3^2*J2^3
  -1326867457242917621074070361600*J6*J5^3*J3^2*J2^3
  -37082861440276962139683840000000*J10*J7*J4*J3^2*J2^3
  +3343331002575702342494138204160*J6^2*J5*J4*J3^2*J2^3
  +1121475675265039954244721420000*J7*J5^2*J4*J3^2*J2^3
  +16799337874686149251850207232000*J7*J6*J4^2*J3^2*J2^3
  -5672669547701319704922957811200*J8*J5*J4^2*J3^2*J2^3
  -11139329345112296301189758976000*J9*J4^3*J3^2*J2^3
  -2142407140664353383804634828800*J5*J4^4*J3^2*J2^3
  +15356086713255646488453120000000*J10*J8*J3^3*J2^3
  +53942572192182947280322560000*J6^3*J3^3*J2^3
  -1697023405597964083888305254400*J7*J6*J5*J3^3*J2^3
  -579930625540031138180383968000*J8*J5^2*J3^3*J2^3
  +6016233570265567957283216640000*J7^2*J4*J3^3*J2^3
  -12584048039351678982799687680000*J8*J6*J4*J3^3*J2^3
  -1692088776730787735145929932800*J9*J5*J4*J3^3*J2^3
  +14953397289617969913953617920000*J10*J4^2*J3^3*J2^3
  -45408747566538313639424807400*J5^2*J4^2*J3^3*J2^3
  -3938083593614345825303076864000*J6*J4^3*J3^3*J2^3
  -2020152682701546922287360000000*J8*J7*J3^4*J2^3
  -289363424949687501471744000000*J9*J6*J3^4*J2^3
  +953956867593161408938149888000*J10*J5*J3^4*J2^3
  -15606372745900743142810824000*J5^3*J3^4*J2^3
  +747302328320069192491631462400*J6*J5*J4*J3^4*J2^3
  -479221526821035197585332800000*J7*J4^2*J3^4*J2^3
  +155478850058373113136291840000*J6^2*J3^5*J2^3
  -83943008777285723609913600000*J7*J5*J3^5*J2^3
  -43698024991035473451724800000*J8*J4*J3^5*J2^3
  +38692594430175544975509120000*J4^3*J3^5*J2^3
  +7791815581128206530560000000*J9*J3^6*J2^3
  +2888987720374482301330560000*J5*J4*J3^6*J2^3
  +5444550123218746418995200000*J6*J3^7*J2^3
  +92271500302834024704000000*J3^9*J2^3
  +106203593717714100409849958400*J7^2*J6*J5*J2^4
  -15091146766550492077692852633600*J8*J6^2*J5*J2^4
  +25898428450516214756206379750400*J8*J7*J5^2*J2^4
  -2473260939748078220419844014080*J9*J6*J5^2*J2^4
  -367202043899410114995147878400*J10*J5^3*J2^4
  -188184980934878849155549729575*J5^5*J2^4
  -33059130449096173776051655802880*J9*J7*J5*J4*J2^4
  +122132944546527398982951653867520*J10*J6*J5*J4*J2^4
  -10493482421022867440141847183360*J6*J5^3*J4*J2^4
  +5543204164914331581499894136832*J6^2*J5*J4^2*J2^4
  +18382400442275058142175444705280*J7*J5^2*J4^2*J2^4
  -49847843702270690146572661555200*J8*J5*J4^3*J2^4
  -1475116146529535312795239317504*J5*J4^5*J2^4
  -46407809845422154101369600000*J8*J7^2*J3*J2^4
  -528017747574580953331138560000*J9*J7*J6*J3*J2^4
  +18549828958247404536940462080000*J10*J6^2*J3*J2^4
  -30156147776043974075214458880000*J10*J7*J5*J3*J2^4
  -463963863926489073559937925120*J6^2*J5^2*J3*J2^4
  +657659866574165868366794542800*J7*J5^3*J3*J2^4
  +117222890239209103397128765440000*J10*J8*J4*J3*J2^4
  +570660387252728339846135808000*J6^3*J4*J3*J2^4
  -11654569413023103658254742548480*J7*J6*J5*J4*J3*J2^4
  -1269053542607851575851027673600*J8*J5^2*J4*J3*J2^4
  +5180878102364714773045241856000*J7^2*J4^2*J3*J2^4
  -16500111599464216379488272384000*J8*J6*J4^2*J3*J2^4
  +961692222624057328451800596480*J9*J5*J4^2*J3*J2^4
  +31330501073756730645160919040000*J10*J4^3*J3*J2^4
  +628384072863364551443445442560*J5^2*J4^3*J3*J2^4
  -3969544042804872992250160742400*J6*J4^4*J3*J2^4
  -2868529304250580640428523520000*J7*J6^2*J3^2*J2^4
  +3704793248564989713258768230400*J7^2*J5*J3^2*J2^4
  +5936806154631723674701934592000*J8*J6*J5*J3^2*J2^4
  -1153404800002175848073243136000*J9*J5^2*J3^2*J2^4
  -21558058990954378220055893760000*J8*J7*J4*J3^2*J2^4
  -3225756614089481908500234240000*J9*J6*J4*J3^2*J2^4
  -4078054488338811891206785843200*J10*J5*J4*J3^2*J2^4
  -33590056694048828356956867000*J5^3*J4*J3^2*J2^4
  +3339325990917285570266608972800*J6*J5*J4^2*J3^2*J2^4
  -1165483549905838577372657664000*J7*J4^3*J3^2*J2^4
  +3340203755444960082944348160000*J9*J7*J3^3*J2^4
  -9003863165456730178301460480000*J10*J6*J3^3*J2^4
  +354138066435685100651117683200*J6*J5^2*J3^3*J2^4
  -276041387365320349313630208000*J6^2*J4*J3^3*J2^4
  -684041458251764037093475161600*J7*J5*J4*J3^3*J2^4
  +1895468050033873895123530560000*J8*J4^2*J3^3*J2^4
  +183361106505926328483248640000*J4^4*J3^3*J2^4
  +836398302233908461824286720000*J7*J6*J3^4*J2^4
  +14469726681346622847146496000*J8*J5*J3^4*J2^4
  -136505001290320801895823360000*J9*J4*J3^4*J2^4
  +9698616203034418199278099200*J5*J4^2*J3^4*J2^4
  +188570180820926025841305600000*J10*J3^5*J2^4
  -7913267655707224703565792000*J5^2*J3^5*J2^4
  -33044850712509025276293120000*J6*J4*J3^5*J2^4
  -7579444667732794886400000000*J7*J3^6*J2^4
  +196260016517139036672000000*J4*J3^7*J2^4
  -16905275339068229374560337920000*J10*J8*J5*J2^5
  +756765085455617127188571095040*J6^3*J5*J2^5
  -1389866954927821977173723412480*J7*J6*J5^2*J2^5
  +985771492831534686344242358400*J8*J5^3*J2^5
  -2755745198836243347862281162240*J7^2*J5*J4*J2^5
  +13827899939860121591199224954880*J8*J6*J5*J4*J2^5
  +2275033502714116547061382348800*J9*J5^2*J4*J2^5
  -15473481459234113031529530654720*J10*J5*J4^2*J2^5
  +228985163522825298961264542720*J5^3*J4^2*J2^5
  +2035755187376420636234677223424*J6*J5*J4^3*J2^5
  -42144283221315119210257920000*J7^2*J6*J3*J2^5
  +5988550304186703205433671680000*J8*J6^2*J3*J2^5
  -8386838650820331416328485760000*J8*J7*J5*J3*J2^5
  +1057176064868155000679006208000*J9*J6*J5*J3*J2^5
  +482131262290410596894446080000*J10*J5^2*J3*J2^5
  +46856291602191538074577563825*J5^4*J3*J2^5
  +13118702559165148323830022144000*J9*J7*J4*J3*J2^5
  -48465454185129920231330021376000*J10*J6*J4*J3*J2^5
  +4032704439054303391238338483200*J6*J5^2*J4*J3*J2^5
  -2199684192426322056150751641600*J6^2*J4^2*J3*J2^5
  -7026786874833500513816383219200*J7*J5*J4^2*J3*J2^5
  +19780890358043924661338357760000*J8*J4^3*J3*J2^5
  +585363550210133060633031475200*J4^5*J3*J2^5
  -3762884508921173146871808000000*J10*J7*J3^2*J2^5
  -142545770582854303854523514880*J6^2*J5*J3^2*J2^5
  +327115917403640884035590371200*J7*J5^2*J3^2*J2^5
  +4309341318716616321785178624000*J7*J6*J4*J3^2*J2^5
  -1272506162236197725221218086400*J8*J5*J4*J3^2*J2^5
  -2572364740762798636248244224000*J9*J4^2*J3^2*J2^5
  -371764571876240693629176915840*J5*J4^3*J3^2*J2^5
  +632540908983150382977780480000*J7^2*J3^3*J2^5
  -2352475212052719547700121600000*J8*J6*J3^3*J2^5
  -173554049574782222097669120000*J9*J5*J3^3*J2^5
  +2960569430951730993347420160000*J10*J4*J3^3*J2^5
  -8926097790964367636961408000*J5^2*J4*J3^3*J2^5
  -795189728676611525262445440000*J6*J4^2*J3^3*J2^5
  +125594588181326687177558630400*J6*J5*J3^4*J2^5
  -105222952545237874388401920000*J7*J4*J3^4*J2^5
  +18616174222225382182195200000*J8*J3^5*J2^5
  +8473248895617370555871040000*J4^2*J3^5*J2^5
  -133965086614059120569856000*J5*J3^6*J2^5
  -296950884529766834446341857280*J9*J7*J5*J2^6
  +2197194079185606025669701795840*J10*J6*J5*J2^6
  -138496692167430018639477523200*J6*J5^3*J2^6
  +197460621298617569116793339904*J6^2*J5*J4*J2^6
  +70398536581479106466597295360*J7*J5^2*J4*J2^6
  -763147048067246352382596218880*J8*J5*J4^2*J2^6
  -120719329432452049806333001728*J5*J4^4*J2^6
  +6708442594868344989904896000000*J10*J8*J3*J2^6
  -300303605339530606027210752000*J6^3*J3*J2^6
  +318082768720071365836273674240*J7*J6*J5*J3*J2^6
  -318313500397441197893801827200*J8*J5^2*J3*J2^6
  +1093549682077874344389794112000*J7^2*J4*J3*J2^6
  -5487261880896873647301279744000*J8*J6*J4*J3*J2^6
  -889151416037201114721182085120*J9*J5*J4*J3*J2^6
  +6140270420330997234733940736000*J10*J4^2*J3*J2^6
  -58207882782156540484369368960*J5^2*J4^2*J3*J2^6
  -807839360070008188982014771200*J6*J4^3*J3*J2^6
  -750125196908695450217088000000*J8*J7*J3^2*J2^6
  -30048932936456346260275200000*J9*J6*J3^2*J2^6
  -310425339592166058424817049600*J10*J5*J3^2*J2^6
  +14318054495738631348381720000*J5^3*J3^2*J2^6
  +71563859907669704515900216320*J6*J5*J4*J3^2*J2^6
  -106276379077638707381922240000*J7*J4^2*J3^2*J2^6
  +28157372970857145289580544000*J6^2*J3^3*J2^6
  +5267540655154735155354240000*J7*J5*J3^3*J2^6
  +124107956596003589043448320000*J8*J4*J3^3*J2^6
  +38939404850688269575165392000*J4^3*J3^3*J2^6
  -9287289407869830088704000000*J9*J3^4*J2^6
  -310197170217747435368256000*J5*J4*J3^4*J2^6
  -5932218708621763243499520000*J6*J3^5*J2^6
  +60070519084000039372800000*J3^7*J2^6
  -24727457600623145628090915840*J7^2*J5*J2^7
  +174388886465170522148423884800*J8*J6*J5*J2^7
  +48470879792701452610463385600*J9*J5^2*J2^7
  +108926542991562945586402590720*J10*J5*J4*J2^7
  -6892204314959709636193682400*J5^3*J4*J2^7
  +5343741356049004262871121920*J6*J5*J4^2*J2^7
  +117837652591177315256484864000*J9*J7*J3*J2^7
  -871902412375240486376865792000*J10*J6*J3*J2^7
  +59253977417957209440236033280*J6*J5^2*J3*J2^7
  -78357389404213321078092595200*J6^2*J4*J3*J2^7
  -44517538227178787166845648640*J7*J5*J4*J3*J2^7
  +302836130185415219199442944000*J8*J4^2*J3*J2^7
  +47904495806528591192989286400*J4^4*J3*J2^7
  +92639578255423616664511488000*J7*J6*J3^2*J2^7
  -40637019349343048406798643200*J8*J5*J3^2*J2^7
  -5412562090635194312799744000*J9*J4*J3^2*J2^7
  -14541977156587379412223040640*J5*J4^2*J3^2*J2^7
  +70209071911584793823892480000*J10*J3^3*J2^7
  -1019472504767829097679433600*J5^2*J3^3*J2^7
  -7710544252158269078946816000*J6*J4*J3^3*J2^7
  -2467182033807144474240000000*J7*J3^4*J2^7
  -32254387589349735667200000*J4*J3^5*J2^7
  -2997680868293911878893617152*J6^2*J5*J2^8
  +1536838645556744961716436480*J7*J5^2*J2^8
  +16591863233857245369984829440*J8*J5*J4*J2^8
  +3255089473651982941360318464*J5*J4^3*J2^8
  +9812483174850454614321792000*J7^2*J3*J2^8
  -69201939073480365931914240000*J8*J6*J3*J2^8
  -17345796345328544896174848000*J9*J5*J3*J2^8
  -43224818647445613327937536000*J10*J4*J3*J2^8
  +2164562244735148881351136800*J5^2*J4*J3*J2^8
  -2120532284146430263044096000*J6*J4^2*J3*J2^8
  -1489663542115616255774023680*J6*J5*J3^2*J2^8
  +6580004369962748361340032000*J7*J4*J3^2*J2^8
  +4651616486480868281180160000*J8*J3^3*J2^8
  +627761532294533457630432000*J4^2*J3^3*J2^8
  -141779893199631628151347200*J5*J3^4*J2^8
  +1327579004908104923197440*J10*J5*J2^9
  +155513434371813478268925120*J5^3*J2^9
  -2132015563121306425170628608*J6*J5*J4*J2^9
  +1189555900116631697973657600*J6^2*J3*J2^9
  -385339567784907660611904000*J7*J5*J3*J2^9
  -6584072711848113242057472000*J8*J4*J3*J2^9
  -1291702172084120214825523200*J4^3*J3*J2^9
  -749476096383459226521600000*J9*J3^2*J2^9
  +299412514202668820820115200*J5*J4*J3^2*J2^9
  -85194706393394271830016000*J6*J3^3*J2^9
  +11946012185438769231360000*J3^5*J2^9
  -407313882315377143817195520*J8*J5*J2^10
  -89623481903338861026549504*J5*J4^2*J2^10
  -526817065439724175872000*J10*J3*J2^10
  -50216531938380408271728960*J5^2*J3*J2^10
  +846037921873534295702630400*J6*J4*J3*J2^10
  -89094062537600412096000000*J7*J3^2*J2^10
  -28987161161544981077760000*J4*J3^3*J2^10
  +22989133194114360416919552*J6*J5*J2^11
  +161632492982292517387776000*J8*J3*J2^11
  +35564873771166214693075200*J4^2*J3*J2^11
  -6340965644992621068195840*J5*J3^2*J2^11
  +2847810590640391973022720*J5*J4*J2^12
  -9122671902426333498777600*J6*J3*J2^12
  +706110647752365768192000*J3^3*J2^12
  -1130083567714441259136000*J4*J3*J2^13
  -32128531392318345427968*J5*J2^14
  +12749417219173946598400*J3*J2^15
);

Beta22p := 2^35 * 3^(-20) * 5^(-3) * 7^3 * (
  -12656756207299331314374082560000*J7^3*J6^2
  -360014398785403201831085015040000*J8*J7*J6^3
  +19336867826084882406525314304000*J7^4*J5
  +530498895888803401091050831872000*J8*J7^2*J6*J5
  -2814283985933894743456710288998400*J9*J7*J6^2*J5
  +789974452191970454303637975859200*J10*J6^3*J5
  +3901607830622684154772710044467200*J9*J7^2*J5^2
  -2832799012157144050979451804057600*J10*J7*J6*J5^2
  -14997171240831939093420627197952000*J10*J8*J5^3
  -2374860696902111178250311664926720*J6^3*J5^3
  +3999245664221850424912167252787200*J7*J6*J5^4
  -62018105415766723440433004544000*J8*J7^3*J4
  -712828509595098339625548329779200*J9*J7^2*J6*J4
  +5862634476220965917818202200473600*J10*J7*J6^2*J4
  -11573048578669770283433618256691200*J10*J7^2*J5*J4
  +5134833939247807952973646843084800*J10*J8*J6*J5*J4
  -255971537664006103505989690982400*J6^4*J5*J4
  +2049486050881474934832144108748800*J7*J6^2*J5^2*J4
  -2610618697478152360706553623347200*J7^2*J5^3*J4
  -14369423685072248285982914877849600*J8*J6*J5^3*J4
  -3388249798854623276661697255833600*J9*J5^4*J4
  +16935077318865366614134239107481600*J10*J8*J7*J4^2
  +561932315767675691086640012328960*J7*J6^3*J4^2
  -1010736291771666085277484853493760*J7^2*J6*J5*J4^2
  -3194485314545069941602713830686720*J8*J6^2*J5*J4^2
  +11664466520647063739327154487296000*J8*J7*J5^2*J4^2
  +789974452191970454303637975859200*J9*J6*J5^2*J4^2
  +6231628825996481217654144211353600*J10*J5^3*J4^2
  -1518810744875919757724889907200*J7^3*J4^3
  +1303732142801540128230969201131520*J8*J7*J6*J4^3
  +87384828291852534204451805724672*J9*J6^2*J4^3
  -4018995025526649686269758202183680*J9*J7*J5*J4^3
  +14106686646285186683993535283200000*J10*J6*J5*J4^3
  -1153490332127076586400928529121280*J6*J5^3*J4^3
  +414736587400784488509409937326080*J10*J7*J4^4
  +641742284575449921211515430502400*J6^2*J5*J4^4
  +2255130193991765656269916534210560*J7*J5^2*J4^4
  +37852942500865250935382653009920*J7*J6*J4^5
  -5332327552295800566549556337049600*J8*J5*J4^5
  -101568143853253344124753454039040*J5*J4^7
  +29426958181970945305919741952000*J9*J7^3*J3
  +472518898405841702403299082240000*J10*J7^2*J6*J3
  +1536061434817720327812629397504000*J10*J8*J6^2*J3
  +7533301294584561998315453939712000*J10*J8*J7*J5*J3
  +2327235935005642126122370990080000*J7*J6^3*J5*J3
  -3403998419792562873197154149990400*J7^2*J6*J5^2*J3
  +236580890630407818346141581312000*J8*J6^2*J5^2*J3
  +2499528540138656515570104532992000*J8*J7*J5^3*J3
  +7646705830201964006892245719449600*J9*J6*J5^3*J3
  -1249764270069328257785052266496000*J10*J5^4*J3
  -1247071751667697842717786302054400*J7^2*J6^2*J4*J3
  -1649238448107847610673978251673600*J8*J6^3*J4*J3
  +2744666364800742295028127286579200*J7^3*J5*J4*J3
  +13410753327719822971030448937369600*J8*J7*J6*J5*J4*J3
  +629480414181055469258770785239040*J9*J6^2*J5*J4*J3
  -3321373909865959762250128293888000*J9*J7*J5^2*J4*J3
  +44230340422206679082104730419200*J10*J6*J5^2*J4*J3
  +255977584769049950036632692326400*J6*J5^4*J4*J3
  -5530875895027734791068330337894400*J8*J7^2*J4^2*J3
  -4577943094955187114484077051248640*J9*J7*J6*J4^2*J3
  +14326292345520710275379869211688960*J10*J6^2*J4^2*J3
  -3281402668357955397832543096012800*J10*J7*J5*J4^2*J3
  -1668005759553526195455145782804480*J6^2*J5^2*J4^2*J3
  -705334332314259334199676764160000*J7*J5^3*J4^2*J3
  +5318612718056356635051229288857600*J10*J8*J4^3*J3
  +693685044027272325252263543046144*J6^3*J4^3*J3
  +723189587251979439794572791644160*J7*J6*J5*J4^3*J3
  -888721258715966761091592722841600*J8*J5^2*J4^3*J3
  -138662599385759169373115067924480*J7^2*J4^4*J3
  -4873505392167559084901635121479680*J8*J6*J4^4*J3
  +652277516427953382060434412011520*J9*J5*J4^4*J3
  +167869571090793721539523069870080*J10*J4^5*J3
  +118231667454177720895220817592320*J5^2*J4^5*J3
  -83425377416503229028395101716480*J6*J4^6*J3
  -77724788292463879731256952832000*J7^3*J6*J3^2
  +216508659269554981101194182656000*J8*J7*J6^2*J3^2
  -1728788590490052681968090646528000*J8*J7^2*J5*J3^2
  -5107189976483928778547331386572800*J9*J7*J6*J5*J3^2
  -823804376649265485332844694732800*J10*J6^2*J5*J3^2
  +393444307244047784858257195008000*J10*J7*J5^2*J3^2
  -217122969553196740532890081689600*J6^2*J5^3*J3^2
  +2361456555892422618432582704332800*J9*J7^2*J4*J3^2
  -515120602262114414619977475686400*J10*J7*J6*J4*J3^2
  +3071479986780466721336274714624000*J10*J8*J5*J4*J3^2
  +181764639296069498883664773120000*J6^3*J5*J4*J3^2
  -369025122689952296194516893696000*J7*J6*J5^2*J4*J3^2
  +555450786697479225682245451776000*J8*J5^3*J4*J3^2
  -1182569233065008663180788643266560*J7*J6^2*J4^2*J3^2
  +209363557503332687582520976665600*J7^2*J5*J4^2*J3^2
  +2992097677103979675091963645132800*J8*J6*J5*J4^2*J3^2
  +734567325468185688468257931264000*J9*J5^2*J4^2*J3^2
  -276891543034588525502060214681600*J8*J7*J4^3*J3^2
  +621220401281938519959616314408960*J9*J6*J4^3*J3^2
  -1707141236342581509478684242739200*J10*J5*J4^3*J3^2
  +57039015970830207963578027212800*J5^3*J4^3*J3^2
  +284324960627081741172283826503680*J6*J5*J4^4*J3^2
  -33130030393584866595289814138880*J7*J4^5*J3^2
  -353123498183651343671036903424000*J10*J7^2*J3^3
  -1296051835627451526591906054144000*J10*J8*J6*J3^3
  +276740830161585087550400810188800*J7*J6^2*J5*J3^3
  -381397787496743242732254720000*J7^2*J5^2*J3^3
  +243009719180147161235982385152000*J8*J6*J5^2*J3^3
  -170685397995579553725273341952000*J9*J5^3*J3^3
  -244972593754316093479782811852800*J7^2*J6*J4*J3^3
  +573930449954357539014330915225600*J8*J6^2*J4*J3^3
  -862627274238152997942133893120000*J8*J7*J5*J4*J3^3
  -601659777684439013631556740710400*J9*J6*J5*J4*J3^3
  +295011799004705401500472442880000*J10*J5^2*J4*J3^3
  +456112057317965034749539028582400*J9*J7*J4^2*J3^3
  -1987003147492125149677612380979200*J10*J6*J4^2*J3^3
  +17330114001304438956447023923200*J6*J5^2*J4^2*J3^3
  +156048500614758416938058702192640*J6^2*J4^3*J3^3
  -7110424936878984555347121638400*J7*J5*J4^3*J3^3
  +393501111351247015298278251724800*J8*J4^4*J3^3
  +4625966265643169179778329804800*J4^6*J3^3
  +58260630916724734456478198784000*J7^3*J3^4
  +56744456996058668726110470144000*J8*J7*J6*J3^4
  -104836782235593138479643525120000*J9*J7*J5*J3^4
  -405016198633578602059970641920000*J10*J6*J5*J3^4
  +32961139710226089274787954688000*J6*J5^3*J3^4
  +239212692317957361841670160384000*J10*J7*J4*J3^4
  -76778489628976004842887394099200*J6^2*J5*J4*J3^4
  -84356715087890788775869582848000*J7*J5^2*J4*J3^4
  +121517132474694460087082632089600*J7*J6*J4^2*J3^4
  +68281233358891238805714513408000*J8*J5*J4^2*J3^4
  -54399285799254243272776342118400*J9*J4^3*J3^4
  -9738363843003656695747286908800*J5*J4^4*J3^4
  +93327548361971962539409477632000*J7*J6*J5*J3^5
  +36614187599687351302296453120000*J8*J5^2*J3^5
  -26525719099962111316554247680000*J7^2*J4*J3^5
  -46938075206226234144983801856000*J8*J6*J4*J3^5
  -45927886820910807242524409856000*J9*J5*J4*J3^5
  +66944083680397728621737238528000*J10*J4^2*J3^5
  -2530106821871032091800646016000*J5^2*J4^2*J3^5
  -13734629592301629253072860825600*J6*J4^3*J3^5
  +14238850733211747728670842880000*J8*J7*J3^6
  +16272972266527711689909534720000*J10*J5*J3^6
  +1525591149986972970929018880000*J5^3*J3^6
  +3300344248858507466503759872000*J6*J5*J4*J3^6
  -4742941042638779080345378560000*J7*J4^2*J3^6
  +1186570894434312310722570240000*J7*J5*J3^7
  +1494200385583948835724718080000*J8*J4*J3^7
  +288388438141737605749709184000*J4^3*J3^7
  +124516698798662402977059840000*J5*J4*J3^8
  -70787429359395545851106476032000*J10*J7^3*J2
  -2013509101778362193098139762688000*J10*J8*J7*J6*J2
  +581356584705317762956863209472000*J7*J6^4*J2
  -2786625960107563014217823305728000*J7^2*J6^2*J5*J2
  +1350739737157234203441485158809600*J8*J6^3*J5*J2
  +2953994515764025828745004612249600*J7^3*J5^2*J2
  -2852652038322307859241141436416000*J8*J7*J6*J5^2*J2
  +5107678567453708968606959287664640*J9*J6^2*J5^2*J2
  -9492350182510944782958029792870400*J9*J7*J5^3*J2
  -1763556247764496541541129309388800*J10*J6*J5^3*J2
  -66617348673846988010381539737600*J7^3*J6*J4*J2
  +8870879961146742516302244898406400*J8*J7*J6^2*J4*J2
  +318590519814045697620397208371200*J9*J6^3*J4*J2
  -20106860424414579041516384197017600*J8*J7^2*J5*J4*J2
  +1224768984667941692629351221166080*J9*J7*J6*J5*J4*J2
  -17438625077318905805723926863544320*J10*J6^2*J5*J4*J2
  +28298867528241121286503539199180800*J10*J7*J5^2*J4*J2
  +137946741673378372424065949368320*J6^2*J5^3*J4*J2
  +12257358804818224897999832780636160*J9*J7^2*J4^2*J2
  -41858265142829864492799198033346560*J10*J7*J6*J4^2*J2
  -33898955789633565484414965016166400*J10*J8*J5*J4^2*J2
  -1249954874820310300430919668858880*J6^3*J5*J4^2*J2
  +5492530821874703332875597698826240*J7*J6*J5^2*J4^2*J2
  +919579635754715606962828581273600*J8*J5^3*J4^2*J2
  -1765771348991153578246039947706368*J7*J6^2*J4^3*J2
  -7081487242126724567106748396339200*J7^2*J5*J4^3*J2
  +1904327592203855628428541186539520*J8*J6*J5*J4^3*J2
  +532409865175213420765056010813440*J9*J5^2*J4^3*J2
  +16892424184380695987174441987604480*J8*J7*J4^4*J2
  +43692414145926267102225902862336*J9*J6*J4^4*J2
  -2483482184078507115717061886607360*J10*J5*J4^4*J2
  +51768601098815325716363775836160*J5^3*J4^4*J2
  +259167263360737767247957897248768*J6*J5*J4^5*J2
  +323936547687528836886771548553216*J7*J4^6*J2
  +7756475705443853401055202720000*J7^4*J3*J2
  +315935308034880122467861807104000*J8*J7^2*J6*J3*J2
  -1911341750286314096251971305472000*J9*J7*J6^2*J3*J2
  -3514219462865007895098315453235200*J10*J6^3*J3*J2
  +6011770315753374463388431337472000*J9*J7^2*J5*J3*J2
  +8617633437987526279708074206822400*J10*J7*J6*J5*J3*J2
  -7035296682999396472313143099392000*J10*J8*J5^2*J3*J2
  -1928350729880630815701746728304640*J6^3*J5^2*J3*J2
  +2912387192099730761118304857292800*J7*J6*J5^3*J3*J2
  -10249239558275632789077448433664000*J10*J7^2*J4*J3*J2
  -23474347020395374520210231918592000*J10*J8*J6*J4*J3*J2
  -206331123678915286995051195924480*J6^4*J4*J3*J2
  +3090868797444593013837913775800320*J7*J6^2*J5*J4*J3*J2
  -4125507836758954003038839437440000*J7^2*J5^2*J4*J3*J2
  -6040515319615192613725298560204800*J8*J6*J5^2*J4*J3*J2
  +229804790538472734166269198336000*J9*J5^3*J4*J3*J2
  +2351958506101489211713264781721600*J7^2*J6*J4^2*J3*J2
  +1512200430825572530037624584273920*J8*J6^2*J4^2*J3*J2
  +2150250285031318016365053660364800*J8*J7*J5*J4^2*J3*J2
  +180048289471474538091261701652480*J9*J6*J5*J4^2*J3*J2
  +1242723390801537199903760292249600*J10*J5^2*J4^2*J3*J2
  +13886269667436980642056136294400*J5^4*J4^2*J3*J2
  +743788115172281176419748030709760*J9*J7*J4^3*J3*J2
  -12869392327494811637280653338214400*J10*J6*J4^3*J3*J2
  +989352516129242645493265752391680*J6*J5^2*J4^3*J3*J2
  -262707588315942075235421669818368*J6^2*J4^4*J3*J2
  -1828670522930021659226901715353600*J7*J5*J4^4*J3*J2
  +4206334218842914328659326979276800*J8*J4^5*J3*J2
  +81692270199959620378647324524544*J4^7*J3*J2
  +4314627920800688238730532487168000*J10*J8*J7*J3^2*J2
  +979610003413110597472233298329600*J7*J6^3*J3^2*J2
  -1842991512830087986776023811993600*J7^2*J6*J5*J3^2*J2
  -616748646470267711034831509913600*J8*J6^2*J5*J3^2*J2
  +752249085345155025227912481792000*J8*J7*J5^2*J3^2*J2
  +2424193384249960982472653379993600*J9*J6*J5^2*J3^2*J2
  -566747156863449785331537149952000*J10*J5^3*J3^2*J2
  +1632562114433313746386209406118400*J7^3*J4*J3^2*J2
  +3989402083877934305095519754649600*J8*J7*J6*J4*J3^2*J2
  -182938654504807083575350269050880*J9*J6^2*J4*J3^2*J2
  +186737646351340452026145702297600*J9*J7*J5*J4*J3^2*J2
  +147425113958407563504927375360000*J10*J6*J5*J4*J3^2*J2
  -55277583231829319839595438899200*J6*J5^3*J4*J3^2*J2
  +310277978772397631549100571852800*J10*J7*J4^2*J3^2*J2
  -231931592086319966224641689026560*J6^2*J5*J4^2*J3^2*J2
  -93903972873827327723396085465600*J7*J5^2*J4^2*J3^2*J2
  +182529371642472621831081097543680*J7*J6*J4^3*J3^2*J2
  -144395198984361016687220873625600*J8*J5*J4^3*J3^2*J2
  -553464131277424324970100220231680*J9*J4^4*J3^2*J2
  -91571910163518823460809859727360*J5*J4^5*J3^2*J2
  -678793934294943046835136505344000*J8*J7^2*J3^3*J2
  -1333880644510030851263900653977600*J9*J7*J6*J3^3*J2
  +2059782154284380230231450347110400*J10*J6^2*J3^3*J2
  +371447094556781180581835390976000*J10*J7*J5*J3^3*J2
  -130295474776402680647395403366400*J6^2*J5^2*J3^3*J2
  -31770435698478712119596818176000*J7*J5^3*J3^3*J2
  +344431079951922924940601524224000*J10*J8*J4*J3^3*J2
  +143156011701341195689030613729280*J6^3*J4*J3^3*J2
  +436653196162890900182758011801600*J7*J6*J5*J4*J3^3*J2
  +381198426246817941355483405824000*J8*J5^2*J4*J3^3*J2
  +255828823279603890610972267094400*J7^2*J4^2*J3^3*J2
  -1061052973734255184932761943244800*J8*J6*J4^2*J3^3*J2
  -24516533902694388129358201958400*J9*J5*J4^2*J3^3*J2
  +604213821999413015448961153843200*J10*J4^3*J3^3*J2
  -9312634126352344239428975712000*J5^2*J4^3*J3^3*J2
  -207408531933729441102799864258560*J6*J4^4*J3^3*J2
  -173815317362980447168913650483200*J7*J6^2*J3^4*J2
  -60300907282061148507083733888000*J7^2*J5*J3^4*J2
  -280706260336450784720123129856000*J8*J6*J5*J3^4*J2
  -50808712580497622410843889664000*J9*J5^2*J3^4*J2
  +82270422879217601245727150592000*J8*J7*J4*J3^4*J2
  +3598520403140436764901231820800*J9*J6*J4*J3^4*J2
  +172333095343691277863118053376000*J10*J5*J4*J3^4*J2
  +1260731575336456830142730880000*J5^3*J4*J3^4*J2
  +16273118437912296978302913868800*J6*J5*J4^2*J3^4*J2
  -4888597191752752171155413078400*J7*J4^3*J3^4*J2
  -53417248562874808124047503360000*J9*J7*J3^5*J2
  +17223903156176656159031820288000*J10*J6*J3^5*J2
  -34727862495610453557131541504000*J6*J5^2*J3^5*J2
  +30791027168163807646744697241600*J6^2*J4*J3^5*J2
  +13560559843390354668131911296000*J7*J5*J4*J3^5*J2
  -30204917178588114637028312448000*J8*J4^2*J3^5*J2
  +745833992037201511742939130000*J4^4*J3^5*J2
  -6187132827903433586421878784000*J7*J6*J3^6*J2
  -4443586920993802224848808960000*J8*J5*J3^6*J2
  +1545584620691702427698792448000*J9*J4*J3^6*J2
  +537487933439681129327061024000*J5*J4^2*J3^6*J2
  -3858373384623137989968629760000*J10*J3^7*J2
  -8576405274397665511175040000*J5^2*J3^7*J2
  +1350706951240022049225302016000*J6*J4*J3^7*J2
  +175788280656935157144084480000*J7*J3^8*J2
  +18446918340542578218823680000*J4*J3^9*J2
  -13178739775372475505485598720000*J8*J7^3*J2^2
  -146976796708219391339381863219200*J9*J7^2*J6*J2^2
  +6012594215361298492621735329792000*J10*J7*J6^2*J2^2
  -11451686860965374492872158675763200*J10*J7^2*J5*J2^2
  +5268094371043119189161632648396800*J10*J8*J6*J5*J2^2
  -490623925867864011943002903674880*J6^4*J5*J2^2
  +2664381461560609786874195203031040*J7*J6^2*J5^2*J2^2
  -2960392953008878765214517352224000*J7^2*J5^3*J2^2
  +337472242428100098567516549120000*J8*J6*J5^3*J2^2
  +975534982746421225542706136678400*J9*J5^4*J2^2
  +34695882560700039770958045118464000*J10*J8*J7*J4*J2^2
  +436037097379528484248456821473280*J7*J6^3*J4*J2^2
  -498165111467372764807942216826880*J7^2*J6*J5*J4*J2^2
  -9117427910597816212292083289948160*J8*J6^2*J5*J4*J2^2
  +21700955585745532606088945505484800*J8*J7*J5^2*J4*J2^2
  +1812520042807468445373839683092480*J9*J6*J5^2*J4*J2^2
  -2322394797506668767378360513331200*J10*J5^3*J4*J2^2
  +1020153142865893661645929693102080*J7^3*J4^2*J2^2
  -1301885329385224644542858841292800*J8*J7*J6*J4^2*J2^2
  +176720210786648205333110124969984*J9*J6^2*J4^2*J2^2
  -13828280409379560390267317035991040*J9*J7*J5*J4^2*J2^2
  +44781473174202302543674051626270720*J10*J6*J5*J4^2*J2^2
  -4633918770748281874818285407109120*J6*J5^3*J4^2*J2^2
  +6793455552831050229908760302714880*J10*J7*J4^3*J2^2
  +1721800711984930984890870433579008*J6^2*J5*J4^3*J2^2
  +7100507530677123111324798450892800*J7*J5^2*J4^3*J2^2
  -680392868214885645706073701613568*J7*J6*J4^4*J2^2
  -17402051097534814096019538994790400*J8*J5*J4^4*J2^2
  +5461551768240783387778237857792*J9*J4^5*J2^2
  -346016031340151990687700715831296*J5*J4^6*J2^2
  -1136589186656084108757896901427200*J7^2*J6^2*J3*J2^2
  -2434133835988407299781715348684800*J8*J6^3*J3*J2^2
  +2044383397858508922583941102163200*J7^3*J5*J3*J2^2
  +3650928719883590136823612887859200*J8*J7*J6*J5*J3*J2^2
  +205814943592254166695783998423040*J9*J6^2*J5*J3*J2^2
  -4491408194456708105724408878592000*J9*J7*J5^2*J3*J2^2
  -755643359731264195532086326067200*J10*J6*J5^2*J3*J2^2
  -152755489641609396459095192985600*J6*J5^4*J3*J2^2
  -7947930840076651496486181691392000*J8*J7^2*J4*J3*J2^2
  -6476570765312966703614239860326400*J9*J7*J6*J4*J3*J2^2
  +20867975960677646058790588514304000*J10*J6^2*J4*J3*J2^2
  +4705884393412129974967011530342400*J10*J7*J5*J4*J3*J2^2
  -2304159197272365629946913559101440*J6^2*J5^2*J4*J3*J2^2
  +386661644800704375614977012934400*J7*J5^3*J4*J3*J2^2
  +5897615977347845210506327228416000*J10*J8*J4^2*J3*J2^2
  +1018469929682941337689489586257920*J6^3*J4^2*J3*J2^2
  -248306671407357275926903948984320*J7*J6*J5*J4^2*J3*J2^2
  -78918121654429586384249249587200*J8*J5^2*J4^2*J3*J2^2
  -144444113207602364045530427351040*J7^2*J4^3*J3*J2^2
  -8129687315561569264690741531115520*J8*J6*J4^3*J3*J2^2
  +1961352185829156262416535655546880*J9*J5*J4^3*J3*J2^2
  +1618229421484853751706932436008960*J10*J4^4*J3*J2^2
  +331853009206094341281652246364160*J5^2*J4^4*J3*J2^2
  -335478953377439570027910203965440*J6*J4^5*J3*J2^2
  +1456041493346615781200279322624000*J9*J7^2*J3^2*J2^2
  -619226806808845805353558238822400*J10*J7*J6*J3^2*J2^2
  -432659842507152729891896721408000*J10*J8*J5*J3^2*J2^2
  +58281819519068648544048764682240*J6^3*J5*J3^2*J2^2
  +100028534368500873137018043417600*J7*J6*J5^2*J3^2*J2^2
  -38578386205295579002367564928000*J8*J5^3*J3^2*J2^2
  -1936743358185505287903818978426880*J7*J6^2*J4*J3^2*J2^2
  -979532402902579882220716311465600*J7^2*J5*J4*J3^2*J2^2
  +1325435952542008495912139604787200*J8*J6*J5*J4*J3^2*J2^2
  +194077647643680953594309477836800*J9*J5^2*J4*J3^2*J2^2
  -300234183814812809625487687065600*J8*J7*J4^2*J3^2*J2^2
  +718835884213946635461204741980160*J9*J6*J4^2*J3^2*J2^2
  -2263027728083776485635460348518400*J10*J5*J4^2*J3^2*J2^2
  -7892246289126497802464596104000*J5^3*J4^2*J3^2*J2^2
  +819122081404749276099268472647680*J6*J5*J4^3*J3^2*J2^2
  -33969134599509282862261472686080*J7*J4^4*J3^2*J2^2
  -24896877728206072280726677708800*J7^2*J6*J3^3*J2^2
  +947323121689418837537042517196800*J8*J6^2*J3^3*J2^2
  +312619620344409572813621307648000*J8*J7*J5*J3^3*J2^2
  +421041733282743826276682897817600*J9*J6*J5*J3^3*J2^2
  -34593971012381023217244555264000*J10*J5^2*J3^3*J2^2
  -3214865517107964916863963744000*J5^4*J3^3*J2^2
  -261887334309911281465925222400000*J9*J7*J4*J3^3*J2^2
  -638664533074837537357183215206400*J10*J6*J4*J3^3*J2^2
  -189780576640340039960931515635200*J6*J5^2*J4*J3^3*J2^2
  +338128033212837451915785835315200*J6^2*J4^2*J3^3*J2^2
  +219062676818626376769636288638400*J7*J5*J4^2*J3^3*J2^2
  -318248776958696501418324233625600*J8*J4^3*J3^3*J2^2
  +312855837097333777980561561600*J4^5*J3^3*J2^2
  +243732962391992837311089475584000*J10*J7*J3^4*J2^2
  -45073890513315467646556712140800*J6^2*J5*J3^4*J2^2
  +3856153609140352711836325632000*J7*J5^2*J3^4*J2^2
  -3663776473142562007199190835200*J7*J6*J4*J3^4*J2^2
  -33731638248472106798885791104000*J8*J5*J4*J3^4*J2^2
  +44508277633519399212451182182400*J9*J4^2*J3^4*J2^2
  +5431861665312463987910450445600*J5*J4^3*J3^4*J2^2
  -27375103358097780884809287168000*J7^2*J3^5*J2^2
  +56416181572173272482412752896000*J8*J6*J3^5*J2^2
  +30204967235877028924486714368000*J9*J5*J3^5*J2^2
  -68754928851796902078013784064000*J10*J4*J3^5*J2^2
  -1892486902595620698500620032000*J5^2*J4*J3^5*J2^2
  +11930552955244310967377225164800*J6*J4^2*J3^5*J2^2
  -4192254805658142929712039936000*J6*J5*J3^6*J2^2
  +4280888090826826496781184512000*J7*J4*J3^6*J2^2
  -1227528367988734277608181760000*J8*J3^7*J2^2
  -263194306945741227126252672000*J4^2*J3^7*J2^2
  -83459572023913375344768000000*J5*J3^8*J2^2
  -11550430926171641345543344742400*J7^3*J6*J2^3
  +2383571723952281836627561807872000*J8*J7*J6^2*J2^3
  -131323770816206336667931587379200*J9*J6^3*J2^3
  -3985540041356646553611773352345600*J8*J7^2*J5*J2^3
  +852959325501049893366553698631680*J9*J7*J6*J5*J2^3
  -4892395140212932579509664449822720*J10*J6^2*J5*J2^3
  +9100756251921721627725107257958400*J10*J7*J5^2*J2^3
  +175322475823067979497302519848960*J6^2*J5^3*J2^3
  -267798297575093477574768179875200*J7*J5^4*J2^3
  +5129255049939224455385796590960640*J9*J7^2*J4*J2^3
  -18729073902977570145278588847390720*J10*J7*J6*J4*J2^3
  -24355554312409286241504132307353600*J10*J8*J5*J4*J2^3
  -184644144791443161980818566414336*J6^3*J5*J4*J2^3
  +1815169254391215749177084655267840*J7*J6*J5^2*J4*J2^3
  +599361640888381754551708009881600*J8*J5^3*J4*J2^3
  -869222238653872256355860912013312*J7*J6^2*J4^2*J2^3
  -3872167619737910962408728995082240*J7^2*J5*J4^2*J2^3
  +3242689887393136934090100800225280*J8*J6*J5*J4^2*J2^3
  +1232543814572906733949361596661760*J9*J5^2*J4^2*J2^3
  +7600467772211846695651678719836160*J8*J7*J4^3*J2^3
  +25726057313003839481516981747712*J9*J6*J4^3*J2^3
  -6571413156343374441096538604175360*J10*J5*J4^3*J2^3
  +5115170871481784614609789255680*J5^3*J4^3*J2^3
  +761400060618370367959869334487040*J6*J5*J4^4*J2^3
  +191317312553601037001030718455808*J7*J4^5*J2^3
  -2099623280702211729817196647219200*J10*J7^2*J3*J2^3
  -4984817638078511685085277926195200*J10*J8*J6*J3*J2^3
  +265848841714816114025362882560000*J6^4*J3*J2^3
  +56770624560825693236083212288000*J7*J6^2*J5*J3*J2^3
  -812984647152115568606103993808800*J7^2*J5^2*J3*J2^3
  +306008651736384434018286761779200*J8*J6*J5^2*J3*J2^3
  +285961398989063112015891642547200*J9*J5^3*J3*J2^3
  +1185520955430474962329685358735360*J7^2*J6*J4*J3*J2^3
  +3078235502762726211693235934330880*J8*J6^2*J4*J3*J2^3
  +2782905280994147615846482760294400*J8*J7*J5*J4*J3*J2^3
  +774432276349432248246016805437440*J9*J6*J5*J4*J3*J2^3
  -467406710553857188025080421683200*J10*J5^2*J4*J3*J2^3
  +10626916570440217364078102376000*J5^4*J4*J3*J2^3
  -465063746009419141922815507169280*J9*J7*J4^2*J3*J2^3
  -4302798777682329877449612522946560*J10*J6*J4^2*J3*J2^3
  -40957334820342092378250518538240*J6*J5^2*J4^2*J3*J2^3
  +309363666603527602995766663053312*J6^2*J4^3*J3*J2^3
  -189991974842629347602233588101120*J7*J5*J4^3*J3*J2^3
  +862032426812651526820208085565440*J8*J4^4*J3*J2^3
  +27596277490463970399465953034240*J4^6*J3*J2^3
  +301400320246972084832613476659200*J7^3*J3^2*J2^3
  -332441255484173827512090397900800*J8*J7*J6*J3^2*J2^3
  -82954852173041530479063167139840*J9*J6^2*J3^2*J2^3
  -603391733949945446015821258752000*J9*J7*J5*J3^2*J2^3
  +845534521743106091061443139993600*J10*J6*J5*J3^2*J2^3
  -46635740216525833042675438137600*J6*J5^3*J3^2*J2^3
  +1370160974460425456950158680064000*J10*J7*J4*J3^2*J2^3
  -4851826102355123427175754956800*J6^2*J5*J4*J3^2*J2^3
  +146275900399225391253089232319200*J7*J5^2*J4*J3^2*J2^3
  -68686308111495697517755332864000*J7*J6*J4^2*J3^2*J2^3
  -382046513737106326374841088102400*J8*J5*J4^2*J3^2*J2^3
  -118799615766773179907754771087360*J9*J4^3*J3^2*J2^3
  -46218834515395147564070761098240*J5*J4^4*J3^2*J2^3
  -493856051186544283215175680000000*J10*J8*J3^3*J2^3
  -59356904773632067392684687360000*J6^3*J3^3*J2^3
  +8405316855790298105484114432000*J7*J6*J5*J3^3*J2^3
  +23545969340519722239576782496000*J8*J5^2*J3^3*J2^3
  -92580187088727433639394866713600*J7^2*J4*J3^3*J2^3
  -89829802246948764416918898278400*J8*J6*J4*J3^3*J2^3
  +41903617925900916341726588928000*J9*J5*J4*J3^3*J2^3
  +22741718213169816314761849651200*J10*J4^2*J3^3*J2^3
  -6542013771003223698360684604200*J5^2*J4^2*J3^3*J2^3
  -25092059962589539168612879272960*J6*J4^3*J3^3*J2^3
  +85600289812504901300900167680000*J8*J7*J3^4*J2^3
  +24511709329414265045304999936000*J9*J6*J3^4*J2^3
  -46141386411014939063945576448000*J10*J5*J3^4*J2^3
  +1482358479967969995587363496000*J5^3*J3^4*J2^3
  +11326502429319198497731784755200*J6*J5*J4*J3^4*J2^3
  -1606319783618642636020694784000*J7*J4^2*J3^4*J2^3
  +676967296095818245229322240000*J6^2*J3^5*J2^3
  +3771893964118956363068209920000*J7*J5*J3^5*J2^3
  -1075891956276049409291332608000*J8*J4*J3^5*J2^3
  -261067964190635888224539552000*J4^3*J3^5*J2^3
  +719361848777530077827334144000*J9*J3^6*J2^3
  -264947935596758521368992640000*J5*J4*J3^6*J2^3
  +3805342490294303812116480000*J6*J3^7*J2^3
  -7215631323681620731852800000*J3^9*J2^3
  +3329372826721626517275505813094400*J10*J8*J7*J2^4
  -168565309483282648377140088668160*J7*J6^3*J2^4
  +326141732752103624451254581524480*J7^2*J6*J5*J2^4
  -1490902675782676470116660572323840*J8*J6^2*J5*J2^4
  +2169007584106516789230508254566400*J8*J7*J5^2*J2^4
  -290781135604083745748795371683840*J9*J6*J5^2*J2^4
  -104803292987912641431672879667200*J10*J5^3*J2^4
  -13549318627311277139199580529400*J5^5*J2^4
  +427511549755858662089787263109120*J7^3*J4*J2^4
  -2377810743256331580830809569361920*J8*J7*J6*J4*J2^4
  -100908518724093371594751275433984*J9*J6^2*J4*J2^4
  -3186146322655356843737830714245120*J9*J7*J5*J4*J2^4
  +10709854897611576816524507196948480*J10*J6*J5*J4*J2^4
  -919998086732414709582950240394240*J6*J5^3*J4*J2^4
  +2376182625264364272653994782883840*J10*J7*J4^2*J2^4
  +489002948408320163086806665920512*J6^2*J5*J4^2*J2^4
  +1590819414082759997163274389488640*J7*J5^2*J4^2*J2^4
  -347431857058345627463072412598272*J7*J6*J4^3*J2^4
  -4409757268200676588275489191362560*J8*J5*J4^3*J2^4
  +364478026179911062378569007104*J9*J4^4*J2^4
  -129034889371905130936054688514048*J5*J4^5*J2^4
  -429229022448083455876206191155200*J8*J7^2*J3*J2^4
  -135460572950735019985161045934080*J9*J7*J6*J3*J2^4
  +1413697638359545357632696295096320*J10*J6^2*J3*J2^4
  +328784178892959098432844676300800*J10*J7*J5*J3*J2^4
  -55988013009606514069092750213120*J6^2*J5^2*J3*J2^4
  -65413086969933343568456289457200*J7*J5^3*J3*J2^4
  +455287416940878313095696855859200*J10*J8*J4*J3*J2^4
  +135579591035325182240857232769024*J6^3*J4*J3*J2^4
  -926717797532345984032174084270080*J7*J6*J5*J4*J3*J2^4
  +288998560614793577977088616499200*J8*J5^2*J4*J3*J2^4
  +5419999122277816625687301381120*J7^2*J4^2*J3*J2^4
  -285406353815887402649322922967040*J8*J6*J4^2*J3*J2^4
  +514213285134168329209198631976960*J9*J5*J4^2*J3*J2^4
  +271926162781428054789028286300160*J10*J4^3*J3*J2^4
  +62794708971342998889176168071680*J5^2*J4^3*J3*J2^4
  -48207338931304501625092011982848*J6*J4^4*J3*J2^4
  -97827365599984034964096901447680*J7*J6^2*J3^2*J2^4
  -122289750775626548423950642982400*J7^2*J5*J3^2*J2^4
  +421148763914580977155865078169600*J8*J6*J5*J3^2*J2^4
  +24594755861897336208213756518400*J9*J5^2*J3^2*J2^4
  +138996523525744385863918498252800*J8*J7*J4*J3^2*J2^4
  -10483589713622844855948422676480*J9*J6*J4*J3^2*J2^4
  -695114103487355466467467570790400*J10*J5*J4*J3^2*J2^4
  +6069561464596663222342852393800*J5^3*J4*J3^2*J2^4
  +169635626217523249693539051179520*J6*J5*J4^2*J3^2*J2^4
  +15400314347722472286814506370560*J7*J4^3*J3^2*J2^4
  -47779270259490700304477515776000*J9*J7*J3^3*J2^4
  +11807719658975816077733579980800*J10*J6*J3^3*J2^4
  -32884608245536404856074708518400*J6*J5^2*J3^3*J2^4
  +6025201292719977242515256770560*J6^2*J4*J3^3*J2^4
  +35202952770979976462556336153600*J7*J5*J4*J3^3*J2^4
  -8733027952121214700380310156800*J8*J4^2*J3^3*J2^4
  +1056271471546322321832524371200*J4^4*J3^3*J2^4
  -12409746322838820293687434444800*J7*J6*J3^4*J2^4
  -2221504364470993118850106368000*J8*J5*J3^4*J2^4
  -272642004699641246298514636800*J9*J4*J3^4*J2^4
  -1179691285514382857783023632000*J5*J4^2*J3^4*J2^4
  -6405721702194853415236737024000*J10*J3^5*J2^4
  +331677531300476462731074144000*J5^2*J3^5*J2^4
  -418512146075164509896057241600*J6*J4*J3^5*J2^4
  +374761278472248009149165568000*J7*J3^6*J2^4
  +4912155174996417498264576000*J4*J3^7*J2^4
  +82373471645669207302723625779200*J9*J7^2*J2^5
  -636184826221466226364197812305920*J10*J7*J6*J2^5
  -1625491426440661985104214173286400*J10*J8*J5*J2^5
  +76872467948709622138431017582592*J6^3*J5*J2^5
  -95559200638718096691755157219840*J7*J6*J5^2*J2^5
  +85208111095411810882948231296000*J8*J5^3*J2^5
  -59530829547448958035503110160384*J7*J6^2*J4*J2^5
  -253325418258240261563398408604160*J7^2*J5*J4*J2^5
  +1218032591044182316206534404997120*J8*J6*J5*J4*J2^5
  +181069337208332558965794681323520*J9*J5^2*J4*J2^5
  +103320260406886921472942504017920*J8*J7*J4^2*J2^5
  -23884984183875158033514356539392*J9*J6*J4^2*J2^5
  -1352638657720840562791521288192000*J10*J5*J4^2*J2^5
  +19527570571311584882685657112320*J5^3*J4^2*J2^5
  +187516138639227607216628131037184*J6*J5*J4^3*J2^5
  +17682469508211162133464562139136*J7*J4^4*J2^5
  +47682187396666232526717871656960*J7^2*J6*J3*J2^5
  +201062880585992831454953605693440*J8*J6^2*J3*J2^5
  +54372246283739585164381775078400*J8*J7*J5*J3*J2^5
  +43857509694771618353923033006080*J9*J6*J5*J3*J2^5
  +61970353394866297472509602508800*J10*J5^2*J3*J2^5
  -3077854849578770154315865171575*J5^4*J3*J2^5
  +102907109996120267469534228480000*J9*J7*J4*J3*J2^5
  -265674657392495965344981052293120*J10*J6*J4*J3*J2^5
  +13726771425326447079776092419840*J6*J5^2*J4*J3*J2^5
  +14397767395153536996307701596160*J6^2*J4^2*J3*J2^5
  -44677988631111385125028301345280*J7*J5*J4^2*J3*J2^5
  +153698557745525321178428338667520*J8*J4^3*J3*J2^5
  +4762432788238206136604901703680*J4^5*J3*J2^5
  +64186805625467379515748296294400*J10*J7*J3^2*J2^5
  -11722760948452280989651163873280*J6^2*J5*J3^2*J2^5
  +674028038590593247140133478400*J7*J5^2*J3^2*J2^5
  +16459935753285361836878962544640*J7*J6*J4*J3^2*J2^5
  -54362442697259527372391781926400*J8*J5*J4*J3^2*J2^5
  -18111712368350804273529282109440*J9*J4^2*J3^2*J2^5
  -12317673424601919874217200963200*J5*J4^3*J3^2*J2^5
  -1733398410369458943891722188800*J7^2*J3^3*J2^5
  -9507143121982419255353767526400*J8*J6*J3^3*J2^5
  +3258186056873747044423573708800*J9*J5*J3^3*J2^5
  +18161409586246650179427350937600*J10*J4*J3^3*J2^5
  +2323702417225953150526708800*J5^2*J4*J3^3*J2^5
  -5188295752372037725545064504320*J6*J4^2*J3^3*J2^5
  +2181401681862032631679349145600*J6*J5*J3^4*J2^5
  -1000491876295236769535004211200*J7*J4*J3^4*J2^5
  -546976399172251042110541824000*J8*J3^5*J2^5
  -52688835218871676786693132800*J4^2*J3^5*J2^5
  -5625449335573124590632960000*J5*J3^6*J2^5
  +6862987268073502369374488601600*J7^3*J2^6
  -59532469965688180410295647436800*J8*J7*J6*J2^6
  +5026115695099768950555911651328*J9*J6^2*J2^6
  -48058417308111274600230507724800*J9*J7*J5*J2^6
  +246438371917963542166604996935680*J10*J6*J5*J2^6
  -15537573801956258885006322825600*J6*J5^3*J2^6
  -25303914243132033019429860802560*J10*J7*J4*J2^6
  +23272539559630032189884322152448*J6^2*J5*J4*J2^6
  +9077030723168651979412490782080*J7*J5^2*J4*J2^6
  -7163247580169836452352182779904*J7*J6*J4^2*J2^6
  -67608324938151552357211976663040*J8*J5*J4^2*J2^6
  -1693212083533985158538075308032*J9*J4^3*J2^6
  -10169234424075507832588736102400*J5*J4^4*J2^6
  +98639996397694540829945856000000*J10*J8*J3*J2^6
  -8922227791124085150338777088000*J6^3*J3*J2^6
  -13953127885705900773868588922880*J7*J6*J5*J3*J2^6
  +4900959834047204102929288080000*J8*J5^2*J3*J2^6
  +11934449376928352153392059832320*J7^2*J4*J3*J2^6
  -30587770883013864053980351610880*J8*J6*J4*J3*J2^6
  -3523775007475134298782538997760*J9*J5*J4*J3*J2^6
  +53231320575364121113573983191040*J10*J4^2*J3*J2^6
  +2333201864653538845524413714880*J5^2*J4^2*J3*J2^6
  -2910193617922339765002502569984*J6*J4^3*J3*J2^6
  -2924684278182008791939239321600*J8*J7*J3^2*J2^6
  +2381490916324881303788362137600*J9*J6*J3^2*J2^6
  -22483571169470956394308404019200*J10*J5*J3^2*J2^6
  +394494467777363813347754532000*J5^3*J3^2*J2^6
  +1803067795594801305684541486080*J6*J5*J4*J3^2*J2^6
  -378885874341808659747342355200*J7*J4^2*J3^2*J2^6
  +1215519042063410708097245184000*J6^2*J3^3*J2^6
  +530255641175146253485486771200*J7*J5*J3^3*J2^6
  +1457882808832103723401993113600*J8*J4*J3^3*J2^6
  +306322612432986564181657739520*J4^3*J3^3*J2^6
  +62538877547323691012274585600*J9*J3^4*J2^6
  -61402707281461631674030041600*J5*J4*J3^4*J2^6
  -28518775670664471648411648000*J6*J3^5*J2^6
  -1707815691148229741352960000*J3^7*J2^6
  +1677713051279720954394233339904*J7*J6^2*J2^7
  -4133351674835194900659823929600*J7^2*J5*J2^7
  +22525594020122246531185653227520*J8*J6*J5*J2^7
  +5617941375419903114366803015680*J9*J5^2*J2^7
  -1319366223622617803242039664640*J8*J7*J4*J2^7
  +2363165811647787422136668258304*J9*J6*J4*J2^7
  +10513924149842241819192644567040*J10*J5*J4*J2^7
  -764732509152866268548944808160*J5^3*J4*J2^7
  +1429419033860297412862349328384*J6*J5*J4^2*J2^7
  -687062227980632394122229989376*J7*J4^3*J2^7
  +2311126395979598319179525529600*J9*J7*J3*J2^7
  -27878093576514513951212265799680*J10*J6*J3*J2^7
  +2006361192127855058683063107840*J6*J5^2*J3*J2^7
  -4353002252248780704656313778176*J6^2*J4*J3*J2^7
  -2013443721653421647847447106560*J7*J5*J4*J3*J2^7
  +5314175796600774519981526241280*J8*J4^2*J3*J2^7
  +534368765052015094918659317760*J4^4*J3*J2^7
  +2330672573818457021599088025600*J7*J6*J3^2*J2^7
  -1929689881926052277139739545600*J8*J5*J3^2*J2^7
  -108338352563401429493117399040*J9*J4*J3^2*J2^7
  -395343944648918004475252601280*J5*J4^2*J3^2*J2^7
  +1387663457119839466955677900800*J10*J3^3*J2^7
  +32881638154910527578822307200*J5^2*J3^3*J2^7
  -27663839148171982820613857280*J6*J4*J3^3*J2^7
  -15719081375847565941765120000*J7*J3^4*J2^7
  +2881645894730533346848051200*J4*J3^5*J2^7
  +1554195335408295078101846261760*J10*J7*J2^8
  -526800023108945571967115968512*J6^2*J5*J2^8
  +189495022354560910362833922240*J7*J5^2*J2^8
  +672161279907584086304613949440*J7*J6*J4*J2^8
  +1562673413047265732016655165440*J8*J5*J4*J2^8
  +261747929420251959159219290112*J9*J4^2*J2^8
  +294699208193591078727172141056*J5*J4^3*J2^8
  +143108729478443314800178836480*J7^2*J3*J2^8
  -3430203973107522213787777474560*J8*J6*J3*J2^8
  -200346609123283722461771028480*J9*J5*J3*J2^8
  -985059866928897384763563048960*J10*J4*J3*J2^8
  +25880814175793344351636187520*J5^2*J4*J3*J2^8
  -773186490758733833810116988928*J6*J4^2*J3*J2^8
  +106978362724988205970230190080*J6*J5*J3^2*J2^8
  +142055208989237611721318999040*J7*J4*J3^2*J2^8
  +100255833504126952932730060800*J8*J3^3*J2^8
  +16351353879464045245733717760*J4^2*J3^3*J2^8
  -5907675538203347029411584000*J5*J3^4*J2^8
  +229022311832736750599319982080*J8*J7*J2^9
  -62049232884302654117239848960*J9*J6*J2^9
  -222963344732016624561702912000*J10*J5*J2^9
  +23905682365405984139978064720*J5^3*J2^9
  -259139377530436391756248320000*J6*J5*J4*J2^9
  +57569141762738600867066234880*J7*J4^2*J2^9
  +109711699714993448568725913600*J6^2*J3*J2^9
  -11806051108572599877211368960*J7*J5*J3*J2^9
  -241360516151859863482176983040*J8*J4*J3*J2^9
  -43965826949225870018154832896*J4^3*J3*J2^9
  -26730519155555271702909419520*J9*J3^2*J2^9
  +20494928570997323953293154560*J5*J4*J3^2*J2^9
  -13922514435074276236146278400*J6*J3^3*J2^9
  +270215296744806112347648000*J3^5*J2^9
  -9794298317048342350182752256*J7*J6*J2^10
  -68493497492686708335699348480*J8*J5*J2^10
  -13838652921857061791723618304*J9*J4*J2^10
  -14761078960061607422296352256*J5*J4^2*J2^10
  +61992883473258771118035578880*J10*J3*J2^10
  -1953713597463318104740226880*J5^2*J3*J2^10
  +42287773702782504362452180992*J6*J4*J3*J2^10
  -5228940653281059816178667520*J7*J3^2*J2^10
  -1376234506405874774520207360*J4*J3^3*J2^10
  +3808469702506446022449051648*J6*J5*J2^11
  -1818518941032343831663635456*J7*J4*J2^11
  +12648965005254315107461754880*J8*J3*J2^11
  +3566093606949928132993211136*J4^2*J3*J2^11
  -679687419998303456760115200*J5*J3^2*J2^11
  +245326314109962360163811328*J9*J2^12
  +548708081892232669065808128*J5*J4*J2^12
  -750980164320315242289930240*J6*J3*J2^12
  +55188743156871894719385600*J3^3*J2^12
  +19316511734150523398510592*J7*J2^13
  -122324549475374516917635072*J4*J3*J2^13
  -7564406398901195651781120*J5*J2^14
  +1720889695730030067205120*J3*J2^15
);

Alpha24 := 2^38 * 3^(-23) * 5^(-5) * 7 * (
  +667179149668052954511533181696000000*J8*J7^4
  -13079618432185201973587320658329600000*J9*J7^3*J6
  -228028169992691088745784071107379200000*J10*J7^2*J6^2
  -9296416610428260417458912034501427200000*J10*J8*J6^3
  -2082325336977925682185672842647961600000*J6^6
  +33255348486042432443228985696583680000*J10*J7^3*J5
  +11681710490320086981888459797346385920000*J10*J8*J7*J6*J5
  +6435839001551119984125602863408742400000*J7*J6^4*J5
  -5343707445033125923969287179771707392000*J7^2*J6^2*J5^2
  -156787062702720422284481552436953088000*J8*J6^3*J5^2
  +673224891647350849896038632494465024000*J7^3*J5^3
  +634573223772871723312810690206498816000*J8*J7*J6*J5^3
  +1660314980341560542849720802097496064000*J9*J6^2*J5^3
  -673224891647350849896038632494465024000*J9*J7*J5^4
  -392089377625030400533742970935967744000*J10*J6*J5^4
  -75552936741703653164073103455682560000*J10*J8*J7^2*J4
  -859868365458023352800414186235494400000*J7^2*J6^3*J4
  -16420186752470209450478631627301847040000*J8*J6^4*J4
  +1370315448865127528553913972807827456000*J7^3*J6*J5*J4
  +26653232124723909879625532264826273792000*J8*J7*J6^2*J5*J4
  -3364224613052395842779026276599673651200*J9*J6^3*J5*J4
  -6086673184655036432775455296268009472000*J8*J7^2*J5^2*J4
  +2951596632385393452725429016413916364800*J9*J7*J6*J5^2*J4
  -258497020195160955998145025736599142400*J10*J6^2*J5^2*J4
  +1921295106248600133227663260643229696000*J10*J7*J5^3*J4
  -355992260319868871595715840278370713600*J6^2*J5^4*J4
  +80106350339975971546729294958592000*J7^4*J4^2
  -4570932118300990362312368215558717440000*J8*J7^2*J6*J4^2
  -11284694416451709998450554940683399987200*J9*J7*J6^2*J4^2
  +41777880929852976742113399547723618713600*J10*J6^3*J4^2
  +7318068169530031689961931307540597964800*J9*J7^2*J5*J4^2
  -32705022527841175924170800716814116454400*J10*J7*J6*J5*J4^2
  -3497940220211641474149427087650324480000*J10*J8*J5^2*J4^2
  -3695166493561661509424061882029750353920*J6^3*J5^2*J4^2
  +3291860590851413604947612451176919859200*J7*J6*J5^3*J4^2
  -3655529204187224418503891327025728716800*J10*J7^2*J4^3
  +25685905951688029773922596213012352204800*J10*J8*J6*J4^3
  +2082447065232129441595990103391008194560*J6^4*J4^3
  +4207066479975159860842174042271498895360*J7*J6^2*J5*J4^3
  -3938165060215763096439657943830154444800*J7^2*J5^2*J4^3
  -4621570503834559359449652327975223296000*J8*J6*J5^2*J4^3
  -153635021436746605923425817183073075200*J9*J5^3*J4^3
  -512118486172401988936665881443534110720*J7^2*J6*J4^4
  -12870194902505592371557428863860557742080*J8*J6^2*J4^4
  +14185062087133424907473090089333869772800*J8*J7*J5*J4^4
  +54625785399732126550551401665092648960*J9*J6*J5*J4^4
  +240642610107557183767814927934711398400*J10*J5^2*J4^4
  -4203990689758848792879266130823804354560*J9*J7*J4^5
  +15400360613670143111405389998257350901760*J10*J6*J4^5
  -1469850935207036873562170873069929758720*J6*J5^2*J4^5
  +533753269396129345987296300767253626880*J6^2*J4^6
  +2375601115269449081158053767812806082560*J7*J5*J4^6
  -5609873068461776067718234124570496860160*J8*J4^7
  -106854725113557639385109221420390416384*J4^9
  +41598299662595442154762435392307200000*J7^3*J6^2*J3
  +2312167275191337085536015333143347200000*J8*J7*J6^3*J3
  +13118649622960931797769738908682158080000*J9*J6^4*J3
  -1997612865770817375566884644019200000*J7^4*J5*J3
  -3133994720842391428479676054609428480000*J8*J7^2*J6*J5*J3
  -20693725998118724213405506916925308928000*J9*J7*J6^2*J5*J3
  +1586506268360172320023119076654055424000*J10*J6^3*J5*J3
  +2226480745406311591806371317899853824000*J9*J7^2*J5^2*J3
  -2430125380928896509430527225476677632000*J10*J7*J6*J5^2*J3
  -1783263641676523104468335378017812480000*J10*J8*J5^3*J3
  -608987556073415243230950304162145894400*J6^3*J5^3*J3
  +575273992098532213028006268581707776000*J7*J6*J5^4*J3
  +3220949066083729636081038361620480000*J8*J7^3*J4*J3
  +4643401024603064997926216746605674496000*J9*J7^2*J6*J4*J3
  +19073435720566210527383597510182305792000*J10*J7*J6^2*J4*J3
  -6494291771839963989325235810675785728000*J10*J7^2*J5*J4*J3
  +24225659857906879814081430544950755328000*J10*J8*J6*J5*J4*J3
  +707635971608293083433634334707495731200*J6^4*J5*J4*J3
  -1823155340108557184088110794081802649600*J7*J6^2*J5^2*J4*J3
  -702481560768606307078722259790069760000*J7^2*J5^3*J4*J3
  -1480479201804840611668730165707407360000*J8*J6*J5^3*J4*J3
  -160429427379192012463287143082491904000*J9*J5^4*J4*J3
  +9453047699892827053684560284614656000000*J10*J8*J7*J4^2*J3
  -2175611157425794612781527276583072563200*J7*J6^3*J4^2*J3
  +2704430483068713027115238429745689395200*J7^2*J6*J5*J4^2*J3
  +9747644722908555803627395117155247718400*J8*J6^2*J5*J4^2*J3
  +2401047323951238460411352045234159616000*J8*J7*J5^2*J4^2*J3
  +3603510846111617096908406475771504230400*J9*J6*J5^2*J4^2*J3
  +410562976477105187730902351855222784000*J10*J5^3*J4^2*J3
  +609346091124752856123920208753283891200*J7^3*J4^3*J3
  -2902436298566541885922374487614632755200*J8*J7*J6*J4^3*J3
  +1211141847650236178777001642229235712000*J9*J6^2*J4^3*J3
  -2910549180291461091309007770987213619200*J9*J7*J5*J4^3*J3
  -2379432192653490402772598378432613580800*J10*J6*J5*J4^3*J3
  -206814166738069727354510599229590732800*J6*J5^3*J4^3*J3
  +1651911023825097349602129070468261478400*J10*J7*J4^4*J3
  +130320725140849497797345152800852541440*J6^2*J5*J4^4*J3
  +178836004150716915073377640059922022400*J7*J5^2*J4^4*J3
  -1372774428369577858606754596255778734080*J7*J6*J4^5*J3
  -819697963041716049369805741619989708800*J8*J5*J4^5*J3
  +703699880815348805843797210785361428480*J9*J4^6*J3
  +102491934687639142017071121790434017280*J5*J4^7*J3
  +12768093736418628750905595622379520000*J9*J7^3*J3^2
  -1276786030716074440671042399259852800000*J10*J7^2*J6*J3^2
  -14304356143102349175878812816700866560000*J10*J8*J6^2*J3^2
  -3769876495487119620456978542210580480000*J6^5*J3^2
  -2673972633106198047857709423919104000000*J10*J8*J7*J5*J3^2
  +4936329718304335348979642966288105472000*J7*J6^3*J5*J3^2
  +1765934470306793248210098907382956032000*J7^2*J6*J5^2*J3^2
  -312257651003012293576157326707523584000*J8*J6^2*J5^2*J3^2
  -70373184577378816422328138916167680000*J8*J7*J5^3*J3^2
  -967564473766724139790292083607076864000*J9*J6*J5^3*J3^2
  +35186592288689408211164069458083840000*J10*J5^4*J3^2
  -3754660693034993298060840587923488768000*J7^2*J6^2*J4*J3^2
  -12090658094634784245688906134035890176000*J8*J6^3*J4*J3^2
  +740396186097666519493483021116721152000*J7^3*J5*J4*J3^2
  -10861268779185271273971025870947581952000*J8*J7*J6*J5*J4*J3^2
  -7509749880645138464667028060888891392000*J9*J6^2*J5*J4*J3^2
  -2007956229887532595760599200408797184000*J9*J7*J5^2*J4*J3^2
  +1330039516965665754695412290062123008000*J10*J6*J5^2*J4*J3^2
  +161389396773193320465889685497970688000*J6*J5^4*J4*J3^2
  -430450570136334223968766892652432384000*J8*J7^2*J4^2*J3^2
  +3371211559486128291788233016131918233600*J9*J7*J6*J4^2*J3^2
  -2464968969532477791295350728856227020800*J10*J6^2*J4^2*J3^2
  +4323762635954130306496269301619589120000*J10*J7*J5*J4^2*J3^2
  +310804693038795078325228748514715238400*J6^2*J5^2*J4^2*J3^2
  -273735868073284968302659997930618880000*J7*J5^3*J4^2*J3^2
  -1029560418046155629254882373424119808000*J10*J8*J4^3*J3^2
  +920485979117011141344903688264215429120*J6^3*J4^3*J3^2
  -649868342323417767714416238134172057600*J7*J6*J5*J4^3*J3^2
  +559151269269806169468643781256413184000*J8*J5^2*J4^3*J3^2
  -278910433419811327482811511256262656000*J7^2*J4^4*J3^2
  +3359182224144418077430236461339639808000*J8*J6*J4^4*J3^2
  +263725196096194423397552280366061977600*J9*J5*J4^4*J3^2
  -924230994143060252451311773352460288000*J10*J4^5*J3^2
  +36040282732061274298062061843985203200*J5^2*J4^5*J3^2
  +234054126845994846601304354409236398080*J6*J4^6*J3^2
  +208092401914049092436013473127598080000*J7^3*J6*J3^3
  +1808105123962264276410832730007797760000*J8*J7*J6^2*J3^3
  +2186441603826821966294956484780359680000*J9*J6^3*J3^3
  +962569864381701377730881184216929280000*J8*J7^2*J5*J3^3
  +7131313796583945332467427704845631488000*J9*J7*J6*J5*J3^3
  -2766487671747615893589874217387556864000*J10*J6^2*J5*J3^3
  +1847179501118012289646045632500858880000*J10*J7*J5^2*J3^3
  +168039587935264770908111014281216000000*J6^2*J5^3*J3^3
  -1461122817121309079743890926261004288000*J9*J7^2*J4*J3^3
  -5243405912283170224243221657293684736000*J10*J7*J6*J4*J3^3
  -11426045398737985820731660367867412480000*J10*J8*J5*J4*J3^3
  +169077985785921684996486955108034150400*J6^3*J5*J4*J3^3
  +856364870640342938622015845166170112000*J7*J6*J5^2*J4*J3^3
  -15638485461639736982739586425815040000*J8*J5^3*J4*J3^3
  -964005398589126593743068990332790374400*J7*J6^2*J4^2*J3^3
  -429891912380937283824934355906843136000*J7^2*J5*J4^2*J3^3
  -4090164540367899007936730944040951808000*J8*J6*J5*J4^2*J3^3
  -1087836102908713325536025888741916672000*J9*J5^2*J4^2*J3^3
  -70097519913003116064765736751563776000*J8*J7*J4^3*J3^3
  -291178249647943298858341021951377408000*J9*J6*J4^3*J3^3
  +1512323327809940086480653658382155776000*J10*J5*J4^3*J3^3
  -9338958011872736574639283721207808000*J5^3*J4^3*J3^3
  -3734271247068979173926665683016089600*J6*J5*J4^4*J3^3
  +49088627513260665284561281152642662400*J7*J4^5*J3^3
  +599766722363661469750985364506972160000*J10*J7^2*J3^4
  +6395099609261380974134346454456074240000*J10*J8*J6*J3^4
  +1844674535173088200358102237624401920000*J6^4*J3^4
  -2797750169227446280596973526224011264000*J7*J6^2*J5*J3^4
  -216886000807567803417557329098875520000*J7^2*J5^2*J3^4
  +78645142250482277615167692941967360000*J8*J6*J5^2*J3^4
  +705008591837280748503175103281889280000*J9*J5^3*J3^4
  +1212945227760358108264248170202977280000*J7^2*J6*J4*J3^4
  +9099118627527252030445946115031302144000*J8*J6^2*J4*J3^4
  +86436501598039088626729553975731200000*J8*J7*J5*J4*J3^4
  +3236067397017816950163054242302525440000*J9*J6*J5*J4*J3^4
  -837206247523517061151638894805647360000*J10*J5^2*J4*J3^4
  +1373968886490809671581309651596983296000*J9*J7*J4^2*J3^4
  -8830851540352772298880152373356331008000*J10*J6*J4^2*J3^4
  +651420540655323822307116613986324480000*J6*J5^2*J4^2*J3^4
  -600483557249333699168570680466738380800*J6^2*J4^3*J3^4
  -1116252510525494323706217436494534144000*J7*J5*J4^3*J3^4
  +2269025321284206817089719504235106176000*J8*J4^4*J3^4
  +47423814260496582810330640357180876800*J4^6*J3^4
  -99184572086575386677989991828938560000*J7^3*J3^5
  -958125423697847491075941842287165440000*J8*J7*J6*J3^5
  -3281085870326057703326741339465318400000*J9*J6^2*J3^5
  +624418108150003744443586561483407360000*J9*J7*J5*J3^5
  +842233760126794404248759547040235520000*J10*J6*J5*J3^5
  -87705145709075901359918876806656000000*J6*J5^3*J3^5
  -2064065554280274118092369060402769920000*J10*J7*J4*J3^5
  -14817921661880278255592539247443968000*J6^2*J5*J4*J3^5
  +86567833684470629231403350611432320000*J7*J5^2*J4*J3^5
  +841500637119675071461844303367605760000*J7*J6*J4^2*J3^5
  +192767975558011396777989571446631680000*J8*J5*J4^2*J3^5
  -223607752321585932131105497660190208000*J9*J4^3*J3^5
  -32574044841685788036364188742752192000*J5*J4^4*J3^5
  +1129174220923149366740056565348352000000*J10*J8*J3^6
  +108805132834147730353191765501542400000*J6^3*J3^6
  -325459097426092290599665180488222720000*J7*J6*J5*J3^6
  +19930995950524746644040125077900800000*J8*J5^2*J3^6
  +328986884283460577035395899438697120000*J7^2*J4*J3^6
  +151889775643127714813619443965255680000*J8*J6*J4*J3^6
  +91326007872559124077287836953313280000*J9*J5*J4*J3^6
  +33787426840911821400904255709905920000*J10*J4^2*J3^6
  -8912042524641545838249680025516960000*J5^2*J4^2*J3^6
  -149502639802815672028235243069656320000*J6*J4^3*J3^6
  -189030921016494599722134498551155200000*J8*J7*J3^7
  -281015633651570162660197043860930560000*J9*J6*J3^7
  +80484748400448701919155835046195200000*J10*J5*J3^7
  +1075826378839735389149847255484800000*J5^3*J3^7
  -16101110776809258279729902560250880000*J6*J5*J4*J3^7
  +34988705356112096732791796735047440000*J7*J4^2*J3^7
  +27353816884737868310275627164303360000*J6^2*J3^8
  -1288262615711164450809674215190400000*J7*J5*J3^8
  -20164276303233970196604185982316800000*J8*J4*J3^8
  -3275656016653252582315529931811080000*J4^3*J3^8
  -5894033050680621552207066533068800000*J9*J3^9
  +661442676798948099542262661435200000*J5*J4*J3^9
  +2301795838793743034180596120166400000*J6*J3^10
  +50267086117032760458302348928000000*J3^12
  -1279261857471206007395181685248000000*J7^4*J6*J2
  -87468563932528364834002697237299200000*J8*J7^2*J6^2*J2
  -3231900459944391800181910600993996800000*J9*J7*J6^3*J2
  -9356979672649536085683744480071516160000*J10*J6^4*J2
  +30190510619684953106308162288588800000*J8*J7^3*J5*J2
  +4895267840944922446397991976886304768000*J9*J7^2*J6*J5*J2
  +18551559745122767019638901234833817600000*J10*J7*J6^2*J5*J2
  -7136452104575084366283578753359183872000*J10*J7^2*J5^2*J2
  -7228697683955096923866836163266347008000*J10*J8*J6*J5^2*J2
  -697480414680969565635357711446468198400*J6^4*J5^2*J2
  +1267304577148838197771883112648160051200*J7*J6^2*J5^3*J2
  -83108230415874018480480413801250816000*J7^2*J5^4*J2
  +18468495647972004106773425289166848000*J8*J6*J5^4*J2
  +83108230415874018480480413801250816000*J9*J5^5*J2
  -38153135334094485776852021580939264000*J9*J7^3*J4*J2
  -10123239303723751443356191178980589568000*J10*J7^2*J6*J4*J2
  -67428891348293231148824400059424571392000*J10*J8*J6^2*J4*J2
  -2388947536143361788107864117398732800000*J6^5*J4*J2
  +46528314563671828753814200289879654400000*J10*J8*J7*J5*J4*J2
  +6339810975407674062611930510212988928000*J7*J6^3*J5*J4*J2
  -3313871255906044732529405359557731942400*J7^2*J6*J5^2*J4*J2
  -4772606601127266072856235643144398438400*J8*J6^2*J5^2*J4*J2
  +1056919498523303066744884591935356928000*J8*J7*J5^3*J4*J2
  +405581682250110804504166772930248704000*J9*J6*J5^3*J4*J2
  -315143266163266963694303980466208768000*J10*J5^4*J4*J2
  -3681789406189698191815511491557143347200*J7^2*J6^2*J4^2*J2
  -3147195760177683862281650314445586432000*J8*J6^3*J4^2*J2
  +3461668550512361699863155580284427468800*J7^3*J5*J4^2*J2
  -3300349841754228036680905002323489587200*J8*J7*J6*J5*J4^2*J2
  +12368318671232446025787047764033536000*J9*J6^2*J5*J4^2*J2
  -3116204393177140833493723764224950272000*J9*J7*J5^2*J4^2*J2
  +1710633285623511409153582940315398963200*J10*J6*J5^2*J4^2*J2
  -291271611415803840888889310831443968000*J6*J5^4*J4^2*J2
  -10712559932449137135503982911850165043200*J8*J7^2*J4^3*J2
  +15333682335350637823261352284027072020480*J9*J7*J6*J4^3*J2
  -65264260030126398157621852224602222100480*J10*J6^2*J4^3*J2
  +17181542760457223048967101793874791628800*J10*J7*J5*J4^3*J2
  +5098216595684754906230011023995468513280*J6^2*J5^2*J4^3*J2
  +442016064644198487015701282340785356800*J7*J5^3*J4^3*J2
  -40169715504034228897493974880881528012800*J10*J8*J4^4*J2
  -2318876729639002353904290069235567165440*J6^3*J4^4*J2
  -7577882797332943773807027075088845373440*J7*J6*J5*J4^4*J2
  -1061508639866132473825961624885998387200*J8*J5^2*J4^4*J2
  -658028727818876532490026857516441272320*J7^2*J4^5*J2
  +21752253126899241945517443347583011389440*J8*J6*J4^5*J2
  +363989003829837097710910027984923525120*J9*J5*J4^5*J2
  -2647234191081501934456879461846818488320*J10*J4^6*J2
  -18796665693141642039192945341371514880*J5^2*J4^6*J2
  +667810373733563652940976415585557544960*J6*J4^7*J2
  -3104781402376821592236677289984000000*J10*J7^3*J3*J2
  +8987829218467355605583392173195264000000*J10*J8*J7*J6*J3*J2
  +5517742222986914822560030592807731200000*J7*J6^4*J3*J2
  -10161081329825961469866143041759641600000*J7^2*J6^2*J5*J3*J2
  +3915005616753209154332601683231637504000*J8*J6^3*J5*J3*J2
  +2134550313520768131140332320822678528000*J7^3*J5^2*J3*J2
  -4269809564310540152736498406378291200000*J8*J7*J6*J5^2*J3*J2
  +4681666255365731614805067964159623168000*J9*J6^2*J5^2*J3*J2
  -1767809225951757363120766996749484032000*J9*J7*J5^3*J3*J2
  +432587838362038918826643967356960768000*J10*J6*J5^3*J3*J2
  -12312330431981336071182283526111232000*J6*J5^5*J3*J2
  +1630412446795190317578433465437585408000*J7^3*J6*J4*J3*J2
  +37732275184219158126969233824082558976000*J8*J7*J6^2*J4*J3*J2
  +12770751329026129280428310145637181030400*J9*J6^3*J4*J3*J2
  -15168038101312166302266631394357898240000*J8*J7^2*J5*J4*J3*J2
  -2030016799434970233306489305218056192000*J9*J7*J6*J5*J4*J3*J2
  -25132877986219921138523564435639264870400*J10*J6^2*J5*J4*J3*J2
  +4211724766746587513875338583817551872000*J10*J7*J5^2*J4*J3*J2
  +2004580673278931738181782008972895846400*J6^2*J5^3*J4*J3*J2
  +18468495647972004106773425289166848000*J7*J5^4*J4*J3*J2
  +11174461393078242834869177772144205824000*J9*J7^2*J4^2*J3*J2
  -24593627261272911606024345685211480064000*J10*J7*J6*J4^2*J3*J2
  +1598852226387090205162122394964852736000*J10*J8*J5*J4^2*J3*J2
  -2226400221947995968536906564008736194560*J6^3*J5*J4^2*J3*J2
  -447877009587221527987793766332399616000*J7*J6*J5^2*J4^2*J3*J2
  +146279376447530676843117948765732864000*J8*J5^3*J4^2*J3*J2
  +5174855426468009953549047626450778193920*J7*J6^2*J4^3*J3*J2
  -5769707811603860972874136279023912960000*J7^2*J5*J4^3*J3*J2
  +6993769669365438651720646990096839475200*J8*J6*J5*J4^3*J3*J2
  +1586508010379844442892861936816671948800*J9*J5^2*J4^3*J3*J2
  +15148019246874252700181965461110351462400*J8*J7*J4^4*J3*J2
  -3127274873521295055159619419582360453120*J9*J6*J4^4*J3*J2
  -1232991701835732341233569143399330611200*J10*J5*J4^4*J3*J2
  +24073798332201141885702800982147072000*J5^3*J4^4*J3*J2
  -352144090247205016354913693785695191040*J6*J5*J4^5*J3*J2
  +269572625811800586301329848967065763840*J7*J4^6*J3*J2
  +455519436926236764423801487358400000*J7^4*J3^2*J2
  -1527635555666257642821492523574906880000*J8*J7^2*J6*J3^2*J2
  -8984304453827633929528624713251684352000*J9*J7*J6^2*J3^2*J2
  +48374261840993128807958453654913024000*J10*J6^3*J3^2*J2
  +489948977386081141640666224902245376000*J9*J7^2*J5*J3^2*J2
  -5751882977774355738201756649387327488000*J10*J7*J6*J5*J3^2*J2
  +2957778469553134510140711729416110080000*J10*J8*J5^2*J3^2*J2
  +299916126058951230123558555693770342400*J6^3*J5^2*J3^2*J2
  -384664869060520205850156633719660544000*J7*J6*J5^3*J3^2*J2
  -297726450167094204311257517904863232000*J10*J7^2*J4*J3^2*J2
  +540148456251796815947632740969480192000*J10*J8*J6*J4*J3^2*J2
  -2457463363606064039099161470875939635200*J6^4*J4*J3^2*J2
  +4954528744963429681088854208540658892800*J7*J6^2*J5*J4*J3^2*J2
  -592984407589177645692986411026944000*J7^2*J5^2*J4*J3^2*J2
  +2113935499996087900891017980502319104000*J8*J6*J5^2*J4*J3^2*J2
  -198571135139052864462217604877189120000*J9*J5^3*J4*J3^2*J2
  +2325569525125810568886188330590648320000*J7^2*J6*J4^2*J3^2*J2
  -9088319946486264425372781720024160665600*J8*J6^2*J4^2*J3^2*J2
  -2004686610067487727043215390982577664000*J8*J7*J5*J4^2*J3^2*J2
  -4064854244114743307299213699280648601600*J9*J6*J5*J4^2*J3^2*J2
  +26235976218719161179801979960713216000*J10*J5^2*J4^2*J3^2*J2
  -1416989672539438097167013287821312000*J5^4*J4^2*J3^2*J2
  -1021801436708694907310569718950558924800*J9*J7*J4^3*J3^2*J2
  +7560217328500383828618191759686552780800*J10*J6*J4^3*J3^2*J2
  -124898138895217369551244640267098521600*J6*J5^2*J4^3*J3^2*J2
  -538599752934098136850435263137293271040*J6^2*J4^4*J3^2*J2
  -111429509819454691317814666794351206400*J7*J5*J4^4*J3^2*J2
  +376429503737647510146620537400410112000*J8*J4^5*J3^2*J2
  -1528088356559244461172202174670438400*J4^7*J3^2*J2
  -3083901973553513462011731511787520000000*J10*J8*J7*J3^3*J2
  -1628468414828688414827431255901995008000*J7*J6^3*J3^3*J2
  +2995734662949739980539958667772631552000*J7^2*J6*J5*J3^3*J2
  -2428910126637268967589288767352864768000*J8*J6^2*J5*J3^3*J2
  +2480905657196715348326448629810864640000*J8*J7*J5^2*J3^3*J2
  -1311892049782235682393396661718876160000*J9*J6*J5^2*J3^3*J2
  -397168406479673802043599392234864640000*J10*J5^3*J3^3*J2
  +39540303082032701948623794259071360000*J7^3*J4*J3^3*J2
  -9022978309340159268386012301933121536000*J8*J7*J6*J4*J3^3*J2
  +533240330683354181544917020695330816000*J9*J6^2*J4*J3^3*J2
  -2730051917797012615704103900012053504000*J9*J7*J5*J4*J3^3*J2
  +13872451713417008360407593514171957248000*J10*J6*J5*J4*J3^3*J2
  -1249631538228069666089052072813391872000*J6*J5^3*J4*J3^3*J2
  +135237289242788942088491070624313344000*J10*J7*J4^2*J3^3*J2
  +1120885063854024819655999313970506956800*J6^2*J5*J4^2*J3^3*J2
  +1959872050018397849147473552613376768000*J7*J5^2*J4^2*J3^3*J2
  -1343742482845966342339108842376001126400*J7*J6*J4^3*J3^3*J2
  -4717980676848283177934807470861648128000*J8*J5*J4^3*J3^3*J2
  -44911854712861604788672895171998924800*J9*J4^4*J3^3*J2
  -113795137357611623485659969573791232000*J5*J4^5*J3^3*J2
  +543246897781652748821414318752018560000*J8*J7^2*J3^4*J2
  +2915646337192663972300289144138366976000*J9*J7*J6*J3^4*J2
  +3360923492631404685183940303320514560000*J10*J6^2*J3^4*J2
  -1437873148228702300860445469272627200000*J10*J7*J5*J3^4*J2
  -167022820916921067406150528478822400000*J6^2*J5^2*J3^4*J2
  +196518452508662082817565238085033920000*J7*J5^3*J3^4*J2
  +12860116136518413425148900410366361600000*J10*J8*J4*J3^4*J2
  +751207936467642557970663985543800422400*J6^3*J4*J3^4*J2
  -2080062861636923223971978422457270784000*J7*J6*J5*J4*J3^4*J2
  -676234471907316595129669760307413760000*J8*J5^2*J4*J3^4*J2
  +281014047130908459966997992261715872000*J7^2*J4^2*J3^4*J2
  +2075306890325849896012395850713959424000*J8*J6*J4^2*J3^4*J2
  +824951673267502997745950860661951232000*J9*J5*J4^2*J3^4*J2
  +566900687129310927850822146068023296000*J10*J4^3*J3^4*J2
  +79339659521635739505224411878446720000*J5^2*J4^3*J3^4*J2
  -159353488541536703960187919041538099200*J6*J4^4*J3^4*J2
  -500553485102424552272998272544997376000*J7*J6^2*J3^5*J2
  +532933394881034836560498851801127600000*J7^2*J5*J3^5*J2
  +297024278224333778431954295406796800000*J8*J6*J5*J3^5*J2
  -303690079491200533110291113178316800000*J9*J5^2*J3^5*J2
  -3313021335742779826437402274315785600000*J8*J7*J4*J3^5*J2
  -1020647158481014024896940336566829056000*J9*J6*J4*J3^5*J2
  -92488664774799647784983015470586880000*J10*J5*J4*J3^5*J2
  -9339535125759475452602801891187360000*J5^3*J4*J3^5*J2
  +271698376014969166818752043858786432000*J6*J5*J4^2*J3^5*J2
  +470785788279577296802094708488032000*J7*J4^3*J3^5*J2
  +767855617734845632128414936936929280000*J9*J7*J3^6*J2
  -686251601112746081012555600537518080000*J10*J6*J3^6*J2
  +66422772958373748888780552603471360000*J6*J5^2*J3^6*J2
  +6734297896564382433747086127464448000*J6^2*J4*J3^6*J2
  -121445057272601329703592844512157200000*J7*J5*J4*J3^6*J2
  +80967125200927127730232125416044320000*J8*J4^2*J3^6*J2
  -8898851449793505156527930720245668000*J4^4*J3^6*J2
  +68847636825287258759469732319165440000*J7*J6*J3^7*J2
  -1692624469936916464393294306396800000*J8*J5*J3^7*J2
  -24959907006839536511056133318353920000*J9*J4*J3^7*J2
  +4458854115235710741616951023161100000*J5*J4^2*J3^7*J2
  +25991653135487546536542012929587200000*J10*J3^8*J2
  +120100163592935835739524074853600000*J5^2*J3^8*J2
  +7134861771167256088861031055014400000*J6*J4*J3^8*J2
  -4056802986806056759342956159052800000*J7*J3^9*J2
  +105417586269212305776159240921600000*J4*J3^10*J2
  -47782735290511983027873614536704000000*J10*J8*J7^2*J2^2
  -773534261064900944036881513391063040000*J7^2*J6^3*J2^2
  -5267127325563388556789367177216000000000*J8*J6^4*J2^2
  +1229859617922250240728203773485797376000*J7^3*J6*J5*J2^2
  +11977883780466161308392577251234938880000*J8*J7*J6^2*J5*J2^2
  +1600209979107112826968338120591802368000*J9*J6^3*J5*J2^2
  -6093183277715955816814175105996790528000*J8*J7^2*J5^2*J2^2
  -3874776734900358989361936272540462284800*J9*J7*J6*J5^2*J2^2
  -991273202422953933690579087707288371200*J10*J6^2*J5^2*J2^2
  +1345516913597834745570235211780972544000*J10*J7*J5^3*J2^2
  -74174621904246517283236452191900467200*J6^2*J5^4*J2^2
  -3241660591829445048796482699676416000*J7^4*J4*J2^2
  -5385787286665942703782520994387345408000*J8*J7^2*J6*J4*J2^2
  -18679196653764304630083336910891332403200*J9*J7*J6^2*J4*J2^2
  +49451261827991655203755846499518591795200*J10*J6^3*J4*J2^2
  +16781547931359311235634345731538921881600*J9*J7^2*J5*J4*J2^2
  -34580235877898718154542607537281486028800*J10*J7*J6*J5*J4*J2^2
  -6019636741218207802425395802734198784000*J10*J8*J5^2*J4*J2^2
  -5769537750725800301899963163999820840960*J6^3*J5^2*J4*J2^2
  +5491138150628877591040197110437188403200*J7*J6*J5^3*J4*J2^2
  -18468495647972004106773425289166848000*J8*J5^4*J4*J2^2
  -18827430235039059068051231976492171264000*J10*J7^2*J4^2*J2^2
  +41825616268629113878897340346770915328000*J10*J8*J6*J4^2*J2^2
  +1004154305776259635953103327359034982400*J6^4*J4^2*J2^2
  +11040403118853728684637678506219085496320*J7*J6^2*J5*J4^2*J2^2
  -8651414185234465643304995728514061619200*J7^2*J5^2*J4^2*J2^2
  -9037733932799243340167583317637837619200*J8*J6*J5^2*J4^2*J2^2
  +318756535151055715308968586254116454400*J9*J5^3*J4^2*J2^2
  -696423317614368232114228749432033116160*J7^2*J6*J4^3*J2^2
  -34867648437458783795409690469592066949120*J8*J6^2*J4^3*J2^2
  +39671486485573330460528290805015937024000*J8*J7*J5*J4^3*J2^2
  -1753011104205486653207644221054092574720*J9*J6*J5*J4^3*J2^2
  -1707260836374457335992998892642815180800*J10*J5^2*J4^3*J2^2
  +533440759977306873094156432913203200*J5^4*J4^3*J2^2
  -18307459275918043770906203138168350310400*J9*J7*J4^4*J2^2
  +75697811956974577579887174724450265333760*J10*J6*J4^4*J2^2
  -6399929927703266606747974274332525854720*J6*J5^2*J4^4*J2^2
  +1924137663697957795887813729752293834752*J6^2*J4^5*J2^2
  +10022445488856209427990732888844924354560*J7*J5*J4^5*J2^2
  -24523001188961281168345296922904698552320*J8*J4^6*J2^2
  -480242340132526447630205480623442755584*J4^8*J2^2
  +2128619191798073712012986817792000000*J8*J7^3*J3*J2^2
  +1646498254084978404754795695022080000000*J9*J7^2*J6*J3*J2^2
  +14048129305303193203244806265162956800000*J10*J7*J6^2*J3*J2^2
  -6642686870482031680748619861213696000000*J10*J7^2*J5*J3*J2^2
  +4470040591891722650777769400467456000000*J10*J8*J6*J5*J3*J2^2
  -1722502056009124117318706546979373056000*J6^4*J5*J3*J2^2
  +2114099677142044696556456946581141913600*J7*J6^2*J5^2*J3*J2^2
  -5820040962572631882521729037821568000*J7^2*J5^3*J3*J2^2
  -224616956577721879703682469338077184000*J8*J6*J5^3*J3*J2^2
  +128365172046576760381859353485606912000*J9*J5^4*J3*J2^2
  +23117961263628548720613307418173440000000*J10*J8*J7*J4*J3*J2^2
  -878450906642249596343034663525836390400*J7*J6^3*J4*J3*J2^2
  -1513444549148529684032351413881549619200*J7^2*J6*J5*J4*J3*J2^2
  -6955905093372803494458708060331612569600*J8*J6^2*J5*J4*J3*J2^2
  -795797447276991910536513312926761728000*J8*J7*J5^2*J4*J3*J2^2
  -41804508772043604566157666458131660800*J9*J6*J5^2*J4*J3*J2^2
  -96053949068905886047051935298277376000*J10*J5^3*J4*J3*J2^2
  +3121643561453392194925906720876070400000*J7^3*J4^2*J3*J2^2
  +7720745202478929353186914678833463296000*J8*J7*J6*J4^2*J3*J2^2
  +7508943639532837183300663402625708851200*J9*J6^2*J4^2*J3*J2^2
  -4253033944657078957236986770017713356800*J9*J7*J5*J4^2*J3*J2^2
  -808333833258044726048823142976009011200*J10*J6*J5*J4^2*J3*J2^2
  +537290203815267683654156271352248729600*J6*J5^3*J4^2*J3*J2^2
  +8255657929413531122535574934912434176000*J10*J7*J4^3*J3*J2^2
  -504564855889024855414586538485651865600*J6^2*J5*J4^3*J3*J2^2
  -1279321262420608809269820563135286988800*J7*J5^2*J4^3*J3*J2^2
  -6274690058709292771492690318334345871360*J7*J6*J4^4*J3*J2^2
  +3180237600366643804786681803733155840000*J8*J5*J4^4*J3*J2^2
  +3048764633842182188161185848022144122880*J9*J4^5*J3*J2^2
  +533327284189643315043246696592453140480*J5*J4^6*J3*J2^2
  -1377911271486643103979014919209091072000*J7^2*J6^2*J3^2*J2^2
  +1575741874578699010699889821580525568000*J8*J6^3*J3^2*J2^2
  +711854993700472593681600902805657024000*J7^3*J5*J3^2*J2^2
  -1872619631904333266356634320309143552000*J8*J7*J6*J5*J3^2*J2^2
  +2283497621742233409353547351989944320000*J9*J6^2*J5*J3^2*J2^2
  +1387082052916237008561353525025894144000*J9*J7*J5^2*J3^2*J2^2
  -503563042806280736199231878407766016000*J10*J6*J5^2*J3^2*J2^2
  +72781107659669941577030650807296000*J6*J5^4*J3^2*J2^2
  -2700884462323937502541900041788175360000*J8*J7^2*J4*J3^2*J2^2
  -4353624588591007649743679612936847360000*J9*J7*J6*J4*J3^2*J2^2
  -8372209169238312258904028054856243609600*J10*J6^2*J4*J3^2*J2^2
  -3828342108157562159910591347608178688000*J10*J7*J5*J4*J3^2*J2^2
  +982189830186149018301350109375359385600*J6^2*J5^2*J4*J3^2*J2^2
  -148518517382829957959202388798380672000*J7*J5^3*J4*J3^2*J2^2
  +6246065506187965188460634132343865344000*J10*J8*J4^2*J3^2*J2^2
  -302714128364806336204045817714418647040*J6^3*J4^2*J3^2*J2^2
  -1124251768776447513140879765149284556800*J7*J6*J5*J4^2*J3^2*J2^2
  +490518053476830334100154078680821056000*J8*J5^2*J4^2*J3^2*J2^2
  -1071778650503769577113900650245466956800*J7^2*J4^3*J3^2*J2^2
  +4517036052814613718388889473886082662400*J8*J6*J4^3*J3^2*J2^2
  -193598962574633523477712470821339750400*J9*J5*J4^3*J3^2*J2^2
  -3039335785742459557707010336456182988800*J10*J4^4*J3^2*J2^2
  -38941460861731718012689489197933081600*J5^2*J4^4*J3^2*J2^2
  +1094469523064144040393430713181285908480*J6*J4^5*J3^2*J2^2
  -166121148048031043306346717137664000000*J9*J7^2*J3^3*J2^2
  -3134941671137568534602576755015680000000*J10*J7*J6*J3^3*J2^2
  -3042953411986585344168695612805120000000*J10*J8*J5*J3^3*J2^2
  +446485621388909510767792868602675200000*J6^3*J5*J3^3*J2^2
  -861917473622790933771026809060652160000*J7*J6*J5^2*J3^3*J2^2
  +170664704476400307452781234349995840000*J8*J5^3*J3^3*J2^2
  +24458515930488576247124446689715814400*J7*J6^2*J4*J3^3*J2^2
  +1301779763214647835065139068292797472000*J7^2*J5*J4*J3^3*J2^2
  +4005107315781085678853509325708184576000*J8*J6*J5*J4*J3^3*J2^2
  +746108891153689268524174219802938752000*J9*J5^2*J4*J3^3*J2^2
  -3710556744865706656028214171247053312000*J8*J7*J4^2*J3^3*J2^2
  -480168983937360743326247080106468966400*J9*J6*J4^2*J3^3*J2^2
  -2968301914442009195438333667358651392000*J10*J5*J4^2*J3^3*J2^2
  +4666426104004542145627913800739808000*J5^3*J4^2*J3^3*J2^2
  +32684992053262998321793870507196620800*J6*J5*J4^3*J3^3*J2^2
  -5109474690933013958985598885048857600*J7*J4^4*J3^3*J2^2
  +234619292110441431193361211352174848000*J7^2*J6*J3^4*J2^2
  +1347855635247675094888410338566373376000*J8*J6^2*J3^4*J2^2
  -1817784898185931484071460528466521280000*J8*J7*J5*J3^4*J2^2
  -1248063044860212893506298786814590976000*J9*J6*J5*J3^4*J2^2
  +220069873745710248828087964327645440000*J10*J5^2*J3^4*J2^2
  +19885795789566996475586958615747480000*J5^4*J3^4*J2^2
  +4201253449083438867819420229474043904000*J9*J7*J4*J3^4*J2^2
  -9749442104033981833126038606086209536000*J10*J6*J4*J3^4*J2^2
  +839970312327490099712413311076461120000*J6*J5^2*J4*J3^4*J2^2
  -367435448991406999019702492871583334400*J6^2*J4^2*J3^4*J2^2
  -1469271846970237655208278790815212080000*J7*J5*J4^2*J3^4*J2^2
  +4530131997090285910878016753821237504000*J8*J4^3*J3^4*J2^2
  +73078891984372666404171067892095593600*J4^5*J3^4*J2^2
  -1694043940343926849531053487838208000000*J10*J7*J3^5*J2^2
  +112086470536497619780922511846137856000*J6^2*J5*J3^5*J2^2
  +21577140222203822050924226553404340000*J7*J5^2*J3^5*J2^2
  +717540410149728916198038579115787520000*J7*J6*J4*J3^5*J2^2
  -178325295401960831350934528297349600000*J8*J5*J4*J3^5*J2^2
  -669574062191590050194614633946217984000*J9*J4^2*J3^5*J2^2
  -73755148651400110001682293845001064000*J5*J4^3*J3^5*J2^2
  +237697492673106102346990477260890400000*J7^2*J3^6*J2^2
  -427045973823997257204973301887641600000*J8*J6*J3^6*J2^2
  -53624177298995326920275972157411840000*J9*J5*J3^6*J2^2
  +602261080312422574243892730936360960000*J10*J4*J3^6*J2^2
  -4352246193297955879517443824498030000*J5^2*J4*J3^6*J2^2
  -160323162726746408458850100586542528000*J6*J4^2*J3^6*J2^2
  +26226914355317653337685533574723840000*J6*J5*J3^7*J2^2
  -27105339606058996140634864562124000000*J7*J4*J3^7*J2^2
  +2626759930990154519787935275411200000*J8*J3^8*J2^2
  +2372861914094225073762089737210440000*J4^2*J3^8*J2^2
  -564612445530434114905666173681600000*J5*J3^9*J2^2
  -2014629861307410277248923812214784000*J9*J7^3*J2^3
  -1797103690678399057566621607930429440000*J10*J7^2*J6*J2^3
  -13776720832314136197282223733392539648000*J10*J8*J6^2*J2^3
  +241971859113979061743604420315185152000*J6^5*J2^3
  +13898742504402264309289769133669580800000*J10*J8*J7*J5*J2^3
  +252707667673464811004074046097378508800*J7*J6^3*J5*J2^3
  -1006492295966911031535459018156987494400*J7^2*J6*J5^2*J2^3
  +855738645863216411368100525876409139200*J8*J6^2*J5^2*J2^3
  -370012085834506423225142645936089728000*J8*J7*J5^3*J2^3
  +204147529797378178988133004879924838400*J9*J6*J5^3*J2^3
  -51979382538850010432444030130714624000*J10*J5^4*J2^3
  -2705184342413087447878863416802843033600*J7^2*J6^2*J4*J2^3
  +8037392293281411208306558408075090329600*J8*J6^3*J4*J2^3
  +3284942976113138329528286224456060569600*J7^3*J5*J4*J2^3
  -3690708935209198175772575753558689382400*J8*J7*J6*J5*J4*J2^3
  +3512223513972353282433773974160670720000*J9*J6^2*J5*J4*J2^3
  -3643532024999276205762354358212927283200*J9*J7*J5^2*J4*J2^3
  -2683599710922679991665870376408383488000*J10*J6*J5^2*J4*J2^3
  +127813440364819178040700119918637056000*J6*J5^4*J4*J2^3
  -10984044308715158649098634740792302387200*J8*J7^2*J4^2*J2^3
  +5337578471012147819773942236337542266880*J9*J7*J6*J4^2*J2^3
  -39445799971401922318460014414371477258240*J10*J6^2*J4^2*J2^3
  +23445590137858058443673946086422786867200*J10*J7*J5*J4^2*J2^3
  +1965468798830576729466419580927625789440*J6^2*J5^2*J4^2*J2^3
  -232772560910087782912454422013718067200*J7*J5^3*J4^2*J2^3
  -46238184963530796058032591412653352550400*J10*J8*J4^3*J2^3
  -772819953353103794263766997000272216064*J6^3*J4^3*J2^3
  -2850717243127903488432979292826430341120*J7*J6*J5*J4^3*J2^3
  +565846032743845291168707670604402688000*J8*J5^2*J4^3*J2^3
  -1985489312782767224848890521332946042880*J7^2*J4^4*J2^3
  +15103115877406672023324091943875258613760*J8*J6*J4^4*J2^3
  +1411150529012738278774375763968933232640*J9*J5*J4^4*J2^3
  -8860195796170968747384953200619217223680*J10*J4^5*J2^3
  +13954364088040312605742250204834365440*J5^2*J4^5*J2^3
  +1467444763729369461465538381290839998464*J6*J4^6*J2^3
  +162885645828116197457309803873649664000*J7^3*J6*J3*J2^3
  +3357389640470819964404056622938718208000*J8*J7*J6^2*J3*J2^3
  +121247017376432857227666436657250304000*J9*J6^3*J3*J2^3
  -3221004332152495955892246132482942976000*J8*J7^2*J5*J3*J2^3
  -1799020495537935121647498128150436249600*J9*J7*J6*J5*J3*J2^3
  -3883951750386335649139533252244222771200*J10*J6^2*J5*J3*J2^3
  +272256536638342124949464596878511104000*J10*J7*J5^2*J3*J2^3
  +189864817186211545470047667929755238400*J6^2*J5^3*J3*J2^3
  +16533866892286271305466187425494848000*J7*J5^4*J3*J2^3
  +5358131348542626010965014747220301209600*J9*J7^2*J4*J3*J2^3
  -4508014344280037308047832117084540108800*J10*J7*J6*J4*J3*J2^3
  +1257128668402161182101318789606588416000*J10*J8*J5*J4*J3*J2^3
  -1201942715820347123800662636962505031680*J6^3*J5*J4*J3*J2^3
  +1888902736453975793190402821198089420800*J7*J6*J5^2*J4*J3*J2^3
  -112587598072716959835496687363209792000*J8*J5^3*J4*J3*J2^3
  +3889591385089369231661963895523002286080*J7*J6^2*J4^2*J3*J2^3
  -4233487413278256664695549655898765491200*J7^2*J5*J4^2*J3*J2^3
  -2604693436632214122902308566297455001600*J8*J6*J5*J4^2*J3*J2^3
  -84309158171669583854283686743784140800*J9*J5^2*J4^2*J3*J2^3
  +11941366532676815262911150065567640371200*J8*J7*J4^3*J3*J2^3
  +11847168411147340806106402581381120000*J9*J6*J4^3*J3*J2^3
  +1991220467808812317126055841209853542400*J10*J5*J4^3*J3*J2^3
  -15374115734076134001225208594605542400*J5^3*J4^3*J3*J2^3
  -386160287583600169192702913621156167680*J6*J5*J4^4*J3*J2^3
  +312708260949216631450124365136155115520*J7*J4^5*J3*J2^3
  -400254392441849933096797777900038144000*J10*J7^2*J3^2*J2^3
  -341077100318205596695922191181807616000*J10*J8*J6*J3^2*J2^3
  +33384402303788998211687254692200448000*J6^4*J3^2*J2^3
  -82979903059228179858169847407332556800*J7*J6^2*J5*J3^2*J2^3
  +775375980148104912134878357957680936000*J7^2*J5^2*J3^2*J2^3
  -235390661129099389746366477787495680000*J8*J6*J5^2*J3^2*J2^3
  -76504439144387976099665326896798144000*J9*J5^3*J3^2*J2^3
  +723485440219197334798874546654549299200*J7^2*J6*J4*J3^2*J2^3
  -614152252795517904942497408842727424000*J8*J6^2*J4*J3^2*J2^3
  -5181970285823821021553063255753121792000*J8*J7*J5*J4*J3^2*J2^3
  +904212330219157322291083031742824448000*J9*J6*J5*J4*J3^2*J2^3
  +144006328394579683740559682626758144000*J10*J5^2*J4*J3^2*J2^3
  -10104029767508276908896003426691296000*J5^4*J4*J3^2*J2^3
  +672576902011570907325368897206160486400*J9*J7*J4^2*J3^2*J2^3
  -6646281810158277244084449908897405337600*J10*J6*J4^2*J3^2*J2^3
  +903259594169726290414738154088486681600*J6*J5^2*J4^2*J3^2*J2^3
  -1205989141723635221859225236675830087680*J6^2*J4^3*J3^2*J2^3
  -1495299360423258030436523552710525248000*J7*J5*J4^3*J3^2*J2^3
  +3143394912378023874980197642168151961600*J8*J4^4*J3^2*J2^3
  +34079795088055097692170873627603763200*J4^6*J3^2*J2^3
  +88789401338607787392023423836163904000*J7^3*J3^3*J2^3
  -403176334898006215186925017823330304000*J8*J7*J6*J3^3*J2^3
  -89573644969435925993451108842864640000*J9*J6^2*J3^3*J2^3
  +996586383241762638304281123169022976000*J9*J7*J5*J3^3*J2^3
  +2016008708469195933175410889706668032000*J10*J6*J5*J3^3*J2^3
  -106449550337115089440289830552167072000*J6*J5^3*J3^3*J2^3
  -2681572690677798029217287495823132672000*J10*J7*J4*J3^3*J2^3
  +92985896890432720083393701804585779200*J6^2*J5*J4*J3^3*J2^3
  +258821578695333828592542777043034952000*J7*J5^2*J4*J3^3*J2^3
  +415759291835206304282696687575374796800*J7*J6*J4^2*J3^3*J2^3
  -843939334560283131325919392759076352000*J8*J5*J4^2*J3^3*J2^3
  -466285557345054921292048742131254835200*J9*J4^3*J3^3*J2^3
  -102479695578215192446603082986032288000*J5*J4^4*J3^3*J2^3
  +3674828706862808595694531592335564800000*J10*J8*J3^4*J2^3
  +8808243454530418212354365575004160000*J6^3*J3^4*J2^3
  -172984531278018563855453164899929472000*J7*J6*J5*J3^4*J2^3
  -114060791402962804832478032370477240000*J8*J5^2*J3^4*J2^3
  +634085716734254635798801352158412928000*J7^2*J4*J3^4*J2^3
  -979611916707283344294602519237726208000*J8*J6*J4*J3^4*J2^3
  -324256238996330960326452201141450240000*J9*J5*J4*J3^4*J2^3
  +2328793974537442047143264655937156608000*J10*J4^2*J3^4*J2^3
  -16545719569109436290349273592655334000*J5^2*J4^2*J3^4*J2^3
  -264448035298906374462420034820921472000*J6*J4^3*J3^4*J2^3
  -564751454788790802535043987407284480000*J8*J7*J3^5*J2^3
  -153788577252323879711317305629343744000*J9*J6*J3^5*J2^3
  -111804920377245076042353823211520000*J10*J5*J3^5*J2^3
  -607170838295722849994330491779675000*J5^3*J3^5*J2^3
  +109335928273977074434265148667887168000*J6*J5*J4*J3^5*J2^3
  -119936980040060995443436776499818864000*J7*J4^2*J3^5*J2^3
  -11825706156071125309564672699084800000*J6^2*J3^6*J2^3
  +14815346933871844637654442691478160000*J7*J5*J3^6*J2^3
  -2797635342773477708244754184799360000*J8*J4*J3^6*J2^3
  +10074740778419793637065802485322896000*J4^3*J3^6*J2^3
  +5594694650195268195107702763171840000*J9*J3^7*J2^3
  +982556012512952472015239656912200000*J5*J4*J3^7*J2^3
  +1497473692207560032920989497648640000*J6*J3^8*J2^3
  +21762191886018911709413394182400000*J3^10*J2^3
  -163225403561513614454996242171680000*J7^4*J2^4
  -144139744943284352485685774128072704000*J8*J7^2*J6*J2^4
  -931436802018448414842110773146786201600*J9*J7*J6^2*J2^4
  +3614983005206683224447810547439842099200*J10*J6^3*J2^4
  +1367996801880230963111108896027695820800*J9*J7^2*J5*J2^4
  -2474622808307679102662209528675624550400*J10*J7*J6*J5*J2^4
  +31724089856235538331366021619953664000*J10*J8*J5^2*J2^4
  -321194652232055091660624793017681838080*J6^3*J5^2*J2^4
  +294293605646043959534137542527228160000*J7*J6*J5^3*J2^4
  -23980668052105683183126553587374472000*J8*J5^4*J2^4
  -5330347097490567296643015754331273625600*J10*J7^2*J4*J2^4
  +7479525218096715382768867855301187993600*J10*J8*J6*J4*J2^4
  +49258793106842654096528713789042851840*J6^4*J4*J2^4
  +1179134436699687349311586831102539202560*J7*J6^2*J5*J4*J2^4
  -1212071217953621138894388324620946873600*J7^2*J5^2*J4*J2^4
  -727893706780534445267814224743007232000*J8*J6*J5^2*J4*J2^4
  +163638792324569074068985367232880588800*J9*J5^3*J4*J2^4
  +253725346738995891470059331280575692800*J7^2*J6*J4^2*J2^4
  -6980174837247025485331249356133713838080*J8*J6^2*J4^2*J2^4
  +10894811829078594793405658207093067571200*J8*J7*J5*J4^2*J2^4
  -135985519775923368438625892704714752000*J9*J6*J5*J4^2*J2^4
  -934973644917679524250603187860249804800*J10*J5^2*J4^2*J2^4
  -886046265594771770628571752128188800*J5^4*J4^2*J2^4
  -7818588437145431796113296861780983152640*J9*J7*J4^3*J2^4
  +31810225204318317525489060573944941117440*J10*J6*J4^3*J2^4
  -2759951951922672722913257477585791549440*J6*J5^2*J4^3*J2^4
  +798135038175993428995030777129932423168*J6^2*J4^4*J2^4
  +4316956570355815838703572968951716249600*J7*J5*J4^4*J2^4
  -10805833008991464146452055011441862246400*J8*J4^5*J2^4
  -261085635802423281020204050694028656640*J4^7*J2^4
  +1837621976208300692062503436099584000000*J10*J8*J7*J3*J2^4
  -400971509325554156766792289604232806400*J7*J6^3*J3*J2^4
  +314983714353515169994892864907222681600*J7^2*J6*J5*J3*J2^4
  -361446873512443541293109777338230374400*J8*J6^2*J5*J3*J2^4
  -190387222739276809754000340659887488000*J8*J7*J5^2*J3*J2^4
  +110410081496894380832990584390029312000*J9*J6*J5^2*J3*J2^4
  -25432905357843301188207776190189312000*J10*J5^3*J3*J2^4
  +836534932050198250574182101885156000*J5^5*J3*J2^4
  +706179933016012997342126729982468288000*J7^3*J4*J3*J2^4
  -1008595625888590497745185649361695948800*J8*J7*J6*J4*J3*J2^4
  -111289108162487875387848207346905907200*J9*J6^2*J4*J3*J2^4
  -1335812296631634311832251865169714483200*J9*J7*J5*J4*J3*J2^4
  -1818856502163788768004869519387974041600*J10*J6*J5*J4*J3*J2^4
  +102848206557367091465637779679375974400*J6*J5^3*J4*J3*J2^4
  +4444735054082649116813733614853493555200*J10*J7*J4^2*J3*J2^4
  -203604553536749967995864644576556482560*J6^2*J5*J4^2*J3*J2^4
  -315407950987021783765138524326997369600*J7*J5^2*J4^2*J3*J2^4
  -2432506925403948631527989586745796689920*J7*J6*J4^3*J3*J2^4
  +1333933823420471024623590490574356377600*J8*J5*J4^3*J3*J2^4
  +1427539976003283651956931012521129410560*J9*J4^4*J3*J2^4
  +227426425746284236882528388135809843200*J5*J4^5*J3*J2^4
  -298662934427645842587150463425035904000*J8*J7^2*J3^2*J2^4
  -26720702504765146901343662852957798400*J9*J7*J6*J3^2*J2^4
  +411972967929463398548258260984528896000*J10*J6^2*J3^2*J2^4
  -1730410960156960824411500756073784320000*J10*J7*J5*J3^2*J2^4
  -31750373997495993248800965365273395200*J6^2*J5^2*J3^2*J2^4
  +106794062974089602182967775798931740000*J7*J5^3*J3^2*J2^4
  +4792919046854590405019914375497154560000*J10*J8*J4*J3^2*J2^4
  +63787413561065806426827786218467491840*J6^3*J4*J3^2*J2^4
  +225366426165152458146104167859132774400*J7*J6*J5*J4*J3^2*J2^4
  -321504855205557792376668561923572416000*J8*J5^2*J4*J3^2*J2^4
  -337443258985657945093965183821437334400*J7^2*J4^2*J3^2*J2^4
  -12551216050006128317992036842629222400*J8*J6*J4^2*J3^2*J2^4
  -135407353683771678152844272693329228800*J9*J5*J4^2*J3^2*J2^4
  -415816974140691880942682995099478016000*J10*J4^3*J3^2*J2^4
  -9630293422925604235044434145559041600*J5^2*J4^3*J3^2*J2^4
  +215184137774719969460068304245367316480*J6*J4^4*J3^2*J2^4
  -151095757707952586229530629354822041600*J7*J6^2*J3^3*J2^4
  +290434118731031996571068666341886160000*J7^2*J5*J3^3*J2^4
  +159968623330491289461667121607290880000*J8*J6*J5*J3^3*J2^4
  -107006019947818290004445941236497280000*J9*J5^2*J3^3*J2^4
  -1269598290826983951017115583739256960000*J8*J7*J4*J3^3*J2^4
  +23578449123215950940858104744928870400*J9*J6*J4*J3^3*J2^4
  +99817062469563288903595380865377792000*J10*J5*J4*J3^3*J2^4
  +5058348740189114890602679882672086000*J5^3*J4*J3^3*J2^4
  -17608847972294882660450993848583308800*J6*J5*J4^2*J3^3*J2^4
  +21748749210233993051198086688409571200*J7*J4^3*J3^3*J2^4
  +322384622755520884335190667232924672000*J9*J7*J3^4*J2^4
  -878736058696408328282160358919995392000*J10*J6*J3^4*J2^4
  +80881861978390369580056225716553872000*J6*J5^2*J3^4*J2^4
  -52281973966019905795183186839153868800*J6^2*J4*J3^4*J2^4
  -155387037253205645920310984275802400000*J7*J5*J4*J3^4*J2^4
  +462900684536042791890181811432501088000*J8*J4^2*J3^4*J2^4
  +26405949576780481637781646796723425200*J4^4*J3^4*J2^4
  +107968901054462866991823863081043456000*J7*J6*J3^5*J2^4
  -20226751928617500149800592040160320000*J8*J5*J3^5*J2^4
  -51421088172912644348872966364548608000*J9*J4*J3^5*J2^4
  -4494986617304573127105855063770340000*J5*J4^2*J3^5*J2^4
  +34361794474499963608347164769239040000*J10*J3^6*J2^4
  +574443287023861119610834788265650000*J5^2*J3^6*J2^4
  -11804988554482718505195169474625280000*J6*J4*J3^6*J2^4
  -1768179387974486165776972560792960000*J7*J3^7*J2^4
  +60924010442354806307827143951360000*J4*J3^8*J2^4
  -121048043042830656184842881634818457600*J7^2*J6^2*J2^5
  +645786401980663126778781874362148454400*J8*J6^3*J2^5
  +183848532209257414090311242580468499200*J7^3*J5*J2^5
  -774094711748939374212920965745872281600*J8*J7*J6*J5*J2^5
  +16787303647032137263610089937043456000*J9*J6^2*J5*J2^5
  -62699268761265215377700585859902284800*J9*J7*J5^2*J2^5
  -113719609301076646046614136431418572800*J10*J6*J5^2*J2^5
  +11366936702539647498674266455536342400*J6*J5^4*J2^5
  -961986217988824188311295240880831488000*J8*J7^2*J4*J2^5
  +574401504150845161186869460201439232000*J9*J7*J6*J4*J2^5
  -2687623303605760711773727383243907399680*J10*J6^2*J4*J2^5
  +2217515930555697663338463070991944089600*J10*J7*J5*J4*J2^5
  +195189975229836143161342737854452039680*J6^2*J5^2*J4*J2^5
  -86455036343104102837525116896588361600*J7*J5^3*J4*J2^5
  -6661652966129208982340922177500400844800*J10*J8*J4^2*J2^5
  +68746859907517171828257048306351341568*J6^3*J4^2*J2^5
  -510856435154577930199620236532371865600*J7*J6*J5*J4^2*J2^5
  +287880784202227662644191897579878988800*J8*J5^2*J4^2*J2^5
  -720948470873149360569174749001379491840*J7^2*J4^3*J2^5
  +4039269594548184911852320056165696798720*J8*J6*J4^3*J2^5
  +636466719759397111047963099727364751360*J9*J5*J4^3*J2^5
  -3590978454246533369463117049426807357440*J10*J4^4*J2^5
  +18059263866557038492020981471345868800*J5^2*J4^4*J2^5
  +535360218850568155756100268784887005184*J6*J4^5*J2^5
  +125572244047299634144069349152588800000*J9*J7^2*J3*J2^5
  -451838045773247200999634337030144000000*J10*J7*J6*J3*J2^5
  +109977631996598233491866040981504000000*J10*J8*J5*J3*J2^5
  +32500130791623785519421437759324160000*J6^3*J5*J3*J2^5
  +34382822366240176403984862580327872000*J7*J6*J5^2*J3*J2^5
  -5310803917614514281079668124206528000*J8*J5^3*J3*J2^5
  +150760661099567178783707505433448939520*J7*J6^2*J4*J3*J2^5
  -160455242743721355738585176935053782400*J7^2*J5*J4*J3*J2^5
  -250451432134512192322921112832218419200*J8*J6*J5*J4*J3*J2^5
  +92897624874772197743540790882756441600*J9*J5^2*J4*J3*J2^5
  +1078673422696185415717750709795691110400*J8*J7*J4^2*J3*J2^5
  -98660604505491594121669240199015301120*J9*J6*J4^2*J3*J2^5
  -2979937600416610857396277758624153600*J10*J5*J4^2*J3*J2^5
  -6119052032297851016565956386278945600*J5^3*J4^2*J3*J2^5
  -144224878883347973599617394392477327360*J6*J5*J4^3*J3*J2^5
  +101259054780665889106375078135759441920*J7*J4^4*J3*J2^5
  +79568036011422872485628959186915276800*J7^2*J6*J3^2*J2^5
  +226451091388016047322092097994463641600*J8*J6^2*J3^2*J2^5
  -500067561532674352599099832859293248000*J8*J7*J5*J3^2*J2^5
  -21506034594103789273925241057155481600*J9*J6*J5*J3^2*J2^5
  -26681556148584609389629818650311296000*J10*J5^2*J3^2*J2^5
  +5995990709757677521379618658924657750*J5^4*J3^2*J2^5
  +545368813984097990758519695474236006400*J9*J7*J4*J3^2*J2^5
  -1949362511022086027980382109054015897600*J10*J6*J4*J3^2*J2^5
  +169182460971324221068139859141649056000*J6*J5^2*J4*J3^2*J2^5
  -122409666611106811972757779055776727040*J6^2*J4^2*J3^2*J2^5
  -269649969407595842886588344942859480000*J7*J5*J4^2*J3^2*J2^5
  +722868375947199169032112167165972326400*J8*J4^3*J3^2*J2^5
  -163434303390048247341032999872343040*J4^5*J3^2*J2^5
  -242646193792016743806666606005452800000*J10*J7*J3^3*J2^5
  +16509989854114640938422365540710809600*J6^2*J5*J3^3*J2^5
  +1780251850308116839766769542188044000*J7*J5^2*J3^3*J2^5
  +169764257438601652572704478799679232000*J7*J6*J4*J3^3*J2^5
  +31275775514839827791257105669676640000*J8*J5*J4*J3^3*J2^5
  -87838089258553513106809342042111334400*J9*J4^2*J3^3*J2^5
  -12409568327946405831015084211359482400*J5*J4^3*J3^3*J2^5
  +43300960330888007658787491725790960000*J7^2*J3^4*J2^5
  -171436643029217577057811177960995840000*J8*J6*J3^4*J2^5
  -23109230762470345600424902702876416000*J9*J5*J3^4*J2^5
  +194767561272051326524743612156155904000*J10*J4*J3^4*J2^5
  -2548507878920434602684751606735920000*J5^2*J4*J3^4*J2^5
  -45174639266537210564142547284821107200*J6*J4^2*J3^4*J2^5
  +2074029329790210802359597183167616000*J6*J5*J3^5*J2^5
  -1579326654324435742917152923827600000*J7*J4*J3^5*J2^5
  +2377238955151002837258145941411840000*J8*J3^6*J2^5
  +883088831246214875541456709867068000*J4^2*J3^6*J2^5
  -219546632621296778004750362289120000*J5*J3^7*J2^5
  -115236503197773617696720213129228697600*J10*J7^2*J2^6
  +267988478079747622213137301430442393600*J10*J8*J6*J2^6
  -11432936143019276598103872289269350400*J6^4*J2^6
  -1603337022739541051129426748542484480*J7*J6^2*J5*J2^6
  +32890927680103232661087946148131341600*J7^2*J5^2*J2^6
  -23344794630074116406239256615929574400*J8*J6*J5^2*J2^6
  -3059253478516781917353578804577734400*J9*J5^3*J2^6
  +64949580049272155976982871366560604160*J7^2*J6*J4*J2^6
  -199787065967338108814590900104249999360*J8*J6^2*J4*J2^6
  +73535265713835570683540184460691558400*J8*J7*J5*J4*J2^6
  -106699275201540058054525088031699763200*J9*J6*J5*J4*J2^6
  +27486738576545928511250809805590425600*J10*J5^2*J4*J2^6
  -3062520874254370912126623054705713400*J5^4*J4*J2^6
  -200677236149893116821249506628206264320*J9*J7*J4^2*J2^6
  +1327421929461871092236013456685573079040*J10*J6*J4^2*J2^6
  -75585594294515943368939303900834641920*J6*J5^2*J4^2*J2^6
  +30905994380526483703964504740429037568*J6^2*J4^3*J2^6
  +124399621092661052107605074845586933760*J7*J5*J4^3*J2^6
  -414370553427987320484604478949368463360*J8*J4^4*J2^6
  -32336342098221447643247021363021217792*J4^6*J2^6
  +6383849616947563113057555215937801600*J7^3*J3*J2^6
  -75611242223814324738957224406014361600*J8*J7*J6*J3*J2^6
  -17027395145074084491495118718631936000*J9*J6^2*J3*J2^6
  +50790930436028907160670510126317670400*J9*J7*J5*J3*J2^6
  +14698311624290940621191225054399692800*J10*J6*J5*J3*J2^6
  -388034851881194156837070322513257600*J6*J5^3*J3*J2^6
  -84582982887968176743409646546781388800*J10*J7*J4*J3*J2^6
  +19718336094348617124997853423846522880*J6^2*J5*J4*J3*J2^6
  +10189910271831953443296091048522576800*J7*J5^2*J4*J3*J2^6
  -139264493597286739071227695122440232960*J7*J6*J4^2*J3*J2^6
  -45613310149897514466758538968158156800*J8*J5*J4^2*J3*J2^6
  +31062947528332390858242306031103016960*J9*J4^3*J3*J2^6
  +5039582026144644853810899745576596480*J5*J4^4*J3*J2^6
  +364497483630757592962614271138467840000*J10*J8*J3^2*J2^6
  -9685123879684953592749767107018752000*J6^3*J3^2*J2^6
  +6047101412029266046661638963017907200*J7*J6*J5*J3^2*J2^6
  -21310841283870937745017958358404520000*J8*J5^2*J3^2*J2^6
  +61505849038566264268091846614776014400*J7^2*J4*J3^2*J2^6
  -165571147567375194892190348802100838400*J8*J6*J4*J3^2*J2^6
  -41295841486236109152755527999991961600*J9*J5*J4*J3^2*J2^6
  +206911019696848600224907529028706406400*J10*J4^2*J3^2*J2^6
  -2943549402059628307134149092826110200*J5^2*J4^2*J3^2*J2^6
  -14544914776023965820643500146427340800*J6*J4^3*J3^2*J2^6
  -46954917908425857553908945753677184000*J8*J7*J3^3*J2^6
  -16954356852355636470281583680107315200*J9*J6*J3^3*J2^6
  +24103398246014777809539016532726784000*J10*J5*J3^3*J2^6
  -824461815354270236419791073990221000*J5^3*J3^3*J2^6
  +4776606738956795170787116705528358400*J6*J5*J4*J3^3*J2^6
  -5590050452063503564014587066065567200*J7*J4^2*J3^3*J2^6
  +261415721275815898312194249986457600*J6^2*J3^4*J2^6
  +2104646249775153167762491921200120000*J7*J5*J3^4*J2^6
  -8407218079839422325117586450997952000*J8*J4*J3^4*J2^6
  +1207160082235297254719532528831927600*J4^3*J3^4*J2^6
  +2158392527475626466102877175236608000*J9*J3^5*J2^6
  +268049421895468885677972806989212000*J5*J4*J3^5*J2^6
  +28947682020761638440041599653888000*J6*J3^6*J2^6
  +8021949748476565278221276140800000*J3^8*J2^6
  +404493865291850486148935740443398400*J8*J7^2*J2^7
  +5510415069920077155161503272189296640*J9*J7*J6*J2^7
  +19161470621576385399797018348381798400*J10*J6^2*J2^7
  -100754288519707802627042821502082048000*J10*J7*J5*J2^7
  -408012787953253681035992357813084160*J6^2*J5^2*J2^7
  +4750786024385483581874629392633793200*J7*J5^3*J2^7
  +253210483675876621596161673982132224000*J10*J8*J4*J2^7
  -780713362849403863951952008250916864*J6^3*J4*J2^7
  -15427672875192885340340524839620382720*J7*J6*J5*J4*J2^7
  -9364269840642268795374601660889126400*J8*J5^2*J4*J2^7
  -16370058971765399649671757348891417600*J7^2*J4^2*J2^7
  +135994118940730904911017967522546974720*J8*J6*J4^2*J2^7
  +11279926580955845598890449625486868480*J9*J5*J4^2*J2^7
  -51906040714322597989014494789621514240*J10*J4^3*J2^7
  +1750229417892794206540495837982065920*J5^2*J4^3*J2^7
  +12119880814851571129463556311685660672*J6*J4^4*J2^7
  -1780588571207553120719274607033712640*J7*J6^2*J3*J2^7
  +15193156684704658327157981029624764000*J7^2*J5*J3*J2^7
  +2141944457691646360650220865482752000*J8*J6*J5*J3*J2^7
  -6021749307179731006502241803163072000*J9*J5^2*J3*J2^7
  -69136400219811904453101243394562784000*J8*J7*J4*J3*J2^7
  +360849260846633322404702788243292160*J9*J6*J4*J3*J2^7
  -11679916763902404334974993776634163200*J10*J5*J4*J3*J2^7
  +853525080192345285627620737107694200*J5^3*J4*J3*J2^7
  +5657616172727881706192437067305236480*J6*J5*J4^2*J3*J2^7
  -5799456836059359480185432124063083520*J7*J4^3*J3*J2^7
  +16434420663407658643055101542415257600*J9*J7*J3^2*J2^7
  -43965210162114798118722544507541913600*J10*J6*J3^2*J2^7
  +4047901403873331576894084220563504000*J6*J5^2*J3^2*J2^7
  -4343643355652914626227941911361290240*J6^2*J4*J3^2*J2^7
  -7774584945134901012536559889013316000*J7*J5*J4*J3^2*J2^7
  +31165684413919710716342520231066446400*J8*J4^2*J3^2*J2^7
  +2046001314200127482757855753714458880*J4^4*J3^2*J2^7
  +5566589819757457563178134858599884800*J7*J6*J3^3*J2^7
  +431361280309916246860479350365344000*J8*J5*J3^3*J2^7
  -4967714443758177756876041326502246400*J9*J4*J3^3*J2^7
  -245057130515114734447103475711681000*J5*J4^2*J3^3*J2^7
  -2192850417802078194626473683121152000*J10*J3^4*J2^7
  +169296571088207114202719226250911000*J5^2*J3^4*J2^7
  -88885519086156903116680980797568000*J6*J4*J3^4*J2^7
  +98819228894226085450513247139648000*J7*J3^5*J2^7
  -41081909662402633735048917317088000*J4*J3^6*J2^7
  -380348720375267487514337232088481280*J7^2*J6*J2^8
  +10722040755004369777181710023466352640*J8*J6^2*J2^8
  -24444319058764114857060141116082979200*J8*J7*J5*J2^8
  +1852938028855298726273980504285839360*J9*J6*J5*J2^8
  -1342865320253431878287176283398118400*J10*J5^2*J2^8
  +262880839319007650827117307397730875*J5^4*J2^8
  +33648439947818548351217300959354306560*J9*J7*J4*J2^8
  -130951967225748539519361982193837015040*J10*J6*J4*J2^8
  +11435084566482143796244060611561408000*J6*J5^2*J4*J2^8
  -6432835293133733113521447791110127616*J6^2*J4^2*J2^8
  -19491727971944798860427947778634892800*J7*J5*J4^2*J2^8
  +50147601641574180860021734931550658560*J8*J4^3*J2^8
  +891367164560606075592456329978609664*J4^5*J2^8
  -10744022259294661928724182591109120000*J10*J7*J3*J2^8
  -277484217501690547168913642297180160*J6^2*J5*J3*J2^8
  +70089388802943929113664367423282600*J7*J5^2*J3*J2^8
  +12864126844320001496341046984815372800*J7*J6*J4*J3*J2^8
  -282781912519293580946221179769944000*J8*J5*J4*J3*J2^8
  -5049130761938719883395817542567157760*J9*J4^2*J3*J2^8
  -742012702392675228750740165696904960*J5*J4^3*J3*J2^8
  +2037342290031088327463694846610968000*J7^2*J3^2*J2^8
  -7584780124251707379369961968041472000*J8*J6*J3^2*J2^8
  -1585291789213313347200329296083532800*J9*J5*J3^2*J2^8
  +11697404970977686060020684025668403200*J10*J4*J3^2*J2^8
  -186278737084538563047637412886861900*J5^2*J4*J3^2*J2^8
  -1989478346538574840158175912430117760*J6*J4^2*J3^2*J2^8
  +16819470428170391199848209206412800*J6*J5*J3^3*J2^8
  -232058529409229056709231889871080000*J7*J4*J3^3*J2^8
  -154489952200370754863538529310592000*J8*J3^4*J2^8
  +45021559520945117684983227260223600*J4^2*J3^4*J2^8
  -5222308294680991339817943446544000*J5*J3^5*J2^8
  +12731855936359543025217639690369024000*J10*J8*J2^9
  -522661711325350848243271419867955200*J6^3*J2^9
  +1277742273080789267734453271785555200*J7*J6*J5*J2^9
  -905508473771325172252190368940722800*J8*J5^2*J2^9
  +2812994726068546871220264182374463040*J7^2*J4*J2^9
  -15816200418551756142960823067708989440*J8*J6*J4*J2^9
  -2001383307264713250839309243845816320*J9*J5*J4*J2^9
  +16876851017865550724605042828960727040*J10*J4^2*J2^9
  -219759021335364658802670362784937920*J5^2*J4^2*J2^9
  -3034151693920369307809977049316966400*J6*J4^3*J2^9
  -1383756525687479325160713137071142400*J8*J7*J3*J2^9
  -347777781837444926758645721302302720*J9*J6*J3*J2^9
  +1135229140666318677011305181488742400*J10*J5*J3*J2^9
  -42746500653621279202223935357810950*J5^3*J3*J2^9
  +121401002146259518962285289168448640*J6*J5*J4*J3*J2^9
  -155458149813407556979789562677091520*J7*J4^2*J3*J2^9
  +51140484520996544707859273492029440*J6^2*J3^2*J2^9
  +72135721767348231332715488387685600*J7*J5*J3^2*J2^9
  -130302476059960543363302283986758400*J8*J4*J3^2*J2^9
  +90180195148921627183173175763082000*J4^3*J3^2*J2^9
  +124511946116973249799733188963737600*J9*J3^3*J2^9
  +4382456236737367032141673246354800*J5*J4*J3^3*J2^9
  -5293301227641153201410229253478400*J6*J3^4*J2^9
  +735945765994469680899576505920000*J3^6*J2^9
  +103363938264820079701212505848207360*J9*J7*J2^10
  -991491001001913651888735687965736960*J10*J6*J2^10
  +40165226689031563903962785829361440*J6*J5^2*J2^10
  -7403690243112096936024287434358784*J6^2*J4*J2^10
  +11871963558634458588069375662896800*J7*J5*J4*J2^10
  +431461660960622036060859060135152640*J8*J4^2*J2^10
  +123128701649134479379072608653352960*J4^4*J2^10
  +86770989491390221201402851944801280*J7*J6*J3*J2^10
  +70489468172023223960086282969718400*J8*J5*J3*J2^10
  -72384221481549468628279617847895040*J9*J4*J3*J2^10
  -8564408546889921735953857721094000*J5*J4^2*J3*J2^10
  -219217272582557143653189638938214400*J10*J3^2*J2^10
  +8642305949907315766418877333519900*J5^2*J3^2*J2^10
  +9890810709137041250757166441920000*J6*J4*J3^2*J2^10
  +12897141050147330351019926305785600*J7*J3^3*J2^10
  -3284580372810601925038366261641600*J4*J3^4*J2^10
  +8517903562158497408185237370944800*J7^2*J2^11
  -17710791748307837611855910668339200*J8*J6*J2^11
  -32757345156732287202440910380782080*J9*J5*J2^11
  -108063145353907587872920915508244480*J10*J4*J2^11
  +1999163483364822042396539254620420*J5^2*J4*J2^11
  +35734903502747636282487371863640064*J6*J4^2*J2^11
  -3741807267052808731938401383537920*J6*J5*J3*J2^11
  +4122741935068787830189190857812000*J7*J4*J3*J2^11
  -17278387020693297903962611965542400*J8*J3^2*J2^11
  -2259775684320813927435225811306680*J4^2*J3^2*J2^11
  -16628419159332110119652944276800*J5*J3^3*J2^11
  -807657326097278666538902043783168*J6^2*J2^12
  -671413980778040918969733977872560*J7*J5*J2^12
  -4691193785164287831667362611028480*J8*J4*J2^12
  -1273247182706208322644919371826944*J4^3*J2^12
  +685943961359043967424185708523520*J9*J3*J2^12
  +511310833337985633852777584801640*J5*J4*J3*J2^12
  +20293604177929853856936222597120*J6*J3^2*J2^12
  +61021639394671222264325133792000*J3^4*J2^12
  -1537492233405536917267914061562880*J10*J2^13
  +17160442197487697345243445242370*J5^2*J2^13
  +509331061287013399668596841937920*J6*J4*J2^13
  +99428735248585677129200247285120*J7*J3*J2^13
  -38358309739157725855583269869120*J4*J3^2*J2^13
  -21245910593621293954761869220480*J8*J2^14
  -55335797796559365559940862545856*J4^2*J2^14
  -19492542120297686447080301679360*J5*J3*J2^14
  +1355972560616936674737042337536*J6*J2^15
  +1877374790082881511910253866240*J3^2*J2^15
  +1619453018153400220086065419104*J4*J2^16
  -23121293922860803868245467328*J2^18
);

Gamma24 := 2^37 * 3^(-20) * 5^(-4) * 7 * (
  +1308194411113829322571633689600000*J8*J7^4
  +29768690599568027251407842181120000*J9*J7^3*J6
  +105844233242908541338338994421760000*J10*J7^2*J6^2
  -1505340206121365921256376809553920000*J10*J8*J6^3
  +267918215396112245262670579630080000*J10*J7^3*J5
  +7620784793489414976360407598366720000*J10*J8*J7*J6*J5
  -12544501717678049343803140079616000*J7*J6^4*J5
  +1581709760523714514624803347890176000*J7^2*J6^2*J5^2
  -310476417512531721259127716970496000*J8*J6^3*J5^2
  -2572014867802677554521637564448768000*J7^3*J5^3
  +571558859511706123227030569877504000*J8*J7*J6*J5^3
  -1625767422611075194956886954318233600*J9*J6^2*J5^3
  +2572014867802677554521637564448768000*J9*J7*J5^4
  -714448574389632654033788212346880000*J10*J8*J7^2*J4
  -453114122311308469824603599929344000*J7^2*J6^3*J4
  +3266349304393503514853122378825728000*J8*J6^4*J4
  +776112290631594996197418742579200000*J7^3*J6*J5*J4
  -13445241742799182136864433405689856000*J8*J7*J6^2*J5*J4
  +481708865958837094802040579057254400*J9*J6^3*J5*J4
  +22290795520956538805854192225222656000*J8*J7^2*J5^2*J4
  -457247087609364898581624455902003200*J9*J7*J6*J5^2*J4
  +4335379793629533853218365211515289600*J10*J6^2*J5^2*J4
  -6858706314140473478724366838530048000*J10*J7*J5^3*J4
  +24917988783120558525173975040000*J7^4*J4^2
  -2569746777090329514350101728854016000*J8*J7^2*J6*J4^2
  +11606172989195731252886665201660723200*J9*J7*J6^2*J4^2
  -42900762217119765550167447284849049600*J10*J6^3*J4^2
  -25605836906124434320570969530512179200*J9*J7^2*J5*J4^2
  +92813900894421560683520849874203443200*J10*J7*J6*J5*J4^2
  +9144941752187297971632489118040064000*J10*J8*J5^2*J4^2
  +4144094063151683140795858472644116480*J6^3*J5^2*J4^2
  -8959865550059697893635164933508300800*J7*J6*J5^3*J4^2
  +12179647125308975721147437143818240000*J10*J7^2*J4^3
  -94294510511442361307499443350457548800*J10*J8*J6*J4^3
  -2183464678838702389294215416103567360*J6^4*J4^3
  -1972832823500965014424511503537274880*J7*J6^2*J5*J4^3
  +13284660920364940892719696245581414400*J7^2*J5^2*J4^3
  +8303026479763705459958386945268121600*J8*J6*J5^2*J4^3
  +1250214802374093990934772310029107200*J7^2*J6*J4^4
  +10848771816915809713648813898339450880*J8*J6^2*J4^4
  -46639202936155219655325694502004326400*J8*J7*J5*J4^4
  +174189366708329485173952173676953600*J10*J5^2*J4^4
  +13168716123149709079150784329977692160*J9*J7*J4^5
  -48618187685702629639663095586278604800*J10*J6*J4^5
  +4547724926378735511335183099426242560*J6*J5^2*J4^5
  -2245943010550120870989269197784088576*J6^2*J4^6
  -7472723831787334913962548250741309440*J7*J5*J4^6
  +17558288164199612105534379106636922880*J8*J4^7
  +334443584079992611533988173459750912*J4^9
  -25358514214446838028977050746880000*J7^3*J6^2*J3
  +211688466485817082676677988843520000*J8*J7*J6^3*J3
  -44325987296573583546468854849280000*J7^4*J5*J3
  -1275092247348163833935302573424640000*J8*J7^2*J6*J5*J3
  -127013079891490249606006793306112000*J9*J7*J6^2*J5*J3
  +577047079013190269814944443662336000*J10*J6^3*J5*J3
  -5536976451519653068761858645688320000*J9*J7^2*J5^2*J3
  +127013079891490249606006793306112000*J10*J7*J6*J5^2*J3
  +22862354380468244929081222795100160000*J10*J8*J5^3*J3
  +3972686887717167251565656923963392000*J6^3*J5^3*J3
  -6477667074466002729906346458611712000*J7*J6*J5^4*J3
  +126575077021991397121708735211520000*J8*J7^3*J4*J3
  +1773883196505370334992225084637184000*J9*J7^2*J6*J4*J3
  -5642673678883057570459449947062272000*J10*J7*J6^2*J4*J3
  +15786336624950924851421578708647936000*J10*J7^2*J5*J4*J3
  +84675386594326833070671195537408000*J10*J8*J6*J5*J4*J3
  -14515780559027457097829347806412800*J6^4*J5*J4*J3
  -3567486181704211130364747850973184000*J7*J6^2*J5^2*J4*J3
  +5572698880239134701463548056305664000*J7^2*J5^3*J4*J3
  +21678411028622567959539516614639616000*J8*J6*J5^3*J4*J3
  +4143801731459869393395971631611904000*J9*J5^4*J4*J3
  -22370178695888720211857946471038976000*J10*J8*J7*J4^2*J3
  +3665260725533011413138043244327731200*J7*J6^3*J4^2*J3
  -7461834161254673886088961820092006400*J7^2*J6*J5*J4^2*J3
  +3011822857934877522006564262222233600*J8*J6^2*J5*J4^2*J3
  -22005016091200685744240676940283904000*J8*J7*J5^2*J4^2*J3
  -1278598337574335179367135052614860800*J9*J6*J5^2*J4^2*J3
  -8328429095742003509879588303929344000*J10*J5^3*J4^2*J3
  -2029798324415806062322361859846144000*J7^3*J4^3*J3
  +12054700528066513685919940778498457600*J8*J7*J6*J4^3*J3
  -2014646975859094724614784296786329600*J9*J6^2*J4^3*J3
  +14022244020020523556503149980994764800*J9*J7*J5*J4^3*J3
  -26010665897270644512965988008224358400*J10*J6*J5*J4^3*J3
  +2396745457897991859742192135726694400*J6*J5^3*J4^3*J3
  -4625997816905062733864490279056179200*J10*J7*J4^4*J3
  -1437398928808182469723617700777820160*J6^2*J5*J4^4*J3
  -3613522122912897601290893269558886400*J7*J5^2*J4^4*J3
  +4276881773999691257759235869591470080*J7*J6*J4^5*J3
  +9602188839796662870214113573942067200*J8*J5*J4^5*J3
  -2194786020524951513191797388329615360*J9*J4^6*J3
  -182898835043745959432649782360801280*J5*J4^7*J3
  -25117332693385522993375366840320000*J9*J7^3*J3^2
  -262405494914710758734632090337280000*J10*J7^2*J6*J3^2
  +2618664733565292800518905491619840000*J10*J8*J6^2*J3^2
  -6430037169506693886304093911121920000*J10*J8*J7*J5*J3^2
  -38156192724604066754067884408832000*J7*J6^3*J5*J3^2
  +359002139550068306422186518970368000*J7^2*J6*J5^2*J3^2
  +104962197965884303493852836134912000*J8*J6^2*J5^2*J3^2
  -3810392396744707488180203799183360000*J8*J7*J5^3*J3^2
  -12955334148932005459812692917223424000*J9*J6*J5^3*J3^2
  +1905196198372353744090101899591680000*J10*J5^4*J3^2
  +1156507504548238523732163514859520000*J7^2*J6^2*J4*J3^2
  -4009922154720433842475040847691776000*J8*J6^3*J4*J3^2
  -3257145351889903611404014830663168000*J7^3*J5*J4*J3^2
  +7525540734200744150545982613356544000*J8*J7*J6*J5*J4*J3^2
  -410362012439543189159160219854438400*J9*J6^2*J5*J4*J3^2
  +12713215465388852171501242467483648000*J9*J7*J5^2*J4*J3^2
  +1220736823401545176768843068997632000*J10*J6*J5^2*J4*J3^2
  -238905555033993564735108015980544000*J6*J5^4*J4*J3^2
  +5845992967137510517446109919761920000*J8*J7^2*J4^2*J3^2
  -8441301785088199832184675037033267200*J9*J7*J6*J4^2*J3^2
  +33012661408933030103235144315410841600*J10*J6^2*J4^2*J3^2
  -17367313981182110311407656942960640000*J10*J7*J5*J4^2*J3^2
  -1690335380008239367880288872798617600*J6^2*J5^2*J4^2*J3^2
  +816512656445294461752900814110720000*J7*J5^3*J4^2*J3^2
  +14247956847411026020907157886599168000*J10*J8*J4^3*J3^2
  +964861111127145336872222392382914560*J6^3*J4^3*J3^2
  +6335178513132222809313129140767948800*J7*J6*J5*J4^3*J3^2
  +1439481572103556162201410324135936000*J8*J5^2*J4^3*J3^2
  +938524929786425688986664192258662400*J7^2*J4^4*J3^2
  -12355405954788010239057371830891315200*J8*J6*J4^4*J3^2
  -1716087834978357150232269562891468800*J9*J5*J4^4*J3^2
  +3071322437622141109173187682657894400*J10*J4^5*J3^2
  -223608543229601782689305213691494400*J5^2*J4^5*J3^2
  -819572858838170119058065443646341120*J6*J4^6*J3^2
  +51164936968007546838357228748800000*J7^3*J6*J3^3
  -357224287194816327016894106173440000*J8*J7*J6^2*J3^3
  +1050741751006627711889536179486720000*J8*J7^2*J5*J3^3
  -71444857438963265403378821234688000*J9*J7*J6*J5*J3^3
  +12283157931893089982473907994624000*J10*J6^2*J5*J3^3
  -2679182153961122452626705796300800000*J10*J7*J5^2*J3^3
  +890488115095720123829150637096960000*J6^2*J5^3*J3^3
  -1496713947051406220149689915162624000*J9*J7^2*J4*J3^3
  +4899068938391790387677369280233472000*J10*J7*J6*J4*J3^3
  +6787261456701510213320988017295360000*J10*J8*J5*J4*J3^3
  +138162503590763825406714365922508800*J6^3*J5*J4*J3^3
  -2144106347340081810063983280979968000*J7*J6*J5^2*J4*J3^3
  -846753865943268330706711955374080000*J8*J5^3*J4*J3^3
  -2675400427710881032868471392645939200*J7*J6^2*J4^2*J3^3
  +2540235507003586863572359121458560000*J7^2*J5*J4^2*J3^3
  +544336958271045877966076064694272000*J8*J6*J5*J4^2*J3^3
  -737271237182634808259867558019072000*J9*J5^2*J4^2*J3^3
  -2652957216666327220806886446269952000*J8*J7*J4^3*J3^3
  +1429393089447758797355598850267545600*J9*J6*J4^3*J3^3
  +1651058471627249643365020867362816000*J10*J5*J4^3*J3^3
  -74342973349185761178119055605760000*J5^3*J4^3*J3^3
  -86238792872802298867372904742912000*J6*J5*J4^4*J3^3
  -147968015347969420950559265349427200*J7*J4^5*J3^3
  +146052638254130633702219725701120000*J10*J7^2*J3^4
  -1203978153138084657723606061547520000*J10*J8*J6*J3^4
  -4079413156237100030748482076672000*J7*J6^2*J5*J3^4
  +445222164582406579448545999027200000*J7^2*J5^2*J3^4
  +231947714254967545667219436994560000*J8*J6*J5^2*J3^4
  -573322930065754598916002886451200000*J9*J5^3*J3^4
  -675255355814152248117570865299456000*J7^2*J6*J4*J3^4
  +1142391764062898470450368828407808000*J8*J6^2*J4*J3^4
  -1639603661929332750956447557632000000*J8*J7*J5*J4*J3^4
  +33076322888408919168230935756800000*J9*J6*J5*J4*J3^4
  +922829408586608844793643107614720000*J10*J5^2*J4*J3^4
  +804638404190511411597037909204992000*J9*J7*J4^2*J3^4
  -3915053777123828895742526633803776000*J10*J6*J4^2*J3^4
  +300082259610411460097824034832384000*J6*J5^2*J4^2*J3^4
  +308281407346498854350796912879206400*J6^2*J4^3*J3^4
  -419340020111388934065355396510080000*J7*J5*J4^3*J3^4
  +754666187705745961825605182686272000*J8*J4^4*J3^4
  +17114892538737394290425270023296000*J4^6*J3^4
  -25117332693385522993375366840320000*J7^3*J3^5
  +150703996160313137960252201041920000*J8*J7*J6*J3^5
  +150703996160313137960252201041920000*J9*J7*J5*J3^5
  -448735447186081003382333028433920000*J10*J6*J5*J3^5
  +206266348586401592802225317314560000*J6*J5^3*J3^5
  -116490674672615162195613326868480000*J10*J7*J4*J3^5
  -104796492264406315248010033102848000*J6^2*J5*J4*J3^5
  -225309838909686263548985591976960000*J7*J5^2*J4*J3^5
  +300107500926651533813421165797376000*J7*J6*J4^2*J3^5
  +143197221317279707477149789450240000*J8*J5*J4^2*J3^5
  -95942870440766340144619864043520000*J9*J4^3*J3^5
  -4519162505532475973317446944496000*J5*J4^4*J3^5
  +55816294874190051096389704089600000*J10*J8*J3^6
  +38141134830696534915866297794560000*J7*J6*J5*J3^6
  +36629443511187221032005743308800000*J8*J5^2*J3^6
  +18588204373225637386729781084160000*J7^2*J4*J3^6
  -71195581844179257708985969704960000*J8*J6*J4*J3^6
  -25117332693385522993375366840320000*J9*J5*J4*J3^6
  +96171951868509102810238130135040000*J10*J4^2*J3^6
  +4210178762187531776613770069760000*J5^2*J4^2*J3^6
  -30451649016617037528180078034944000*J6*J4^3*J3^6
  +23256789530912521290162376704000000*J10*J5*J3^7
  +1308194411113829322571633689600000*J5^3*J3^7
  -1218486233389138093697396244480000*J6*J5*J4*J3^7
  -3200440501702529678777900728320000*J7*J4^2*J3^7
  +160574998590205336754207539200000*J4^3*J3^8
  +2173402354972182049140174489600000*J7^4*J6*J2
  -77020580440152197491737750405120000*J8*J7^2*J6^2*J2
  -1498171919425549893059917872365568000*J9*J7*J6^3*J2
  +5416038836838776859546752542310400000*J10*J6^4*J2
  +262598224790916006017545935959040000*J8*J7^3*J5*J2
  +2891177757730903332409945929547776000*J9*J7^2*J6*J5*J2
  -24303348013046699784730323676299264000*J10*J7*J6^2*J5*J2
  +26296172841128416872531117390692352000*J10*J7^2*J5^2*J2
  -12683163263450240639228392645853184000*J10*J8*J6*J5^2*J2
  -1681351512364881980263595629766246400*J6^4*J5^2*J2
  +2596217285779024766518734543441100800*J7*J6^2*J5^3*J2
  +214334572316889796210136463704064000*J7^2*J5^4*J2
  -47629904959308843602252547489792000*J8*J6*J5^4*J2
  -214334572316889796210136463704064000*J9*J5^5*J2
  -313315468560453486821067538956288000*J9*J7^3*J4*J2
  -4346417835096294315386506278076416000*J10*J7^2*J6*J4*J2
  +70971414503600541166090822367576064000*J10*J8*J6^2*J4*J2
  +85463171188212258568011314626560000*J6^5*J4*J2
  -148867267950319790678840337179344896000*J10*J8*J7*J5*J4*J2
  +1387353887255421681264281421191577600*J7*J6^3*J5*J4*J2
  -2213124951490980635503771829010432000*J7^2*J6*J5^2*J4*J2
  -9097218243484304923197760488446361600*J8*J6^2*J5^2*J4*J2
  -2429125152924751023714879921979392000*J8*J7*J5^3*J4*J2
  -2574736576657495202727480567162470400*J9*J6*J5^3*J4*J2
  +571558859511706123227030569877504000*J10*J5^4*J4*J2
  +5345464992013763908531803816512716800*J7^2*J6^2*J4^2*J2
  -39829253772058251982673313541600051200*J8*J6^3*J4^2*J2
  -9837643567166275210222740496570368000*J7^3*J5*J4^2*J2
  +76603176146056413165502772127832473600*J8*J7*J6*J5*J4^2*J2
  -5023857889329184281347263833770557440*J9*J6^2*J5*J4^2*J2
  +11488333076185293076863314454537830400*J9*J7*J5^2*J4^2*J2
  -977050277151681457513418244017356800*J10*J6*J5^2*J4^2*J2
  +543434534678590425099986208502579200*J6*J5^4*J4^2*J2
  +29865934988859949473762441132244992000*J8*J7^2*J4^3*J2
  -85438916651731677314017019232025313280*J9*J7*J6*J4^3*J2
  +331808132755047152413153488949865349120*J10*J6^2*J4^3*J2
  -58822932624746421848781896149893120000*J10*J7*J5*J4^3*J2
  -28067372612452983257104408474602700800*J6^2*J5^2*J4^3*J2
  -817873510872703285855822315467571200*J7*J5^3*J4^3*J2
  +123964765974094483615462630266765312000*J10*J8*J4^4*J2
  +15521985777977838801878617992216969216*J6^3*J4^4*J2
  +43023997385913601508663039078915112960*J7*J6*J5*J4^4*J2
  +1956001430328949843932504616914124800*J8*J5^2*J4^4*J2
  +1976603254299444542157288456899788800*J7^2*J4^5*J2
  -117081060260102351738403112884790886400*J8*J6*J4^5*J2
  -1097393010262475756595898694164807680*J9*J5*J4^5*J2
  +8213996359001670389758366945388789760*J10*J4^6*J2
  +37257170101503806551095326036459520*J5^2*J4^6*J2
  -3029063995494630319396015167737167872*J6*J4^7*J2
  +93027158123650085160649506816000000*J10*J7^3*J3*J2
  +2646105831072713533458474860544000000*J10*J8*J7*J6*J3*J2
  -507753640953635330582508050841600000*J7*J6^4*J3*J2
  +4352985847784135515049912135319552000*J7^2*J6^2*J5*J3*J2
  +427315757171678910013389404110848000*J8*J6^3*J5*J3*J2
  -5737012458923068710476287153165056000*J7^3*J5^2*J3*J2
  +1822292757647048817403443075612672000*J8*J7*J6*J5^2*J3*J2
  -1607656298256177511216771170828288000*J9*J6^2*J5^2*J3*J2
  +17045552237312652404156130432909312000*J9*J7*J5^3*J3*J2
  +2033721338738742687143799249960960000*J10*J6*J5^3*J3*J2
  +31753269972872562401501698326528000*J6*J5^5*J3*J2
  +710327938881581502708689442459648000*J7^3*J6*J4*J3*J2
  -14199735418793712827321896764702720000*J8*J7*J6^2*J4*J3*J2
  +89125697917979283909306119041843200*J9*J6^3*J4*J3*J2
  +36584303051740616949536591892383232000*J8*J7^2*J5*J4*J3*J2
  -5447942865619029689056021021615718400*J9*J7*J6*J5*J4*J3*J2
  +7310694791431579587871245245979033600*J10*J6^2*J5*J4*J3*J2
  -52539258184020937429797224129495040000*J10*J7*J5^2*J4*J3*J2
  +2069542396402891570930990301577216000*J6^2*J5^3*J4*J3*J2
  -47629904959308843602252547489792000*J7*J5^4*J4*J3*J2
  -24953034328518073789636971724682035200*J9*J7^2*J4^2*J3*J2
  +86772160854868851274583691016903065600*J10*J7*J6*J4^2*J3*J2
  +67678125788431257688500682270703616000*J10*J8*J5*J4^2*J3*J2
  +647934776390744362332289468685352960*J6^3*J5*J4^2*J3*J2
  -13720183276593099496402325592893030400*J7*J6*J5^2*J4^2*J3*J2
  -1301884068887775058461569631387648000*J8*J5^3*J4^2*J3*J2
  -25396982899669587825710308013081886720*J7*J6^2*J4^3*J3*J2
  +15648594578942432179464100506715545600*J7^2*J5*J4^3*J3*J2
  +14947058007980436936446886944754892800*J8*J6*J5*J4^3*J3*J2
  -2812281277264079943359667081786163200*J9*J5^2*J4^3*J3*J2
  -38656033949100396560558148771486105600*J8*J7*J4^4*J3*J2
  +15126393140493805919674211223459594240*J9*J6*J4^4*J3*J2
  +3146320637177116304178639312991027200*J10*J5*J4^4*J3*J2
  -97301091559730923358887347014860800*J5^3*J4^4*J3*J2
  +2064936427187030936803363679643893760*J6*J5*J4^5*J3*J2
  -700882871828999875985591097895157760*J7*J4^6*J3*J2
  -17631236320210307140437943373760000*J7^4*J3^2*J2
  -479698560556619352714815876628480000*J8*J7^2*J6*J3^2*J2
  +2035634748598953996753531127726080000*J9*J7*J6^2*J3^2*J2
  -7675077927907725263996550289293312000*J10*J6^3*J3^2*J2
  -6441406417188805693140513290133504000*J9*J7^2*J5*J3^2*J2
  +16590716046127153755682768142991360000*J10*J7*J6*J5*J3^2*J2
  +14439232497485710742040013355089920000*J10*J8*J5^2*J3^2*J2
  +3804871198146445715768122188968755200*J6^3*J5^2*J3^2*J2
  -7445989224411005663435747192242176000*J7*J6*J5^3*J3^2*J2
  +10252563457796714717867262427987968000*J10*J7^2*J4*J3^2*J2
  -50019240520847834563205051826831360000*J10*J8*J6*J4*J3^2*J2
  -140726141926015997814420065904230400*J6^4*J4*J3^2*J2
  -2769259889955889802780854117937971200*J7*J6^2*J5*J4*J3^2*J2
  +11186276886223676408435982464299392000*J7^2*J5^2*J4*J3^2*J2
  +18242237286262842136080142717550592000*J8*J6*J5^2*J4*J3^2*J2
  -775356260394145649473573464047616000*J9*J5^3*J4*J3^2*J2
  -10829219248797049312431244068285849600*J7^2*J6*J4^2*J3^2*J2
  +18665286254728638325619330620588032000*J8*J6^2*J4^2*J3^2*J2
  -29567070331048140096553305112482048000*J8*J7*J5*J4^2*J3^2*J2
  +424318251869708395374393660997632000*J9*J6*J5*J4^2*J3^2*J2
  +67201468974529376258046337155072000*J10*J5^2*J4^2*J3^2*J2
  -18522740817508994734209324023808000*J5^4*J4^2*J3^2*J2
  +14328842304302014110578927954539315200*J9*J7*J4^3*J3^2*J2
  -62701407411114770044868376775360512000*J10*J6*J4^3*J3^2*J2
  +3610869521732757515694955329847296000*J6*J5^2*J4^3*J3^2*J2
  +3097077592144672006145782103062609920*J6^2*J4^4*J3^2*J2
  -5494581246889119227678173896380928000*J7*J5*J4^4*J3^2*J2
  +13721156903033314729012777597009920000*J8*J4^5*J3^2*J2
  +274094572419674791287284419830743040*J4^7*J3^2*J2
  -2232651794967602043855588163584000000*J10*J8*J7*J3^3*J2
  +693093053608347403365170961973248000*J7*J6^3*J3^3*J2
  -1712470697342091700451278530600960000*J7^2*J6*J5*J3^3*J2
  +788014905565883052347957154152448000*J8*J6^2*J5*J3^3*J2
  -4507324547908279838480369713520640000*J8*J7*J5^2*J3^3*J2
  -3409398858997557453840692989132800000*J9*J6*J5^2*J3^3*J2
  +1381881518387884058678448166010880000*J10*J5^3*J3^3*J2
  -1630363062920178586338874811477376000*J7^3*J4*J3^3*J2
  +8448412436145543641664840831074304000*J8*J7*J6*J4*J3^3*J2
  -195428838403784033649979181708083200*J9*J6^2*J4*J3^3*J2
  +7492576388447113699072852459413504000*J9*J7*J5*J4*J3^3*J2
  -14939259579415413512933223015383040000*J10*J6*J5*J4*J3^3*J2
  +1410217346992598697001630765989888000*J6*J5^3*J4*J3^3*J2
  -4176774472080502772728050733056000000*J10*J7*J4^2*J3^3*J2
  -1811021791586685294542617321065676800*J6^2*J5*J4^2*J3^3*J2
  -1677054653526628893428646216971328000*J7*J5^2*J4^2*J3^3*J2
  +5320417816412337439924031372483174400*J7*J6*J4^3*J3^3*J2
  +3881559278893678395562771825454208000*J8*J5*J4^3*J3^3*J2
  -1737396027304239575043333593933414400*J9*J4^4*J3^3*J2
  -150784188454520128666602453397248000*J5*J4^5*J3^3*J2
  +423180819171026272068667108439040000*J8*J7^2*J3^4*J2
  -649540228378616865513655028416512000*J9*J7*J6*J3^4*J2
  +2765874917536791318227637661335552000*J10*J6^2*J3^4*J2
  -1316622228653364764810592531824640000*J10*J7*J5*J3^4*J2
  -639984441102059359302552919867392000*J6^2*J5^2*J3^4*J2
  -108972594445781982570217086343680000*J7*J5^3*J3^4*J2
  +1616959670344790305624089459425280000*J10*J8*J4*J3^4*J2
  +19263522708474806067754825049702400*J6^3*J4*J3^4*J2
  +1896727357056654622279840654540800000*J7*J6*J5*J4*J3^4*J2
  -54107310507690103654494438789120000*J8*J5^2*J4*J3^4*J2
  +572230437005214114308984517613920000*J7^2*J4^2*J3^4*J2
  -2596872164054232040841815348543488000*J8*J6*J4^2*J3^4*J2
  -775617383142444375392362509404160000*J9*J5*J4^2*J3^4*J2
  +2133193906556446214323168537559040000*J10*J4^3*J3^4*J2
  -57905055818007158549968154601696000*J5^2*J4^3*J3^4*J2
  -614244653068724940611089245852748800*J6*J4^4*J3^4*J2
  -223202176976972758825238376480768000*J7*J6^2*J3^5*J2
  +149943189975013693129356264165120000*J7^2*J5*J3^5*J2
  -558511595498536765692232808448000000*J8*J6*J5*J3^5*J2
  -152835526723434397260155972075520000*J9*J5^2*J3^5*J2
  -46359610501504649499561178414080000*J8*J7*J4*J3^5*J2
  +101200422513575574829719905107968000*J9*J6*J4*J3^5*J2
  +693215986910484741078139968430080000*J10*J5*J4*J3^5*J2
  +4324309303404046927389566918400000*J5^3*J4*J3^5*J2
  -83263326441763892887877275330560000*J6*J5*J4^2*J3^5*J2
  -77500722809578575152664320627808000*J7*J4^3*J3^5*J2
  -1229287446633947553908582768640000*J9*J7*J3^6*J2
  -122938041910238388850280563998720000*J10*J6*J3^6*J2
  +33249243577524602922235435253760000*J6*J5^2*J3^6*J2
  +32693987095049760018107308572672000*J6^2*J4*J3^6*J2
  -33732893947790495489905311540480000*J7*J5*J4*J3^6*J2
  +5822695647421139031543778510080000*J8*J4^2*J3^6*J2
  +4502388465324347098224426074820000*J4^4*J3^6*J2
  -99671955132482234100695900160000*J7*J6*J3^7*J2
  +2976315326872733379395780352000000*J8*J5*J3^7*J2
  +204881241105657925651430461440000*J9*J4*J3^7*J2
  +2113675183874451271327848584640000*J5*J4^2*J3^7*J2
  -55373308406934574500386611200000*J10*J3^8*J2
  +253217524902544564642392940800000*J5^2*J3^8*J2
  -83082508843929191568402923520000*J6*J4*J3^8*J2
  -451846196600586127923154747392000000*J10*J8*J7^2*J2^2
  -398570274161992174547185742905344000*J7^2*J6^3*J2^2
  +6186463724076596741865244333178880000*J8*J6^4*J2^2
  +676774605704195957144790176262144000*J7^3*J6*J5*J2^2
  -23714458210383463845285145436749824000*J8*J7*J6^2*J5*J2^2
  +4594274414793422738247140492967936000*J9*J6^3*J5*J2^2
  +21780295389684131510230266399108480000*J8*J7^2*J5^2*J2^2
  -9345879232437136140975236044514918400*J9*J7*J6*J5^2*J2^2
  +1381817465826100155692122385468620800*J10*J6^2*J5^2*J2^2
  -4224974571719762924847578372702208000*J10*J7*J5^3*J2^2
  -48332776820687533134577454874624000*J6^2*J5^4*J2^2
  -26173400565613634855123633063424000*J7^4*J4*J2^2
  -2810074388999525421732442530643968000*J8*J7^2*J6*J4*J2^2
  +27304890459816260793084600288647577600*J9*J7*J6^2*J4*J2^2
  -108259334279382828377822545670307840000*J10*J6^3*J4*J2^2
  -52065287218164619632776664623343206400*J9*J7^2*J5*J4*J2^2
  +220463108227845678477003078847640371200*J10*J7*J6*J5*J4*J2^2
  +8504266878378771659963924558118912000*J10*J8*J5^2*J4*J2^2
  +8031452051470595011549120340951040000*J6^3*J5^2*J4*J2^2
  -16704704358217711251269154093839155200*J7*J6*J5^3*J4*J2^2
  +47629904959308843602252547489792000*J8*J5^4*J4*J2^2
  +50864259017384957587866937443798220800*J10*J7^2*J4^2*J2^2
  -349709020221514921816302377385748070400*J10*J8*J6*J4^2*J2^2
  -3549581821139118876547245602620047360*J6^4*J4^2*J2^2
  -7986141417365823444128606795763548160*J7*J6^2*J5*J4^2*J2^2
  +26853634473076016455375323410060851200*J7^2*J5^2*J4^2*J2^2
  +23590333003135373506767541064800665600*J8*J6*J5^2*J4^2*J2^2
  -1422902909039488344757088859193344000*J9*J5^3*J4^2*J2^2
  -2559644745202154051636235627355176960*J7^2*J6*J4^3*J2^2
  +62003968734179293190530017633805271040*J8*J6^2*J4^3*J2^2
  -118299992061311986599868775351294361600*J8*J7*J5*J4^3*J2^2
  +6944153571605796216259763880339701760*J9*J6*J5*J4^3*J2^2
  +5741748398521947581997072507312537600*J10*J5^2*J4^3*J2^2
  +1304152159600123098633105466982400*J5^4*J4^3*J2^2
  +50732563770230063776919516474329006080*J9*J7*J4^4*J2^2
  -232051770699564942894519768753069096960*J10*J6*J4^4*J2^2
  +17911936630420190300069690154638376960*J6*J5^2*J4^4*J2^2
  -3224182080825846065345958304416792576*J6^2*J4^5*J2^2
  -28033705068775826109006656219161559040*J7*J5*J4^5*J2^2
  +68084425438396506252975180730702233600*J8*J4^6*J2^2
  +1337490384391876998978211330633236480*J4^8*J2^2
  +47344178687929061197830552576000000*J8*J7^3*J3*J2^2
  +720197554320237061413028351180800000*J9*J7^2*J6*J3*J2^2
  -6938677512590671043291111856537600000*J10*J7*J6^2*J3*J2^2
  +15595117086495425823990883631923200000*J10*J7^2*J5*J3*J2^2
  -7730409177919570251317972985446400000*J10*J8*J6*J5*J3*J2^2
  -1654050627872691908060739404405145600*J6^4*J5*J3*J2^2
  -376550703905363924179941041386291200*J7*J6^2*J5^2*J3*J2^2
  +5058213765566825166268065579289440000*J7^2*J5^3*J3*J2^2
  -955672425268929879621312414449664000*J8*J6*J5^3*J3*J2^2
  -1654182346566710485730909344628736000*J9*J5^4*J3*J2^2
  -46156236644905624792882258477056000000*J10*J8*J7*J4*J3*J2^2
  +10770037214589973522353958386086707200*J7*J6^3*J4*J3*J2^2
  -22259649733385409721452901363518873600*J7^2*J6*J5*J4*J3*J2^2
  +3629767864328421944834521447111065600*J8*J6^2*J5*J4*J3*J2^2
  -36036465018324349115127872430140544000*J8*J7*J5^2*J4*J3*J2^2
  -643798008093364652814324270111129600*J9*J6*J5^2*J4*J3*J2^2
  +3970336246828222714644326226296832000*J10*J5^3*J4*J3*J2^2
  -7961400752468861224840536389621145600*J7^3*J4^2*J3*J2^2
  +53996742701152756245207200021505638400*J8*J7*J6*J4^2*J3*J2^2
  -2445178648318057289658930308610785280*J9*J6^2*J4^2*J3*J2^2
  +36318663387777963937014320899955097600*J9*J7*J5*J4^2*J3*J2^2
  -73658879788845718445495657360995123200*J10*J6*J5*J4^2*J3*J2^2
  +7891326883693541008389253939819315200*J6*J5^3*J4^2*J3*J2^2
  -18656481066453789230477546166524313600*J10*J7*J4^3*J3*J2^2
  -5253309371009168717419429929984983040*J6^2*J5*J4^3*J3*J2^2
  -10709983216238532922876139694053222400*J7*J5^2*J4^3*J3*J2^2
  +19055309504512481854425902110998528000*J7*J6*J4^4*J3*J2^2
  +25843798398400612912368275907516825600*J8*J5*J4^4*J3*J2^2
  -8545332970818225133606792611024076800*J9*J4^5*J3*J2^2
  -815602601476193326634615000782602240*J5*J4^6*J3*J2^2
  +1775746680757694525319203033579520000*J7^2*J6^2*J3^2*J2^2
  -6944883044731710468549340752248832000*J8*J6^3*J3^2*J2^2
  -3279162915618933732195282773959872000*J7^3*J5*J3^2*J2^2
  +14301637181857422257937683788726272000*J8*J7*J6*J5*J3^2*J2^2
  +244048582951753410833266195719782400*J9*J6^2*J5*J3^2*J2^2
  +8309938286865675847416674202851328000*J9*J7*J5^2*J3^2*J2^2
  +2154207970104751510199111587332096000*J10*J6*J5^2*J3^2*J2^2
  +82749749031526568278767750918144000*J6*J5^4*J3^2*J2^2
  +11429926110900296412258388853108736000*J8*J7^2*J4*J3^2*J2^2
  -16826242349341214721206688798159667200*J9*J7*J6*J4*J3^2*J2^2
  +65682745027569385888503888714557030400*J10*J6^2*J4*J3^2*J2^2
  -26695646833726318464806024575549440000*J10*J7*J5*J4*J3^2*J2^2
  -4612031361441306993942079877696716800*J6^2*J5^2*J4*J3^2*J2^2
  -397813988385554635584759452751648000*J7*J5^3*J4*J3^2*J2^2
  +21442297804017903783822360792858624000*J10*J8*J4^2*J3^2*J2^2
  +1355243216550907631500409550384660480*J6^3*J4^2*J3^2*J2^2
  +15740969450493767567241371285292134400*J7*J6*J5*J4^2*J3^2*J2^2
  -453842232837747884558884877724576000*J8*J5^2*J4^2*J3^2*J2^2
  +3706478094006245303119897645283481600*J7^2*J4^3*J3^2*J2^2
  -33826447736497459011508750057262284800*J8*J6*J4^3*J3^2*J2^2
  -5522590211297844825591719408669491200*J9*J5*J4^3*J3^2*J2^2
  +15050101085143414911881407427877273600*J10*J4^4*J3^2*J2^2
  -549774622874085802921715544764121600*J5^2*J4^4*J3^2*J2^2
  -3817905465390517566213129612267356160*J6*J4^5*J3^2*J2^2
  -1329685407365542930208283737702400000*J9*J7^2*J3^3*J2^2
  +4258036966967802165656988470476800000*J10*J7*J6*J3^3*J2^2
  +5186879324375791520756214300672000000*J10*J8*J5*J3^3*J2^2
  +83410934376436393889128898573107200*J6^3*J5*J3^3*J2^2
  +49520725699921883975892971243520000*J7*J6*J5^2*J3^3*J2^2
  -176431819578885114637494330270720000*J8*J5^3*J3^3*J2^2
  -5409526193803717992593461636418764800*J7*J6^2*J4*J3^3*J2^2
  +2673788202039076740985236346804320000*J7^2*J5*J4*J3^3*J2^2
  -4612539600171106214928789852979200000*J8*J6*J5*J4*J3^3*J2^2
  -897090154046786371305210025559040000*J9*J5^2*J4*J3^3*J2^2
  -1330955058080152681553061676357632000*J8*J7*J4^2*J3^3*J2^2
  +2624535355860986817570264321019084800*J9*J6*J4^2*J3^3*J2^2
  +5538660171203816377800891036180480000*J10*J5*J4^2*J3^3*J2^2
  +18829622144122733744756525233944000*J5^3*J4^2*J3^3*J2^2
  -620019969280699352152483261327104000*J6*J5*J4^3*J3^3*J2^2
  -463690493015900037451284237901977600*J7*J4^4*J3^3*J2^2
  -729123353111904652512527810181120000*J7^2*J6*J3^4*J2^2
  +1827575743631571048566979768877056000*J8*J6^2*J3^4*J2^2
  -706113378962724181525232100134400000*J8*J7*J5*J3^4*J2^2
  +458702922224397728190529040154624000*J9*J6*J5*J3^4*J2^2
  +447296869142301586445914651084800000*J10*J5^2*J3^4*J2^2
  -11026988723680319664843395641920000*J5^4*J3^4*J2^2
  +51918146780153908958125662191616000*J9*J7*J4*J3^4*J2^2
  -3879404527257063339211209421357056000*J10*J6*J4*J3^4*J2^2
  +276870125836861302500349721233408000*J6*J5^2*J4*J3^4*J2^2
  +839481570848093152322450868358348800*J6^2*J4^2*J3^4*J2^2
  -283155993514821155887984305698064000*J7*J5*J4^2*J3^4*J2^2
  +212761169201235238906411252896768000*J8*J4^3*J3^4*J2^2
  +45827672427023468318039973588998400*J4^5*J3^4*J2^2
  +52912272477737482300369428480000000*J10*J7*J3^5*J2^2
  -37178100150690252906083905634304000*J6^2*J5*J3^5*J2^2
  -20868757925333877207984766193280000*J7*J5^2*J3^5*J2^2
  +143379706556721758422040609236992000*J7*J6*J4*J3^5*J2^2
  -69314760974539967299248945795840000*J8*J5*J4*J3^5*J2^2
  -13456293610166132065081269792768000*J9*J4^2*J3^5*J2^2
  +15510165099537729269018090798280000*J5*J4^3*J3^5*J2^2
  -538231975820861282327368995840000*J7^2*J3^6*J2^2
  -13454346700702214330149492531200000*J8*J6*J3^6*J2^2
  +19713311763418527168819426600960000*J9*J5*J3^6*J2^2
  +3819684018363359925677462323200000*J10*J4*J3^6*J2^2
  +353496956723651155392907070400000*J5^2*J4*J3^6*J2^2
  -13600209349347149023551048384000000*J6*J4^2*J3^6*J2^2
  +2246028093520403349487858053120000*J6*J5*J3^7*J2^2
  +1081718339308457405794743813120000*J7*J4*J3^7*J2^2
  -363002799556571099502534451200000*J8*J3^8*J2^2
  -36763841669527680940566915840000*J4^2*J3^8*J2^2
  -11108842735959096736188672000000*J5*J3^9*J2^2
  -23105119402361717636578460614656000*J9*J7^3*J2^3
  -890220354386623480197788767617024000*J10*J7^2*J6*J2^3
  +27059930262626694047390697491791872000*J10*J8*J6^2*J2^3
  -773757550568930235345219973703270400*J6^5*J2^3
  -49337330060320926608379257141723136000*J10*J8*J7*J5*J2^3
  +4038686094023836088889338380261785600*J7*J6^3*J5*J2^3
  -4589361455026354908328206183872563200*J7^2*J6*J5^2*J2^3
  -178575885897280487745012641208729600*J8*J6^2*J5^2*J2^3
  +1498468606065709836646225447275840000*J8*J7*J5^3*J2^3
  +921915745482128811175683585648230400*J9*J6*J5^3*J2^3
  +169313857649715709758342133334016000*J10*J5^4*J2^3
  +5672345323934619671315364201627648000*J7^2*J6^2*J4*J2^3
  -44827889315899484524778235755495424000*J8*J6^3*J4*J2^3
  -9809523713068607319599080202123980800*J7^3*J5*J4*J2^3
  +86767816123958366431871878804851916800*J8*J7*J6*J5*J4*J2^3
  -3123246887675227919162082904202280960*J9*J6^2*J5*J4*J2^3
  +5634962125928043134119321629538713600*J9*J7*J5^2*J4*J2^3
  +3200415350696614531859772806686310400*J10*J6*J5^2*J4*J2^3
  -597010168843746144186760839939686400*J6*J5^4*J4*J2^3
  +30859926573267162779671962801723801600*J8*J7^2*J4^2*J2^3
  -76692426835640104092731113972464353280*J9*J7*J6*J4^2*J2^3
  +311008225997464239773989828560609607680*J10*J6^2*J4^2*J2^3
  -52799910440957706023635653285013094400*J10*J7*J5*J4^2*J2^3
  -26377366171076843657949706916714250240*J6^2*J5^2*J4^2*J2^3
  +968430116799761239480644692801971200*J7*J5^3*J4^2*J2^3
  +102249295063260946250326621760677478400*J10*J8*J4^3*J2^3
  +12789512330662782739190260386892873728*J6^3*J4^3*J2^3
  +43592252355173884727537904363267686400*J7*J6*J5*J4^3*J2^3
  -2156712326516552450135099104257638400*J8*J5^2*J4^3*J2^3
  +5501415855701254024538735197626040320*J7^2*J4^4*J2^3
  -130126690134700008154414491421900800000*J8*J6*J4^4*J2^3
  -4010583683400513124472005477709905920*J9*J5*J4^4*J2^3
  +24219322618163094331053129860665835520*J10*J4^5*J2^3
  -49997251427107734445221783561830400*J5^2*J4^5*J2^3
  -5845311052848647919990729512174223360*J6*J4^6*J2^3
  +65591138944337219236730966999040000*J7^3*J6*J3*J2^3
  -4826177689771040210706633905405952000*J8*J7*J6^2*J3*J2^3
  +1344551553152714733238582593454080000*J9*J6^3*J3*J2^3
  +8670940633367199090524424687077376000*J8*J7^2*J5*J3*J2^3
  -4769622486177509715915986005288550400*J9*J7*J6*J5*J3*J2^3
  +3400495469572928553231409069896499200*J10*J6^2*J5*J3*J2^3
  -14498244447513963217358125370941440000*J10*J7*J5^2*J3*J2^3
  -164397506332614725710399363389849600*J6^2*J5^3*J3*J2^3
  +459274080341285314040727428485968000*J7*J5^4*J3*J2^3
  -13170451173636849211147027796316979200*J9*J7^2*J4*J3*J2^3
  +50152787178716615519742289337489817600*J10*J7*J6*J4*J3*J2^3
  +38011517740407579933465796629823488000*J10*J8*J5*J4*J3*J2^3
  -688041361671614862687991615885148160*J6^3*J5*J4*J3*J2^3
  -4122786475109409159056791069763020800*J7*J6*J5^2*J4*J3*J2^3
  -1180247609384090896971869674011360000*J8*J5^3*J4*J3*J2^3
  -24463793365062798071528571814375587840*J7*J6^2*J4^2*J3*J2^3
  +8742294347732181763485579199340697600*J7^2*J5*J4^2*J3*J2^3
  +648322868976009640065891934824038400*J8*J6*J5*J4^2*J3*J2^3
  -2961151036392159454439855714453913600*J9*J5^2*J4^2*J3*J2^3
  -20017792738712633205846685636450713600*J8*J7*J4^3*J3*J2^3
  +13606275907809316140957076331346001920*J9*J6*J4^3*J3*J2^3
  +10440757267648832496501621785257574400*J10*J5*J4^3*J3*J2^3
  +38498466205914573939569234612697600*J5^3*J4^3*J3*J2^3
  +1119249316086844388695378315420631040*J6*J5*J4^4*J3*J2^3
  -579314687087187557332849253060444160*J7*J4^5*J3*J2^3
  +3201168726140385335180667082555392000*J10*J7^2*J3^2*J2^3
  -16743085417921987229717740684050432000*J10*J8*J6*J3^2*J2^3
  +105739137498677830951236561115545600*J6^4*J3^2*J2^3
  -1056891241457975806286750872436736000*J7*J6^2*J5*J3^2*J2^3
  +1387854787261007071418905517200344000*J7^2*J5^2*J3^2*J2^3
  +706981387718470871484871526891520000*J8*J6*J5^2*J3^2*J2^3
  -590722051969486038030952401188352000*J9*J5^3*J3^2*J2^3
  -8083357052685309143309536285763174400*J7^2*J6*J4*J3^2*J2^3
  +16279792441946310622415080256018841600*J8*J6^2*J4*J3^2*J2^3
  -7064605102778909395917339880581120000*J8*J7*J5*J4*J3^2*J2^3
  +1290972169966089023505570143954534400*J9*J6*J5*J4*J3^2*J2^3
  +1665369920967169586903201582198784000*J10*J5^2*J4*J3^2*J2^3
  -18225161918304972779393945574840000*J5^4*J4*J3^2*J2^3
  +3859375099949842960388164998131712000*J9*J7*J4^2*J3^2*J2^3
  -34022763223524153835152453147112243200*J10*J6*J4^2*J3^2*J2^3
  +1391773161606703439134177257116659200*J6*J5^2*J4^2*J3^2*J2^3
  +4871173782234968951186928712325529600*J6^2*J4^3*J3^2*J2^3
  -1628582936844664328109291397828224000*J7*J5*J4^3*J3^2*J2^3
  +3395204224051854519428606409107865600*J8*J4^4*J3^2*J2^3
  +210574718680862149965391878739722240*J4^6*J3^2*J2^3
  -404542679451025744436263427123712000*J7^3*J3^3*J2^3
  +2542219033756395546783841666793472000*J8*J7*J6*J3^3*J2^3
  +456418254460161170321408891289600000*J9*J6^2*J3^3*J2^3
  +748436429828560044765874083766272000*J9*J7*J5*J3^3*J2^3
  -3662064371768832132885786129334272000*J10*J6*J5*J3^3*J2^3
  +235663487460514156475620347102720000*J6*J5^3*J3^3*J2^3
  +153087113174530053158935576952832000*J10*J7*J4*J3^3*J2^3
  -1027937558981942614428141056576716800*J6^2*J5*J4*J3^3*J2^3
  -292366612156971516669356135997384000*J7*J5^2*J4*J3^3*J2^3
  +2036897708834682123088643713238630400*J7*J6*J4^2*J3^3*J2^3
  +182409784606339597525447948368384000*J8*J5*J4^2*J3^3*J2^3
  -363290485679193980516661726699110400*J9*J4^3*J3^3*J2^3
  +32580054032154083346672277635801600*J5*J4^4*J3^3*J2^3
  -315179949380413203871800556584960000*J10*J8*J3^4*J2^3
  -57405690264612548951372774611353600*J6^3*J3^4*J2^3
  +276910284470640024684089130071040000*J7*J6*J5*J3^4*J2^3
  +22899624824958080123105307120960000*J8*J5^2*J3^4*J2^3
  -5267559263773375173129454702080000*J7^2*J4*J3^4*J2^3
  -321513817222658031678112741687296000*J8*J6*J4*J3^4*J2^3
  +18995746931581595472943226155008000*J9*J5*J4*J3^4*J2^3
  +372505590524689539092924304568320000*J10*J4^2*J3^4*J2^3
  +7227331250545776873321370266246000*J5^2*J4^2*J3^4*J2^3
  -192039289510818594405522434612428800*J6*J4^3*J3^4*J2^3
  +55953653883492261817791456768000000*J8*J7*J3^5*J2^3
  +792662875412177295698264064000000*J9*J6*J3^5*J2^3
  +17935873595738935122474432921600000*J10*J5*J3^5*J2^3
  -1315871071596658254561056706960000*J5^3*J3^5*J2^3
  +6695131341265208652156474659328000*J6*J5*J4*J3^5*J2^3
  -9519052401838980627146242224768000*J7*J4^2*J3^5*J2^3
  -4462633420063779572257351974912000*J6^2*J3^6*J2^3
  +935551333415953938791551772160000*J7*J5*J3^6*J2^3
  +2919020826176273473440309780480000*J8*J4*J3^6*J2^3
  +639342804323246148053592056064000*J4^3*J3^6*J2^3
  -279018682507736173294129152000000*J9*J3^7*J2^3
  -122683197190807371351523449600000*J5*J4*J3^7*J2^3
  -308925089091939033226330030080000*J6*J3^8*J2^3
  -2949698413080876968127590400000*J3^10*J2^3
  -1920803219720136594865555773408000*J7^4*J2^4
  -67838655810874568278047365136384000*J8*J7^2*J6*J2^4
  +3088993966164100108406577822695424000*J9*J7*J6^2*J2^4
  -15919949704851414193652079221381529600*J10*J6^3*J2^4
  -5112826414819998012880906967057203200*J9*J7^2*J5*J2^4
  +30447591754788710284113586208636928000*J10*J7*J6*J5*J2^4
  +430823879887728177254108496347136000*J10*J8*J5^2*J2^4
  +1158880568160794543619831216907223040*J6^3*J5^2*J2^4
  -2163187043777060415706820078038809600*J7*J6*J5^3*J2^4
  +92948325783355361174909122431684000*J8*J5^4*J2^4
  +16686565053590334660992167940613734400*J10*J7^2*J4*J2^4
  -104759827450301471789088040380530688000*J10*J8*J6*J4*J2^4
  +578017480691572045085021002876846080*J6^4*J4*J2^4
  -2864632847565547235684353648786145280*J7*J6^2*J5*J4*J2^4
  +1991433427616496423670825693370918400*J7^2*J5^2*J4*J2^4
  +7135425173792638034167454737367040000*J8*J6*J5^2*J4*J2^4
  -20152050748224969175265839653273600*J9*J5^3*J4*J2^4
  -5705661648234938056002823909465128960*J7^2*J6*J4^2*J2^4
  +33921514035757921520649918742611886080*J8*J6^2*J4^2*J2^4
  -17588989152331980334307606426738688000*J8*J7*J5*J4^2*J2^4
  +6463046893813123410476394280176844800*J9*J6*J5*J4^2*J2^4
  +1123159297626199495885037347130572800*J10*J5^2*J4^2*J2^4
  -199024312063924791130338787665600*J5^4*J4^2*J2^4
  +12173947961248309370172238130766151680*J9*J7*J4^3*J2^4
  -85980571518627289442001220266507632640*J10*J6*J4^3*J2^4
  +4625772122171528965233161089750794240*J6*J5^2*J4^3*J2^4
  +3044700760981041440555944195764781056*J6^2*J4^4*J2^4
  -6791222288431406560526115009834516480*J7*J5*J4^4*J2^4
  +16892405465604827166762877393462886400*J8*J4^5*J2^4
  +476943852018194877002492146480054272*J4^7*J2^4
  -4683581069948791518571366986547200000*J10*J8*J7*J3*J2^4
  +1878836292104181795019868359517798400*J7*J6^3*J3*J2^4
  -3488637932423410608323749390491648000*J7^2*J6*J5*J3*J2^4
  +1867950132978021543382867135325798400*J8*J6^2*J5*J3*J2^4
  -2977715296951986042427478487731712000*J8*J7*J5^2*J3*J2^4
  +635495993315968772223741885972480000*J9*J6*J5^2*J3*J2^4
  +137318342038764535901173549307904000*J10*J5^3*J3*J2^4
  +23237081445838840293727280607921000*J5^5*J3*J2^4
  -2053716382486630872937390856795020800*J7^3*J4*J3*J2^4
  +17170693186177419064018972441391923200*J8*J7*J6*J4*J3*J2^4
  +1783069425836293078428229200972349440*J9*J6^2*J4*J3*J2^4
  +5463438426635129486578312308958003200*J9*J7*J5*J4*J3*J2^4
  -15425400919334837386949226161897472000*J10*J6*J5*J4*J3*J2^4
  +1197590970839161503206294591021222400*J6*J5^3*J4*J3*J2^4
  -2744862523196166284672500295270400000*J10*J7*J4^2*J3*J2^4
  -1859215567982211923287432697743933440*J6^2*J5*J4^2*J3*J2^4
  -1870794007473075767961824464074662400*J7*J5^2*J4^2*J3*J2^4
  +5708632546661028472592007649795768320*J7*J6*J4^3*J3*J2^4
  +4646882705026753912645239015356006400*J8*J5*J4^3*J3*J2^4
  -2069663321261960245276429832599633920*J9*J4^4*J3*J2^4
  -142358490394222877006059402651238400*J5*J4^5*J3*J2^4
  +1108481877710656831382589356350464000*J8*J7^2*J3^2*J2^4
  -1869087717666983320318979585291059200*J9*J7*J6*J3^2*J2^4
  +6597330274407416332834099957019443200*J10*J6^2*J3^2*J2^4
  -1175893722529153456790991010996224000*J10*J7*J5*J3^2*J2^4
  -548445515976998183147390084564582400*J6^2*J5^2*J3^2*J2^4
  +53860859669971074616910006504148000*J7*J5^3*J3^2*J2^4
  -1523749811178179509698276014948352000*J10*J8*J4*J3^2*J2^4
  +52783583756978908337058845074391040*J6^3*J4*J3^2*J2^4
  +2336973472927863598762556674007040000*J7*J6*J5*J4*J3^2*J2^4
  -158621922476225664446384384304384000*J8*J5^2*J4*J3^2*J2^4
  +564040661449975459210792291711766400*J7^2*J4^2*J3^2*J2^4
  -5545684693752982030906362724751769600*J8*J6*J4^2*J3^2*J2^4
  -976500048860519886059261843454566400*J9*J5*J4^2*J3^2*J2^4
  +3241238273906270023743639488652902400*J10*J4^3*J3^2*J2^4
  -82015626988730098864619816228496000*J5^2*J4^3*J3^2*J2^4
  -1052231028777358896182614330926366720*J6*J4^4*J3^2*J2^4
  -542114162949695270446503034277068800*J7*J6^2*J3^3*J2^4
  +50336927738370068122877967672192000*J7^2*J5*J3^3*J2^4
  -648596379548559878951012215603200000*J8*J6*J5*J3^3*J2^4
  -29434956248673916870753549458432000*J9*J5^2*J3^3*J2^4
  +660306282946772145344068422454272000*J8*J7*J4*J3^3*J2^4
  +290871693996807854962837042023628800*J9*J6*J4*J3^3*J2^4
  +673029404818350614021104269078528000*J10*J5*J4*J3^3*J2^4
  +938218976843958079319302834770000*J5^3*J4*J3^3*J2^4
  -141824331220218573641991849732096000*J6*J5*J4^2*J3^3*J2^4
  -80818046159627703250301975995132800*J7*J4^3*J3^3*J2^4
  -112194921722812125399100925300736000*J9*J7*J3^4*J2^4
  -9735043858039747848045579337728000*J10*J6*J3^4*J2^4
  +21543547621857145724887892224128000*J6*J5^2*J3^4*J2^4
  +79808547380880680990072492182732800*J6^2*J4*J3^4*J2^4
  -4400710053767453162884145693184000*J7*J5*J4*J3^4*J2^4
  -11358888884967200880865955275008000*J8*J4^2*J3^4*J2^4
  +9261268061009247844170333275336400*J4^4*J3^4*J2^4
  -21130727804581400576932124381184000*J7*J6*J3^5*J2^4
  +4296055975315407322830907084800000*J8*J5*J3^5*J2^4
  +2506038769621733682072976275456000*J9*J4*J3^5*J2^4
  +1466477939371272352982275535136000*J5*J4^2*J3^5*J2^4
  -4160429027563121207927122083840000*J10*J3^6*J2^4
  +275477310053851553788339200960000*J5^2*J3^6*J2^4
  -1093373703946084177337253249024000*J6*J4*J3^6*J2^4
  +242296655360214893810480640000000*J7*J3^7*J2^4
  -11873143976789747022194073600000*J4*J3^8*J2^4
  +449881477502886357973901699383296000*J7^2*J6^2*J2^5
  -4478541241051735531619248688961945600*J8*J6^3*J2^5
  -738740977875440281071892378814457600*J7^3*J5*J2^5
  +7814066235222864980725316852554137600*J8*J7*J6*J5*J2^5
  -750238648717096498538956372133806080*J9*J6^2*J5*J2^5
  +707448074859267853824487910351462400*J9*J7*J5^2*J2^5
  +636908545516813725436788574538956800*J10*J6*J5^2*J2^5
  -88348279635122226426959632297848000*J6*J5^4*J2^5
  +3562965437942544281057857695407308800*J8*J7^2*J4*J2^5
  -8620143758206443947351846138161397760*J9*J7*J6*J4*J2^5
  +34788268057807076954609449412402872320*J10*J6^2*J4*J2^5
  -3188309540759119713597374385487872000*J10*J7*J5*J4*J2^5
  -2837480084981293086074988292753981440*J6^2*J5^2*J4*J2^5
  +10323151738862625470762236727020800*J7*J5^3*J4*J2^5
  +4505972438255575993029534143427379200*J10*J8*J4^2*J2^5
  +1397834038162292886101229282351120384*J6^3*J4^2*J2^5
  +5218888060704794920221120184569692160*J7*J6*J5*J4^2*J2^5
  -52580029033800749859556583520460800*J8*J5^2*J4^2*J2^5
  +1248759023711579393555688063201607680*J7^2*J4^3*J2^5
  -19681964684138439790279418798816624640*J8*J6*J4^3*J2^5
  -900634632827733938021432795914567680*J9*J5*J4^3*J2^5
  +5102285697486496463853708800981729280*J10*J4^4*J2^5
  -23378990499186531605926218901094400*J5^2*J4^4*J2^5
  -1327778931763109942119483863610687488*J6*J4^5*J2^5
  -511953387339907570918871753809920000*J9*J7^2*J3*J2^5
  +2604993608556993922224882387517440000*J10*J7*J6*J3*J2^5
  +2094533675266485530674783213977600000*J10*J8*J5*J3*J2^5
  -11268113313992724019368387925770240*J6^3*J5*J3*J2^5
  -215964015376335869978185684506624000*J7*J6*J5^2*J3*J2^5
  -107982067219756093121094649742976000*J8*J5^3*J3*J2^5
  -3011842705219734884754775558221987840*J7*J6^2*J4*J3*J2^5
  +443798985220544950718990441399856000*J7^2*J5*J4*J3*J2^5
  -654579924027801926441650983567360000*J8*J6*J5*J4*J3*J2^5
  -231767109304002469252376069478912000*J9*J5^2*J4*J3*J2^5
  -86854391676126112806152206862745600*J8*J7*J4^2*J3*J2^5
  +1708383736248038308813632347402403840*J9*J6*J4^2*J3*J2^5
  +1535121113145309238103557427625984000*J10*J5*J4^2*J3*J2^5
  -20284958319915108184813051219324800*J5^3*J4^2*J3*J2^5
  +33030276106929204501077782162636800*J6*J5*J4^3*J3*J2^5
  -39804145572192206261173543663534080*J7*J4^4*J3*J2^5
  -539401365546146924901130508838912000*J7^2*J6*J3^2*J2^5
  +1419504845600677454202403325450649600*J8*J6^2*J3^2*J2^5
  -81729800358280199221252937034240000*J8*J7*J5*J3^2*J2^5
  +55437091505623329645202517812838400*J9*J6*J5*J3^2*J2^5
  -2367390043051817456458536145920000*J10*J5^2*J3^2*J2^5
  +1048018148399883797385419987444250*J5^4*J3^2*J2^5
  -332168784850730872933502222485094400*J9*J7*J4*J3^2*J2^5
  -1369104176695129622092345122068889600*J10*J6*J4*J3^2*J2^5
  -60359031921310934404135331729203200*J6*J5^2*J4*J3^2*J2^5
  +652048535948685189624667901462446080*J6^2*J4^2*J3^2*J2^5
  +127154375026336072084162133793297600*J7*J5*J4^2*J3^2*J2^5
  -301034462619258360847825638158131200*J8*J4^3*J3^2*J2^5
  +30044903283518047869358065520189440*J4^5*J3^2*J2^5
  +115082361603427014564917280768000000*J10*J7*J3^3*J2^5
  -58650969733326617196767963539046400*J6^2*J5*J3^3*J2^5
  -12216651623183303838874887716448000*J7*J5^2*J3^3*J2^5
  -27066323030865048932977540093132800*J7*J6*J4*J3^3*J2^5
  +40955476409062267443702280333056000*J8*J5*J4*J3^3*J2^5
  +53495994645793267081238036396851200*J9*J4^2*J3^3*J2^5
  +13402603202799756311496580312548000*J5*J4^3*J3^3*J2^5
  -13444280505783985414029567446016000*J7^2*J3^4*J2^5
  +31686305870240856007944284344320000*J8*J6*J3^4*J2^5
  +183513343794989394019445627904000*J9*J5*J3^4*J2^5
  -58915890335858052934075752529920000*J10*J4*J3^4*J2^5
  +733725271446421722486544844640000*J5^2*J4*J3^4*J2^5
  +4135810086999381490308471744000000*J6*J4^2*J3^4*J2^5
  -3175065858888893909501793165312000*J6*J5*J3^5*J2^5
  +2369985782694947360779843058688000*J7*J4*J3^5*J2^5
  -454590951891602383873020579840000*J8*J3^6*J2^5
  -186883054974242938729556345088000*J4^2*J3^6*J2^5
  +23615061476326588001876889600000*J5*J3^7*J2^5
  +558955501010688437097519365819596800*J10*J7^2*J2^6
  -3712044080372783038954427433929932800*J10*J8*J6*J2^6
  +178814454584057125893847313264148480*J6^4*J2^6
  -393595519048638117989193699820830720*J7*J6^2*J5*J2^6
  +74069209753394346415014587440927200*J7^2*J5^2*J2^6
  +234400241735015328547248282565017600*J8*J6*J5^2*J2^6
  -26365402355246985951823524188313600*J9*J5^3*J2^6
  -776018594624071810031980694696263680*J7^2*J6*J4*J2^6
  +3522682550808540916459807582621532160*J8*J6^2*J4*J2^6
  -315241639572636632102122863138816000*J8*J7*J5*J4*J2^6
  +607056610106318314202107264389611520*J9*J6*J5*J4*J2^6
  +103615974451931281198385305101926400*J10*J5^2*J4*J2^6
  -4531494340911882687665637488166000*J5^4*J4*J2^6
  -197325149218845499494693916343009280*J9*J7*J4^2*J2^6
  -3585721648333922942933553366612049920*J10*J6*J4^2*J2^6
  +25192001758402967460470507184537600*J6*J5^2*J4^2*J2^6
  +554002705087623855026224881450614784*J6^2*J4^3*J2^6
  +75926210932289672032019111847936000*J7*J5*J4^3*J2^6
  -179821964146371537952035505609113600*J8*J4^4*J2^6
  +30365189855044902492163503006154752*J4^6*J2^6
  -31635106728004379405620184777164800*J7^3*J3*J2^6
  +462025782774375985603168836127948800*J8*J7*J6*J3*J2^6
  +42426307574475943595378139463680000*J9*J6^2*J3*J2^6
  +159969647156253190680571646762188800*J9*J7*J5*J3*J2^6
  -190549324062185694426441153301708800*J10*J6*J5*J3*J2^6
  +13483331025046968013330079933337600*J6*J5^3*J3*J2^6
  +67217411087643466322295970598092800*J10*J7*J4*J3*J2^6
  -45912706833138749419076816651550720*J6^2*J5*J4*J3*J2^6
  -31532301405456950942500617672112800*J7*J5^2*J4*J3*J2^6
  +14869509598035866721435506348359680*J7*J6*J4^2*J3*J2^6
  +93620590745608019941852340870553600*J8*J5*J4^2*J3*J2^6
  +38839578608205365416329373298196480*J9*J4^3*J3*J2^6
  +11295039458755355784152054491422720*J5*J4^4*J3*J2^6
  -83319652220500611935462445907968000*J10*J8*J3^2*J2^6
  -1878738985147378520025758705909760*J6^3*J3^2*J2^6
  +24672055035045104073720611866828800*J7*J6*J5*J3^2*J2^6
  +17783431236483146016414690240000*J8*J5^2*J3^2*J2^6
  -28899325681983792191035429335475200*J7^2*J4*J3^2*J2^6
  +88390436731744029082830984182169600*J8*J6*J4*J3^2*J2^6
  +20488216220603272735915251448627200*J9*J5*J4*J3^2*J2^6
  -169401614904573637460840524365004800*J10*J4^2*J3^2*J2^6
  -864614555625754359765424426710600*J5^2*J4^2*J3^2*J2^6
  -4033222737827857050721696013721600*J6*J4^3*J3^2*J2^6
  +11059056642650737433948921548800000*J8*J7*J3^3*J2^6
  -1377288802263179669420054937600000*J9*J6*J3^3*J2^6
  +30028384060206282391177973882880000*J10*J5*J3^3*J2^6
  -913600601617502149893687810168000*J5^3*J3^3*J2^6
  -4042980046772917077485049496473600*J6*J5*J4*J3^3*J2^6
  +6063966993859421877877319510745600*J7*J4^2*J3^3*J2^6
  +2261557327214654427928200221491200*J6^2*J3^4*J2^6
  -1190629394936959533501053961216000*J7*J5*J3^4*J2^6
  -4520635173583052004209151618048000*J8*J4*J3^4*J2^6
  -1087643936766682947444338011334400*J4^3*J3^4*J2^6
  +367843745218310880490756915200000*J9*J3^5*J2^6
  +16305431536531605964157544960000*J5*J4*J3^5*J2^6
  +159678673333246424609996857344000*J6*J3^6*J2^6
  -1514415377757537010703001600000*J3^8*J2^6
  +12634721139858957221370107423385600*J8*J7^2*J2^7
  -56489273412721060721344717054279680*J9*J7*J6*J2^7
  +374843611342187531850477181631201280*J10*J6^2*J2^7
  -172461168206277695837807810509209600*J10*J7*J5*J2^7
  -17999210311031532590661114311639040*J6^2*J5^2*J2^7
  +6492632755561233467665339736643600*J7*J5^3*J2^7
  +7934102516133203540871003321139200*J10*J8*J4*J2^7
  +47703670631504757338874942949687296*J6^3*J4*J2^7
  -16223783455779060231371762657280000*J7*J6*J5*J4*J2^7
  +16727189471017450824733588609689600*J8*J5^2*J4*J2^7
  -15573388758424894109192535700807680*J7^2*J4^2*J2^7
  -22520732418940709707082634543759360*J8*J6*J4^2*J2^7
  +1738433222403120318948996594401280*J9*J5*J4^2*J2^7
  -150587388601361289737727314157895680*J10*J4^3*J2^7
  +3986094057422794535447710740080640*J5^2*J4^3*J2^7
  -2035645289038199484447755750866944*J6*J4^4*J2^7
  -50983072639936539821590016643563520*J7*J6^2*J3*J2^7
  +26218533857417303350994183184076800*J7^2*J5*J3*J2^7
  -12572357059053680771628285603840000*J8*J6*J5*J3*J2^7
  -13275685792779527783199514782412800*J9*J5^2*J3*J2^7
  -39751962176362002746133683883571200*J8*J7*J4*J3*J2^7
  -7566549558614180922310299659796480*J9*J6*J4*J3*J2^7
  +6597100958777453238070647243571200*J10*J5*J4*J3*J2^7
  -76507306419116323014028527735000*J5^3*J4*J3*J2^7
  +6748039050325109602713122665881600*J6*J5*J4^2*J3*J2^7
  +3126743871871229863869208916090880*J7*J4^3*J3*J2^7
  +12027010136860946997792166562611200*J9*J7*J3^2*J2^7
  -36474684138927598320828612830822400*J10*J6*J3^2*J2^7
  +929209339708875055492968139545600*J6*J5^2*J3^2*J2^7
  +1811915085700076846274853951242240*J6^2*J4*J3^2*J2^7
  -1641453002987718975562501944652800*J7*J5*J4*J3^2*J2^7
  -3844302288912701074188687203366400*J8*J4^2*J3^2*J2^7
  -1989972203572228476367499148380160*J4^4*J3^2*J2^7
  +2275379210727990049371680478412800*J7*J6*J3^3*J2^7
  +2502799073586327861463580259840000*J8*J5*J3^3*J2^7
  -291269327880275503136859453235200*J9*J4*J3^3*J2^7
  +672151777585684957226543485708800*J5*J4^2*J3^3*J2^7
  -1043251505870513277868165214208000*J10*J3^4*J2^7
  -27780446825605836580205026368000*J5^2*J3^4*J2^7
  +280805324626847967003256331059200*J6*J4*J3^4*J2^7
  +45528517646150125613031936000000*J7*J3^5*J2^7
  -1750747738288786928092523520000*J4*J3^6*J2^7
  -1851364433625598259946598609612800*J7^2*J6*J2^8
  +41925812689639603237796738724003840*J8*J6^2*J2^8
  -43130424475451591085094622165376000*J8*J7*J5*J2^8
  +13407659923387458938051684090511360*J9*J6*J5*J2^8
  +424677259734537662443409236992000*J10*J5^2*J2^8
  +328496300132562407590210641437325*J5^4*J2^8
  +39645307967067668889718809409290240*J9*J7*J4*J2^8
  -84096717006269294385738965676195840*J10*J6*J4*J2^8
  +9711842180425368247916016106936320*J6*J5^2*J4*J2^8
  -10282190312088767940426593225146368*J6^2*J4^2*J2^8
  -24108327288126321435501127401000960*J7*J5*J4^2*J2^8
  +55070212620754967022178279453163520*J8*J4^3*J2^8
  -450379452296748537655626365927424*J4^5*J2^8
  -17290826820314999745582097612800000*J10*J7*J3*J2^8
  +1823339938934746102819452013117440*J6^2*J5*J3*J2^8
  +1238659582812845094821413108540800*J7*J5^2*J3*J2^8
  +6755987934284018196580425770618880*J7*J6*J4*J3*J2^8
  -3369200131282976418074954960217600*J8*J5*J4*J3*J2^8
  -9713862921010283417801687802347520*J9*J4^2*J3*J2^8
  -619490681151184476924356966860800*J5*J4^3*J3*J2^8
  +2464123884691630200779417326387200*J7^2*J3^2*J2^8
  -8999630375362989107352457181184000*J8*J6*J3^2*J2^8
  -739859112132319366802338197196800*J9*J5*J3^2*J2^8
  +8518935892669990252362044227584000*J10*J4*J3^2*J2^8
  +18342032910253128545813688456000*J5^2*J4*J3^2*J2^8
  -2435754164305317815265078568320000*J6*J4^2*J3^2*J2^8
  +430802263483198292512440017510400*J6*J5*J3^3*J2^8
  -472436434079792501662938683289600*J7*J4*J3^3*J2^8
  -51941010750241696091694379008000*J8*J3^4*J2^8
  +19240332016991865627557280614400*J4^2*J3^4*J2^8
  +7363844421426122511520235520000*J5*J3^5*J2^8
  +30368285017344363735582734381875200*J10*J8*J2^9
  -1541391162694092375774771626901504*J6^3*J2^9
  +2189355182841388159525173534812160*J7*J6*J5*J2^9
  -1797577042824963637969688525116800*J8*J5^2*J2^9
  +3247457410777231210429972750440960*J7^2*J4*J2^9
  -11333978310152910245821735020134400*J8*J6*J4*J2^9
  -2194813586868228404160567728947200*J9*J5*J4*J2^9
  +23352052998014771406573358543011840*J10*J4^2*J2^9
  -548779602623256629282632155148800*J5^2*J4^2*J2^9
  -1332993656743218774162649718194176*J6*J4^3*J2^9
  -3488372245434799828680287892480000*J8*J7*J3*J2^9
  +142374632708686048013892648960000*J9*J6*J3*J2^9
  -459680301789851378583132291072000*J10*J5*J3*J2^9
  +29360384408629585561761818395200*J5^3*J3*J2^9
  +367065568357467134220910655677440*J6*J5*J4*J3*J2^9
  -792476373717218834788591940451840*J7*J4^2*J3*J2^9
  +54203137013218587335884491816960*J6^2*J3^2*J2^9
  -12405621553522404663776908492800*J7*J5*J3^2*J2^9
  +376865926133035988461142408601600*J8*J4*J3^2*J2^9
  +141758349053249187113197561303680*J4^3*J3^2*J2^9
  -15205172057761276148403363840000*J9*J3^3*J2^9
  -11201671430587628599180424832000*J5*J4*J3^3*J2^9
  -22511042182638963352130818867200*J6*J3^4*J2^9
  -117639931330242946082626560000*J3^6*J2^9
  +656872021831552096509406905016320*J9*J7*J2^10
  -4023259780009399774548837055856640*J10*J6*J2^10
  +310198098378155957939862239719680*J6*J5^2*J2^10
  -774545703786467496254197430747136*J6^2*J4*J2^10
  -147131964382395126598546613610240*J7*J5*J4*J2^10
  +1812043035633359226481356050472960*J8*J4^2*J2^10
  +234206340308240493787055682748416*J4^4*J2^10
  +465571854788663972098501925806080*J7*J6*J3*J2^10
  -82577098887109682095612786176000*J8*J5*J3*J2^10
  +11678583224303712948864177377280*J9*J4*J3*J2^10
  -61902058918110439146514268584320*J5*J4^2*J3*J2^10
  +309467469015936407738301478502400*J10*J3^2*J2^10
  -5169183512891886433175085273600*J5^2*J3^2*J2^10
  -36609242897464299996676851548160*J6*J4*J3^2*J2^10
  -8004813038577929036903731200000*J7*J3^3*J2^10
  +59862369461341778890546176000*J4*J3^4*J2^10
  +54642780000110241128805140689920*J7^2*J2^11
  -416367625890467812031221021286400*J8*J6*J2^11
  -92586867242426987000418459924480*J9*J5*J2^11
  -103885008336973567705675729305600*J10*J4*J2^11
  +15775817231880635982447904740000*J5^2*J4*J2^11
  -84313505679805459870844903424000*J6*J4^2*J2^11
  -7255061760914154315764076994560*J6*J5*J3*J2^11
  +33866579284070034465461288125440*J7*J4*J3*J2^11
  +16173966583317065041171550822400*J8*J3^2*J2^11
  +3547286564645044136493767911680*J4^2*J3^2*J2^11
  -125711025891214800609651456000*J5*J3^3*J2^11
  +8881495832311240790078344544256*J6^2*J2^12
  -2682710418536697042457804270080*J7*J5*J2^12
  -39116976747984795213414589962240*J8*J4*J2^12
  -6851152467435885073967027054592*J4^3*J2^12
  -3392858302298683026217242624000*J9*J3*J2^12
  +920916466441641178025525164800*J5*J4*J3*J2^12
  -442723068408274475857737891840*J6*J3^2*J2^12
  +29976889179681782815959552000*J3^4*J2^12
  -499059334158124059309231083520*J10*J2^13
  -271464744732880057867754003520*J5^2*J2^13
  +4523500608543616676690160857088*J6*J4*J2^13
  -391917653577901204777336320000*J7*J3*J2^13
  -134234067400125234366143692800*J4*J3^2*J2^13
  +726877330254960077761217556480*J8*J2^14
  +217841258910793590392214779136*J4^2*J2^14
  -16098736427208162576824371200*J5*J3*J2^14
  -42112094678709229432094957568*J6*J2^15
  +2698555980715171769736140800*J3^2*J2^15
  -5744802243617435701544002560*J4*J2^16
  +56083666393768657170633728*J2^18
);

Gamma26 := -2^37 * 3^(-22) * 5^(-4) * 7^3 * (
  -50234665386771045986750733680640000*J7^4*J6*J5
  -2857794297558530616135152849387520000*J8*J7^2*J6^2*J5
  -16257674226110751949568869543182336000*J9*J7*J6^3*J5
  +57805063915060451376244869486870528000*J10*J6^4*J5
  -20576118942421420436173100515590144000*J9*J7^2*J6*J5^2
  -292638136069993535092239651777282048000*J10*J7*J6^2*J5^2
  -2633743224629941815830156865995538432000*J10*J8*J6*J5^3
  -421615684930472167225486016819861913600*J6^4*J5^3
  +702331526567984484221375164265476915200*J7*J6^2*J5^4
  +9418999760019571122515762565120000*J7^5*J4
  +535836430792224490525341159260160000*J8*J7^3*J6*J4
  +3048313917395765990544163039346688000*J9*J7^2*J6^2*J4
  -10838449484073834633045913028788224000*J10*J7*J6^3*J4
  +3858022301704016331782456346673152000*J9*J7^3*J5*J4
  +82304475769685681744692402062360576000*J10*J7^2*J6*J5*J4
  +780368362853316093579305738072752128000*J10*J8*J6^2*J5*J4
  +3027884300312690310184255068359884800*J6^5*J5*J4
  +493826854618114090468154412374163456000*J10*J8*J7*J5^2*J4
  +380748924063290199676063792962207744000*J7*J6^3*J5^2*J4
  -658435806157485453957539216498884608000*J7^2*J6*J5^3*J4
  -2508326880599944586504911300948131840000*J8*J6^2*J5^3*J4
  -526748644925988363166031373199107686400*J9*J6*J5^4*J4
  -5144029735605355109043275128897536000*J10*J7^3*J4^2
  -146319068034996767546119825888641024000*J10*J8*J7*J6*J4^2
  -567728306308629433159547825317478400*J7*J6^4*J4^2
  -53966043173324328625455057807291187200*J7^2*J6^2*J5*J4^2
  -379655401927843464574693982094124646400*J8*J6^3*J5*J4^2
  +98765370923622818093630882474832691200*J7^3*J5^2*J4^2
  +2928471633100435304744483943856943923200*J8*J7*J6*J5^2*J4^2
  +187288407084795862459033377137460510720*J9*J6^2*J5^2*J4^2
  +98765370923622818093630882474832691200*J9*J7*J5^3*J4^2
  +1003330752239977834601964520379252736000*J10*J6*J5^3*J4^2
  -487866312226063440897358236431155200*J7^3*J6*J4^3
  +71185387861470649607755121642648371200*J8*J7*J6^2*J4^3
  -460905064310239817770277451549219225600*J8*J7^2*J5*J4^3
  -971558611752378536506235643900576399360*J9*J7*J6*J5*J4^3
  +3219576902743395540367192816505868779520*J10*J6^2*J5*J4^3
  -188124516044995843987868347571109888000*J10*J7*J5^2*J4^3
  -293036283193898288201208685317115084800*J6^2*J5^3*J4^3
  +175582881641996121055343791066369228800*J9*J7^2*J4^4
  -603670669264386663818848653094850396160*J10*J7*J6*J4^4
  +153235325962915556552366348512807354368*J6^3*J5*J4^4
  +581692948024844292203758001696066764800*J7*J6*J5^2*J4^4
  -28731623618046666853568690346151378944*J7*J6^2*J4^5
  -98765370923622818093630882474832691200*J7^2*J5*J4^5
  -1264196747822372071598475295677858447360*J8*J6*J5*J4^5
  +237036890216694763424714117939598458880*J8*J7*J4^6
  -24079938053759468030447148489102065664*J6*J5*J4^7
  +4514988385079900255708840341706637312*J7*J4^8
  -188379995200391422450315251302400000*J8*J7^4*J3
  -4286691446337795924202729274081280000*J9*J7^3*J6*J3
  -15241569586978829952720815196733440000*J10*J7^2*J6^2*J3
  +216768989681476692660918260575764480000*J10*J8*J6^3*J3
  -38580223017040163317824563466731520000*J10*J7^3*J5*J3
  -1097393010262475756595898694164807680000*J10*J8*J7*J6*J5*J3
  -3612816494691278211015304342929408000*J7*J6^4*J5*J3
  -174658861485785529489460091645067264000*J7^2*J6^2*J5^2*J3
  +70449921646479925114798434687123456000*J8*J6^3*J5^2*J3
  +370370140963585567851115809280622592000*J7^3*J5^3*J3
  +356652728335304620893667075603562496000*J8*J7*J6*J5^3*J3
  +1736319607348628308213955267211873484800*J9*J6^2*J5^3*J3
  -370370140963585567851115809280622592000*J9*J7*J5^4*J3
  -219478602052495151319179738832961536000*J10*J6*J5^4*J3
  +102880594712107102180865502577950720000*J10*J8*J7^2*J4*J3
  +66264538251960341651590972736274432000*J7^2*J6^3*J4*J3
  -470354299832664506138849622550904832000*J8*J6^4*J4*J3
  -126578279814149654217497837573111808000*J7^3*J6*J5*J4*J3
  +1793034576465318461527311757760004096000*J8*J7*J6^2*J5*J4*J3
  -66656464327054082993232365127047577600*J9*J6^3*J5*J4*J3
  -3292179030787427269787696082494423040000*J8*J7^2*J5^2*J4*J3
  -1445358043933202444416514905106232115200*J9*J7*J6*J5^2*J4*J3
  -822638315841204048648184798885026201600*J10*J6^2*J5^2*J4*J3
  +1028805947121071021808655025779507200000*J10*J7*J5^3*J4*J3
  +34837873341665897034790434735390720000*J6^2*J5^4*J4*J3
  +914554975111360611326050336303104000*J7^4*J4^2*J3
  +396353104652905672551208899874652160000*J8*J7^2*J6*J4^2*J3
  -1669595402712298763754266365128395980800*J9*J7*J6^2*J4^2*J3
  +6169881990193415136433579249608582758400*J10*J6^3*J4^2*J3
  +3920565129906084774316574166781997875200*J9*J7^2*J5*J4^2*J3
  -12429369356156204579329944328805862604800*J10*J7*J6*J5*J4^2*J3
  -960218883979666287021411357394206720000*J10*J8*J5^2*J4^2*J3
  -650009234256519359251614859771175239680*J6^3*J5^2*J4^2*J3
  +1079886978908288643335916500710273843200*J7*J6*J5^3*J4^2*J3
  -1918649605241717379171583862005510963200*J10*J7^2*J4^3*J3
  +13472734631177980140607722190435201843200*J10*J8*J6*J4^3*J3
  +314008887753772467245529568711739965440*J6^4*J4^3*J3
  +61798827485740111272858525451954421760*J7*J6^2*J5*J4^3*J3
  -1821280470960616014607550439922807603200*J7^2*J5^2*J4^3*J3
  -1012040220575394308860662129063100416000*J8*J6*J5^2*J4^3*J3
  +71330545667060924178733415120712499200*J9*J5^3*J4^3*J3
  -142484708399681719410584121266751406080*J7^2*J6*J4^4*J3
  -1510811472624814462937606057952301547520*J8*J6^2*J4^4*J3
  +6412433156633733337708701369569692876800*J8*J7*J5*J4^4*J3
  +141116612282641326922257787634822676480*J9*J6*J5*J4^4*J3
  -160950974838496444300731808477505126400*J10*J5^2*J4^4*J3
  -1800699997284026885934247990602875535360*J9*J7*J4^5*J3
  +6565034654494677188686761737188949360640*J10*J6*J4^5*J3
  -587598797029431463320131999203590144000*J6*J5^2*J4^5*J3
  +302665176461739257139321821453132759040*J6^2*J4^6*J3
  +999568261919077917722207153427830538240*J7*J5*J4^6*J3
  -2357200186043797925167990395066006896640*J8*J4^7*J3
  -44899051162739008098437912286971559936*J4^9*J3
  +3651626046880344676172695307550720000*J7^3*J6^2*J3^2
  -30483139173957659905441630393466880000*J8*J7*J6^3*J3^2
  +6406489670106644958497804504709120000*J7^4*J5*J3^2
  +187364138633681163520360958687969280000*J8*J7^2*J6*J5*J3^2
  +53345493554425904834522853188567040000*J9*J7*J6^2*J5*J3^2
  -210747628856991228975892753337548800000*J10*J6^3*J5*J3^2
  +806969664773090082731163785845800960000*J9*J7^2*J5^2*J3^2
  +365797670087491918865299564721602560000*J10*J7*J6*J5^2*J3^2
  -2057611894242142043617310051559014400000*J10*J8*J5^3*J3^2
  -468175857505806015169945751539364659200*J6^3*J5^3*J3^2
  +603566155644361666127744281790644224000*J7*J6*J5^4*J3^2
  -18678923079647700599406814473584640000*J8*J7^3*J4*J3^2
  -260583210032378683347923687316652032000*J9*J7^2*J6*J4*J3^2
  +831399395840830398309896911916630016000*J10*J7*J6^2*J4*J3^2
  -2332388815952394762358704998027624448000*J10*J7^2*J5*J4*J3^2
  -1036426731914560436785015433377873920000*J10*J8*J6*J5*J4*J3^2
  -3693101305684417726815644439438950400*J6^4*J5*J4*J3^2
  +532288380887874706350335267111436288000*J7*J6^2*J5^2*J4*J3^2
  -555555211445378351776673713920933888000*J7^2*J5^3*J4*J3^2
  -1848366917483761249552100002929573888000*J8*J6*J5^3*J4*J3^2
  -349794022021164147414942708765032448000*J9*J5^4*J4*J3^2
  +3344762445862504233124582894923153408000*J10*J8*J7*J4^2*J3^2
  -526245431199942077986639955808485376000*J7*J6^3*J4^2*J3^2
  +895968500649510325159369791297021542400*J7^2*J6*J5*J4^2*J3^2
  -138634524691482457662715133134110720000*J8*J6^2*J5*J4^2*J3^2
  +1938727651463707169986087693024493568000*J8*J7*J5^2*J4^2*J3^2
  -44670500197837120786432589205759590400*J9*J6*J5^2*J4^2*J3^2
  +758703560368967613860795436471681024000*J10*J5^3*J4^2*J3^2
  +319840724009897493193645262672431104000*J7^3*J4^3*J3^2
  -1739765697125080079866416575484631449600*J8*J7*J6*J4^3*J3^2
  +289742237848467557401222696889902694400*J9*J6^2*J4^3*J3^2
  -1425451125155459313232953452882873548800*J9*J7*J5*J4^3*J3^2
  +2054720834614135741745325706454237184000*J10*J6*J5*J4^3*J3^2
  -203314243558549575879525486525677568000*J6*J5^3*J4^3*J3^2
  +588912021551880978579451248012951552000*J10*J7*J4^4*J3^2
  +196334726972599085458093861267927203840*J6^2*J5*J4^4*J3^2
  +286432639881009297182917605590040576000*J7*J5^2*J4^4*J3^2
  -597168780241163179768821510320884285440*J7*J6*J4^5*J3^2
  -768987990895038567214607529392524492800*J8*J5*J4^5*J3^2
  +293505212028719441862883324819585105920*J9*J4^6*J3^2
  +33888541293105501340592395388851322880*J5*J4^7*J3^2
  +3616895907847515311046052825006080000*J9*J7^3*J3^3
  +37786391267718349257787021008568320000*J10*J7^2*J6*J3^3
  -377087721633402163274722390793256960000*J10*J8*J6^2*J3^3
  +925925352408963919627789523201556480000*J10*J8*J7*J5*J3^3
  +17179695102360088576338400339034112000*J7*J6^3*J5*J3^3
  -117541674832394355602183864852152320000*J7^2*J6*J5^2*J3^3
  -43184447163106684866042309724078080000*J8*J6^2*J5^2*J3^3
  +342935315707023673936218341926502400000*J8*J7*J5^3*J3^3
  +1227454404071361772192449650510266368000*J9*J6*J5^3*J3^3
  -171467657853511836968109170963251200000*J10*J5^4*J3^3
  -168251757233481465787112637849403392000*J7^2*J6^2*J4*J3^3
  +577428790279742473316405882067615744000*J8*J6^3*J4*J3^3
  +478985650662909919569443742492389376000*J7^3*J5*J4*J3^3
  -899219151293743833617997943032250368000*J8*J7*J6*J5*J4*J3^3
  +53249528116285667757042759166957977600*J9*J6^2*J5*J4*J3^3
  -1266741137345298350023707626764763136000*J9*J7*J5^2*J4*J3^3
  -178834416487218271445257564975005696000*J10*J6*J5^2*J4*J3^3
  +18072146795989184086797538018983936000*J6*J5^4*J4*J3^3
  -864021685902215639733784977659191296000*J8*J7^2*J4^2*J3^3
  +1212689662755142245218458052483402956800*J9*J7*J6*J4^2*J3^3
  -4740206186271816812303162472862738022400*J10*J6^2*J4^2*J3^3
  +2082797907557410855702129737920937984000*J10*J7*J5*J4^2*J3^3
  +295118935889647948964529356486895206400*J6^2*J5^2*J4^2*J3^3
  -66627432765936028079036706431434752000*J7*J5^3*J4^2*J3^3
  -1962542603943361591787213966769389568000*J10*J8*J4^3*J3^3
  -138349034499961362118370288956436643840*J6^3*J4^3*J3^3
  -820889057657701724797307445158471270400*J7*J6*J5*J4^3*J3^3
  -147335172674128689542967880235089920000*J8*J5^2*J4^3*J3^3
  -118263145203734224284719089590021120000*J7^2*J4^4*J3^3
  +1762848520948229517103144137576520089600*J8*J6*J4^4*J3^3
  +160626165347732268714499780688373350400*J9*J5*J4^4*J3^3
  -414036406197018721384264715012879155200*J10*J4^5*J3^3
  +18023760860792425896471440192962560000*J5^2*J4^5*J3^3
  +111757550856202915273008178347418583040*J6*J4^6*J3^3
  -7367750923393086744723440939827200000*J7^3*J6*J3^4
  +51440297356053551090432751288975360000*J8*J7*J6^2*J3^4
  -152437092116156739046795101353902080000*J8*J7^2*J5*J3^4
  -14146081772914726549869006604468224000*J9*J7*J6*J5*J3^4
  +91599951542485116308450528861356032000*J10*J6^2*J5*J3^4
  +270061561119281143224771944267120640000*J10*J7*J5^2*J3^4
  -107729436641668345691287410066849792000*J6^2*J5^3*J3^4
  +217696945920111004888182979478421504000*J9*J7^2*J4*J3^4
  -714134569831012025361151139996762112000*J10*J7*J6*J4*J3^4
  -668723865628696164175625766756679680000*J10*J8*J5*J4*J3^4
  -16952191603351627381453284820018790400*J6^3*J5*J4*J3^4
  +271042825364970607826762795361239040000*J7*J6*J5^2*J4*J3^4
  +76207847934894149763604075983667200000*J8*J5^3*J4*J3^4
  +383850991730568614218673355305150054400*J7*J6^2*J4^2*J3^4
  -297641913798266927998932495179934720000*J7^2*J5*J4^2*J3^4
  -150919338772946626885427464543666176000*J8*J6*J5*J4^2*J3^4
  +67960597585898269858197374462066688000*J9*J5^2*J4^2*J3^4
  +369637133471150267005092471491665920000*J8*J7*J4^3*J3^4
  -205213416116006251852376951321159270400*J9*J6*J4^3*J3^4
  -127016293019999409329583135739871232000*J10*J5*J4^3*J3^4
  +6405088171670865444417199719579648000*J5^3*J4^3*J3^4
  -8265078565551497672936081520331161600*J6*J5*J4^4*J3^4
  +19612253020483647973871195853255321600*J7*J4^5*J3^4
  -21031579908594811253119640500961280000*J10*J7^2*J3^5
  +173372854051884190712199272862842880000*J10*J8*J6*J3^5
  -7557278253543669851557404201713664000*J7*J6^2*J5*J3^5
  -44916070188946661492903499752202240000*J7^2*J5^2*J3^5
  -30721288698754204123452893130915840000*J8*J6*J5^2*J3^5
  +51599063705917913902440259780608000000*J9*J5^3*J3^5
  +97960150418807426791139415168122880000*J7^2*J6*J4*J3^5
  -164504414025057379744853111290724352000*J8*J6^2*J4*J3^5
  +182326718021285511408911787893882880000*J8*J7*J5*J4*J3^5
  -690633621909978232232661938601984000*J9*J6*J5*J4*J3^5
  -87877174649924816446155950118666240000*J10*J5^2*J4*J3^5
  -114662298234151138166291441317183488000*J9*J7*J4^2*J3^5
  +557507057509513320766761083747696640000*J10*J6*J4^2*J3^5
  -34586030831718049457742027505926144000*J6*J5^2*J4^2*J3^5
  -44514067119069775001484948066533376000*J6^2*J4^3*J3^5
  +50798486841610203796991867728690176000*J7*J5*J4^3*J3^5
  -106210696002623654258110982196741120000*J8*J4^4*J3^5
  -2365371923209484488916870360832076800*J4^6*J3^5
  +3616895907847515311046052825006080000*J7^3*J3^6
  -21701375447085091866276316950036480000*J8*J7*J6*J3^6
  -16276031585313818899707237712527360000*J9*J7*J5*J3^6
  +40802951915141242685929682349588480000*J10*J6*J5*J3^6
  -18915614030483540674107533694074880000*J6*J5^3*J3^6
  +17176534475950751724062324938506240000*J10*J7*J4*J3^6
  +15200697285623389344032932793155584000*J6^2*J5*J4*J3^6
  +20926226652019777531675204934492160000*J7*J5^2*J4*J3^6
  -42792552093419672253396575031263232000*J7*J6*J4^2*J3^6
  -11447689510801070354656626685009920000*J8*J5*J4^2*J3^6
  +13554553083459143541694156607127552000*J9*J4^3*J3^6
  +1062706358742856413967794680523648000*J5*J4^4*J3^6
  -8037546461883367357880117388902400000*J10*J8*J3^7
  -3683875461696543372361720469913600000*J7*J6*J5*J3^7
  -3014079923206262759205044020838400000*J8*J5^2*J3^7
  -2676701429744491783689088476119040000*J7^2*J4*J3^7
  +10252163785561813110093979637514240000*J8*J6*J4*J3^7
  +2712671930885636483284539618754560000*J9*J5*J4*J3^7
  -13558516335719522538973064278179840000*J10*J4^2*J3^7
  -341395826986694078895958593361920000*J5^2*J4^2*J3^7
  +4313167333945324881122389446623232000*J6*J4^3*J3^7
  -2344284384715982146048367571763200000*J10*J5*J3^8
  -94189997600195711225157625651200000*J5^3*J3^8
  -73319182402639770822911907594240000*J6*J5*J4*J3^8
  +460863432245164273744017704878080000*J7*J4^2*J3^8
  -23122799796989568492605885644800000*J4^3*J3^9
  +28705523078154883421000419246080000*J9*J7^4*J2
  +816512656445294461752900814110720000*J10*J7^3*J6*J2
  +11612624447221965678263478245130240000*J10*J8*J7*J6^2*J2
  +14697227816015300311552214653992960000*J10*J8*J7^2*J5*J2
  +15308100247874372464419199707512832000*J7^2*J6^3*J5*J2
  +135996735193021686943218956337414144000*J8*J6^4*J5*J2
  -27965399008123123343462291769851904000*J7^3*J6*J5^2*J2
  -196248816976626523882309710671511552000*J8*J7*J6^2*J5^2*J2
  +1149611111526817195595823468007076659200*J9*J6^3*J5^2*J2
  -141093387033746882990901260678332416000*J8*J7^2*J5^3*J2
  -2087104331392946079575824828964693606400*J9*J7*J6*J5^3*J2
  -371371729822158462390866034279265075200*J10*J6^2*J5^3*J2
  +70546693516873441495450630339166208000*J10*J7*J5^4*J2
  -1430355207094346191034992319004672000*J7^3*J6^2*J4*J2
  -50180822983342696529146883472359424000*J8*J7*J6^3*J4*J2
  +3025584558627429521076116845114368000*J7^4*J5*J4*J2
  +191485522718546664338132910944550912000*J8*J7^2*J6*J5*J4*J2
  -13281939211510123244513853242867712000*J9*J7*J6^2*J5*J4*J2
  -2455605565609556862325595109715240550400*J10*J6^3*J5*J4*J2
  +809440636199657655096043501934503526400*J9*J7^2*J5^2*J4*J2
  +5687500559735343102786005910769631232000*J10*J7*J6*J5^2*J4*J2
  -323339011952336606854148722387845120000*J10*J8*J5^3*J4*J2
  -161776646261246839419939292094398464000*J6^3*J5^3*J4*J2
  +150275655078800251566499596690731827200*J7*J6*J5^4*J4*J2
  -10538754372759929533296620585877504000*J8*J7^3*J4^2*J2
  -120604362774679627297315136249580748800*J9*J7^2*J6*J4^2*J2
  +778150904566013232514075426274515353600*J10*J7*J6^2*J4^2*J2
  -1774447054656892021340964948298589798400*J10*J7^2*J5*J4^2*J2
  -7983795433709573623462923928309491302400*J10*J8*J6*J5*J4^2*J2
  -183761323298986543945247721683303792640*J6^4*J5*J4^2*J2
  +506501671307742890319551553145027952640*J7*J6^2*J5^2*J4^2*J2
  -180230005103821911249091729414107955200*J7^2*J5^3*J4^2*J2
  -157442303309085807527942200407726489600*J8*J6*J5^3*J4^2*J2
  -45855350785967736972042909720458035200*J9*J5^4*J4^2*J2
  +2179631545621326847981663549219720396800*J10*J8*J7*J4^3*J2
  +55681094715427553392223313778421268480*J7*J6^3*J4^3*J2
  -195222226583830892430762495702277816320*J7^2*J6*J5*J4^3*J2
  -151176186455576488285883028801312522240*J8*J6^2*J5*J4^3*J2
  +691357596465359726655416177323828838400*J8*J7*J5^2*J4^3*J2
  +121096447735630658092931551140218142720*J9*J6*J5^2*J4^3*J2
  +73010228846034101357196525366883123200*J10*J5^3*J4^3*J2
  +14334207747018037474739842367933644800*J7^3*J4^4*J2
  -3476322075593375582685874094667202560*J8*J7*J6*J4^4*J2
  +4228027532072993014948196168182530048*J9*J6^2*J4^4*J2
  -278842338226693839866462639622067322880*J9*J7*J5*J4^4*J2
  +307508931147836063712233054490045972480*J10*J6*J5*J4^4*J2
  -76009129861445259595823995850839818240*J6*J5^3*J4^4*J2
  +132792019500332780668896911372813598720*J10*J7*J4^5*J2
  +97009226117421980094895723108978655232*J6^2*J5*J4^5*J2
  +138480546533121940713291978073178112000*J7*J5^2*J4^5*J2
  -9076285072547293819448959941558140928*J7*J6*J4^6*J2
  -335802261140317581518345000414431150080*J8*J5*J4^6*J2
  -6396233545529858695587523817417736192*J5*J4^8*J2
  -447626750499977713346225287618560000*J7^4*J6*J3*J2
  +9508970311519158419163990730997760000*J8*J7^2*J6^2*J3*J2
  +217747460815455580509734905501974528000*J9*J7*J6^3*J3*J2
  -787058763769411053229334079448547328000*J10*J6^4*J3*J2
  -40263682339227788251785317220433920000*J8*J7^3*J5*J3*J2
  -463768982452721688094875751154712576000*J9*J7^2*J6*J5*J3*J2
  +3427877386046735614557237435571372032000*J10*J7*J6^2*J5*J3*J2
  -3942194550175320624608408509347790848000*J10*J7^2*J5^2*J3*J2
  -749885223679358433673864107679285248000*J10*J8*J6*J5^2*J3*J2
  -415759911528660053791798711030697164800*J6^4*J5^2*J3*J2
  +730227454666366734703145866996010188800*J7*J6^2*J5^3*J3*J2
  -54379742919256611152743194219773952000*J7^2*J5^4*J3*J2
  +12084387315390358033942932048838656000*J8*J6*J5^4*J3*J2
  +54379742919256611152743194219773952000*J9*J5^5*J3*J2
  +49887647507781795840505750834642944000*J9*J7^3*J4*J3*J2
  +690198148493207408519727058167791616000*J10*J7^2*J6*J4*J3*J2
  -10318332937998815259167245464275779584000*J10*J8*J6^2*J4*J3*J2
  -12681177050678274948082290482007244800*J6^5*J4*J3*J2
  +22658062913825632254750647011409657856000*J10*J8*J7*J5*J4*J3*J2
  +467492252565008323959556838483872972800*J7*J6^3*J5*J4*J3*J2
  -1192509545447691691223938448242330828800*J7^2*J6*J5^2*J4*J3*J2
  -1538505958986529126482630599035689369600*J8*J6^2*J5^2*J4*J3*J2
  +474230550863427023386084792835506176000*J8*J7*J5^3*J4*J3*J2
  +355645696059022091057505164599492608000*J9*J6*J5^3*J4*J3*J2
  -121007175685192639231779900651208704000*J10*J5^4*J4*J3*J2
  -913361503317487143390695979595962777600*J7^2*J6^2*J4^2*J3*J2
  +5768064626697332480141942343303639859200*J8*J6^3*J4^2*J3*J2
  +1783208452887800727058961390837768601600*J7^3*J5*J4^2*J3*J2
  -7973044388071218910537464563811798220800*J8*J7*J6*J5*J4^2*J3*J2
  +756803283407340263866055154517734850560*J9*J6^2*J5*J4^2*J3*J2
  -1534052751880393111942500947165026713600*J9*J7*J5^2*J4^2*J3*J2
  +914486917328450283434699997130103193600*J10*J6*J5^2*J4^2*J3*J2
  -87688793515616366366765816573696409600*J6*J5^4*J4^2*J3*J2
  -4955920380329214616486428391177479782400*J8*J7^2*J4^3*J3*J2
  +12340777128107700170752375514252024217600*J9*J7*J6*J4^3*J3*J2
  -47896424674771914029750825097608822784000*J10*J6^2*J4^3*J3*J2
  +7623519527665180680454092849736266547200*J10*J7*J5*J4^3*J3*J2
  +4081915420475224429145068152501294858240*J6^2*J5^2*J4^3*J3*J2
  +121254462375430356983053636326339379200*J7*J5^3*J4^3*J3*J2
  -16878746413109300728956596018427514060800*J10*J8*J4^4*J3*J2
  -2238235145458614537975956630121920593920*J6^3*J4^4*J3*J2
  -6312923723199882168259247335288162222080*J7*J6*J5*J4^4*J3*J2
  -351818973409148477680089902784027033600*J8*J5^2*J4^4*J3*J2
  -292577683757201685783674782619239710720*J7^2*J4^5*J3*J2
  +16995358867107483238754593332462008401920*J8*J6*J4^5*J3*J2
  +180506634407618234502927505842304450560*J9*J5*J4^5*J3*J2
  -1098376765447790417402643014536145141760*J10*J4^6*J3*J2
  -148890434876881631374878167500062720*J5^2*J4^6*J3*J2
  +432262441847225272281325456736221396992*J6*J4^7*J3*J2
  -14084843323681329465237539043409920000*J10*J7^3*J3^2*J2
  -400635543429157815900089999456993280000*J10*J8*J7*J6*J3^2*J2
  +73786759103382286240250069948301312000*J7*J6^4*J3^2*J2
  -620862268902868989525294801616896000000*J7^2*J6^2*J5*J3^2*J2
  -312133187775102200776034288828153856000*J8*J6^3*J5*J3^2*J2
  +869408717525633238737602984404277248000*J7^3*J5^2*J3^2*J2
  +511456440213856363216481020472721408000*J8*J7*J6*J5^2*J3^2*J2
  +648493706122931564800284265697142374400*J9*J6^2*J5^2*J3^2*J2
  -1695707968885073622716494632594702336000*J9*J7*J5^3*J3^2*J2
  -372620086950234823701279358190616576000*J10*J6*J5^3*J3^2*J2
  -8056258210260238689295288032559104000*J6*J5^5*J3^2*J2
  -113532588027924054889820885215985664000*J7^3*J6*J4*J3^2*J2
  +2125152953548595728671793593987366912000*J8*J7*J6^2*J4*J3^2*J2
  -13169217903218416201124536455580876800*J9*J6^3*J4*J3^2*J2
  -5610414076936768086800208440240480256000*J8*J7^2*J5*J4*J3^2*J2
  -449481220613308953968958139353425510400*J9*J7*J6*J5*J4*J3^2*J2
  +1838501025297142254544608656203815321600*J10*J6^2*J5*J4*J3^2*J2
  +5113209784960613765172360426918248448000*J10*J7*J5^2*J4*J3^2*J2
  -411806622816773442040419716019152486400*J6^2*J5^3*J4*J3^2*J2
  +12084387315390358033942932048838656000*J7*J5^4*J4*J3^2*J2
  +3877749864120897065601828066647369318400*J9*J7^2*J4^2*J3^2*J2
  -13135327394166610138500132451888241049600*J10*J7*J6*J4^2*J3^2*J2
  -5940601338507685601608032876459196416000*J10*J8*J5*J4^2*J3^2*J2
  +95629332644355545068618140713138257920*J6^3*J5*J4^2*J3^2*J2
  +1875201647916077272913724614192696524800*J7*J6*J5^2*J4^2*J3^2*J2
  +122150293404216051478233961790963712000*J8*J5^3*J4^2*J3^2*J2
  +3620988716233780704699998465720812830720*J7*J6^2*J4^3*J3^2*J2
  -2145251781857966825943606115926345830400*J7^2*J5*J4^3*J3^2*J2
  -2460322381896249026695977015794545459200*J8*J6*J5*J4^3*J3^2*J2
  +359870213468707646330505667780332748800*J9*J5^2*J4^3*J3^2*J2
  +5509215563415948977765613525794252390400*J8*J7*J4^4*J3^2*J2
  -2205163714941114217957463034810115031040*J9*J6*J4^4*J3^2*J2
  -262104326669478823613156305323373363200*J10*J5*J4^4*J3^2*J2
  +11934304512824699147163589327768780800*J5^3*J4^4*J3^2*J2
  -319353980477325915664367621974460989440*J6*J5*J4^5*J3^2*J2
  +95544806294555282090066927540172226560*J7*J4^6*J3^2*J2
  +2650309472708214135458932334972160000*J7^4*J3^3*J2
  +71850396783520079044466452672020480000*J8*J7^2*J6*J3^3*J2
  -297628271650598089845940199098417152000*J9*J7*J6^2*J3^3*J2
  +1121572437763762754816798740294139904000*J10*J6^3*J3^3*J2
  +958770034720401835047459801665765376000*J9*J7^2*J5*J3^3*J2
  -2303165979184265163441913446946308096000*J10*J7*J6*J5*J3^3*J2
  -1447903748948741884705046726977781760000*J10*J8*J5^2*J3^3*J2
  -318209430794602505926938934804217856000*J6^3*J5^2*J3^3*J2
  +769359641184201713888798796219678720000*J7*J6*J5^3*J3^3*J2
  -1531634286753816396707592285670342656000*J10*J7^2*J4*J3^3*J2
  +7340452813604463607674438827007541248000*J10*J8*J6*J4*J3^3*J2
  +21009874720124853840235244790428467200*J6^4*J4*J3^3*J2
  +44850215885570805873366649043052134400*J7*J6^2*J5*J4*J3^3*J2
  -1166812193304166822389391069832518656000*J7^2*J5^2*J4*J3^3*J2
  -1838112409104427346503654098350899200000*J8*J6*J5^2*J4*J3^3*J2
  +80474410076159856831284424716845056000*J9*J5^3*J4*J3^3*J2
  +1617584254294182509237462011354175078400*J7^2*J6*J4^2*J3^3*J2
  -2708429381804773762273033403900520038400*J8*J6^2*J4^2*J3^3*J2
  +3421420850534223866199651926651326464000*J8*J7*J5*J4^2*J3^3*J2
  -72406731609146147176755051615800524800*J9*J6*J5*J4^2*J3^3*J2
  -95374713014170033453909508650696704000*J10*J5^2*J4^2*J3^3*J2
  +1233841347517333853315494563545088000*J5^4*J4^2*J3^3*J2
  -2069713897849596468772988082603137433600*J9*J7*J4^3*J3^3*J2
  +9075317297955409129908417129354992025600*J10*J6*J4^3*J3^3*J2
  -504109299836546005136656474699082956800*J6*J5^2*J4^3*J3^3*J2
  -447507187089563728699935920915742720000*J6^2*J4^4*J3^3*J2
  +777456488507228888306424157177296998400*J7*J5*J4^4*J3^3*J2
  -2000733172848050223740327068374643507200*J8*J4^5*J3^3*J2
  -39932532861458164665371155845477826560*J4^7*J3^3*J2
  +329769049121843300740452816298967040000*J10*J8*J7*J3^4*J2
  -101304355670384930855728524092768256000*J7*J6^3*J3^4*J2
  +228935369526160428804488218422018048000*J7^2*J6*J5*J3^4*J2
  +35452889939270987828958497611972608000*J8*J6^2*J5*J3^4*J2
  +430388013340916505116807528386805760000*J8*J7*J5^2*J3^4*J2
  +368729828359239564391132943439888384000*J9*J6*J5^2*J3^4*J2
  -136733738669495225107847462025953280000*J10*J5^3*J3^4*J2
  +244132468968099553361073311049073152000*J7^3*J4*J3^4*J2
  -1258585216274019348419090439086014464000*J8*J7*J6*J4*J3^4*J2
  +28891230705536353231168954950274252800*J9*J6^2*J4*J3^4*J2
  -849777943578833363733270349198000128000*J9*J7*J5*J4*J3^4*J2
  +1265498055628212190821545134352498688000*J10*J6*J5*J4*J3^4*J2
  -135186781548904264046049415603421184000*J6*J5^3*J4*J3^4*J2
  +681180309824511297148501033614311424000*J10*J7*J4^2*J3^4*J2
  +243375724665768463149328941696417792000*J6^2*J5*J4^2*J3^4*J2
  +155799003209424771787384723720487424000*J7*J5^2*J4^2*J3^4*J2
  -768555199967492215044293442037936128000*J7*J6*J4^3*J3^4*J2
  -322266173646679253846777620265637888000*J8*J5*J4^3*J3^4*J2
  +253693471838054841021561675372026265600*J9*J4^4*J3^4*J2
  +27382155218888310629670946910055436800*J5*J4^5*J3^4*J2
  -62152191882074115512585690723020800000*J8*J7^2*J3^5*J2
  +96827911134867313478100683313905664000*J9*J7*J6*J3^5*J2
  -410831161869853731921226381337296896000*J10*J6^2*J3^5*J2
  +168236691755937292867501012663664640000*J10*J7*J5*J3^5*J2
  +64353377037239223463030531905552384000*J6^2*J5^2*J3^5*J2
  +7846026800096302745055630216744960000*J7*J5^3*J3^5*J2
  -278924125577781110195048221853614080000*J10*J8*J4*J3^5*J2
  -3181249426747571769332292160743014400*J6^3*J4*J3^5*J2
  -179908686869357290387511458656681984000*J7*J6*J5*J4*J3^5*J2
  +15061888943615495385015527350149120000*J8*J5^2*J4*J3^5*J2
  -92840480400816790060684644000397440000*J7^2*J4^2*J3^5*J2
  +377544820571336277992538511738601472000*J8*J6*J4^2*J3^5*J2
  +81504614263578585546801066393894912000*J9*J5*J4^2*J3^5*J2
  -312285276607899091828237834507517952000*J10*J4^3*J3^5*J2
  +5661425533478235976531372428276480000*J5^2*J4^3*J3^5*J2
  +89493803544666044122574801681240985600*J6*J4^4*J3^5*J2
  +33239152900799572218879112620539904000*J7*J6^2*J3^6*J2
  -17580533981089615859524058124825600000*J7^2*J5*J3^6*J2
  +51474909365361778995133792946749440000*J8*J6*J5*J3^6*J2
  +15961440096968920378325930153410560000*J9*J5^2*J3^6*J2
  +15035918656886315636483829361397760000*J8*J7*J4*J3^6*J2
  -15121880550012630249502059539202048000*J9*J6*J4*J3^6*J2
  -69271388636020995032749246281154560000*J10*J5*J4*J3^6*J2
  -364724601818535615132971472660480000*J5^3*J4*J3^6*J2
  +2504027601196447407287094547513344000*J6*J5*J4^2*J3^6*J2
  +11668234831537352534975126810844288000*J7*J4^3*J3^6*J2
  -608796301949201485887050558177280000*J9*J7*J3^7*J2
  +21107104179190011618553767804272640000*J10*J6*J3^7*J2
  -4422361531031237054061516838993920000*J6*J5^2*J3^7*J2
  -4712634579681307363161359538192384000*J6^2*J4*J3^7*J2
  +4455541737107298246681545670835200000*J7*J5*J4*J3^7*J2
  -1992728939969325746095950544911360000*J8*J4^2*J3^7*J2
  -669148969893427445210608672352304000*J4^4*J3^7*J2
  -247585136549085869506128615997440000*J7*J6*J3^8*J2
  -421114010434737439075440178176000000*J8*J5*J3^8*J2
  +101466050324866914314508426362880000*J9*J4*J3^8*J2
  -218874458845826306163593190524160000*J5*J4^2*J3^8*J2
  -137547298082825483058960342220800000*J10*J3^9*J2
  -22197775007629897552842482764800000*J5^2*J3^9*J2
  +47997666195706999837873034035200000*J6*J4*J3^9*J2
  +1356917978466538271830679230080000*J7^5*J2^2
  +213278998849201031978517665218560000*J8*J7^3*J6*J2^2
  -1326941071043239121309013148434432000*J9*J7^2*J6^2*J2^2
  -41130349009396688357674871062265856000*J10*J7*J6^3*J2^2
  +5338133748800497654080516059037696000*J9*J7^3*J5*J2^2
  +119549117370111756264364006340296704000*J10*J7^2*J6*J5*J2^2
  -157738148741431700463078912829685760000*J10*J8*J6^2*J5*J2^2
  -210849577823331723599131280444227584000*J6^5*J5*J2^2
  +1389482916405998879692389969681186816000*J10*J8*J7*J5^2*J2^2
  +985708868252261578591633083766879027200*J7*J6^3*J5^2*J2^2
  -1059095164728974267388920311945234022400*J7^2*J6*J5^3*J2^2
  +77695828846730081518140160925604249600*J8*J6^2*J5^3*J2^2
  +11757782252812240249241771723194368000*J8*J7*J5^4*J2^2
  +199151519470289545693841273065675161600*J9*J6*J5^4*J2^2
  -5878891126406120124620885861597184000*J10*J5^5*J2^2
  -13567961650985156453288604510191616000*J10*J7^3*J4*J2^2
  -385933131405800005782431417178783744000*J10*J8*J7*J6*J4*J2^2
  +57344005322628897904167287740642099200*J7*J6^4*J4*J2^2
  -335952714166261762794402683287712563200*J7^2*J6^2*J5*J4*J2^2
  -2590970096317543446024894583108376985600*J8*J6^3*J5*J4*J2^2
  +464646447891457544580571313071096320000*J7^3*J5^2*J4*J2^2
  +6235445573366015678961841849703360102400*J8*J7*J6*J5^2*J4*J2^2
  +495504757885899672613187669736019722240*J9*J6^2*J5^2*J4*J2^2
  -318485536787468994698437249597754572800*J9*J7*J5^3*J4*J2^2
  -515638629380622723189780236121774489600*J10*J6*J5^3*J4*J2^2
  -5337659879848096367116105893386649600*J6*J5^5*J4*J2^2
  -11272674534844798586030086951088947200*J7^3*J6*J4^2*J2^2
  +888963262452055445040453302937767116800*J8*J7*J6^2*J4^2*J2^2
  +30829367421365574067330597059664281600*J9*J6^3*J4^2*J2^2
  -2566210068820838716390557771891513753600*J8*J7^2*J5*J4^2*J2^2
  -3108015352836255767861214727177261547520*J9*J7*J6*J5*J4^2*J2^2
  +10225118309397278451604604855644355297280*J10*J6^2*J5*J4^2*J2^2
  +1229954819018380866768617406293291827200*J10*J7*J5^2*J4^2*J2^2
  -1104450433724313809079937764999089356800*J6^2*J5^3*J4^2*J2^2
  +7278627108883767773340144400072704000*J7*J5^4*J4^2*J2^2
  +1203054141622219637007399206072258396160*J9*J7^2*J4^3*J2^2
  -4224739862479703516843085122033481154560*J10*J7*J6*J4^3*J2^2
  -2229406157158231998370120382847909888000*J10*J8*J5*J4^3*J2^2
  +427542919274938001085734360384834371584*J6^3*J5*J4^3*J2^2
  +2180733270296364983275023932445205463040*J7*J6*J5^2*J4^3*J2^2
  -7381274414265461934246223359560908800*J8*J5^3*J4^3*J2^2
  -180157568929347441822391409836333989888*J7*J6^2*J4^4*J2^2
  -703485117398380262860110593156076011520*J7^2*J5*J4^4*J2^2
  -4098134774768728462777834121355476336640*J8*J6*J5*J4^4*J2^2
  +20345318031532883868317613885468180480*J9*J5^2*J4^4*J2^2
  +1656732433857519141339915455382631219200*J8*J7*J4^5*J2^2
  +2114013766036496507474098084091265024*J9*J6*J4^5*J2^2
  -147988797535872325896858710296315822080*J10*J5*J4^5*J2^2
  +423342371589350766645980193525596160*J5^3*J4^5*J2^2
  -65811709096474860347775041375752421376*J6*J5*J4^6*J2^2
  +32308338609428793761476674393433178112*J7*J4^7*J2^2
  +70169056413267492806889913712640000000*J10*J8*J7^2*J3*J2^2
  +68171098504888093423368012413534208000*J7^2*J6^3*J3*J2^2
  -907526202312246850199168799360417792000*J8*J6^4*J3*J2^2
  -119593470124470090128605684578459648000*J7^3*J6*J5*J3*J2^2
  +3565799019226103186434766699935825920000*J8*J7*J6^2*J5*J3*J2^2
  +67736187510611372240323992541043097600*J9*J6^3*J5*J3*J2^2
  -3471150221956866637387456685988747264000*J8*J7^2*J5^2*J3*J2^2
  -419561796485149463214483644765070950400*J9*J7*J6*J5^2*J3*J2^2
  -763081076247830991304756111873356595200*J10*J6^2*J5^2*J3*J2^2
  +783628702750696537968028295743143936000*J10*J7*J5^3*J3*J2^2
  -9792793513035611296129556357736038400*J6^2*J5^4*J3*J2^2
  +5505532122583305356737508099894592000*J7^4*J4*J3*J2^2
  +484921784975243150153525072306208768000*J8*J7^2*J6*J4*J3*J2^2
  -4246144143047328188233107857408104857600*J9*J7*J6^2*J4*J3*J2^2
  +15900426060627589515142573988599824384000*J10*J6^3*J4*J3*J2^2
  +8599598258709849886843199670510629683200*J9*J7^2*J5*J4*J3*J2^2
  -30449467401654235880793698916338604441600*J10*J7*J6*J5*J4*J3*J2^2
  -1803974874022808686726155684739547136000*J10*J8*J5^2*J4*J3*J2^2
  -1454681086088520077033526838491736965120*J6^3*J5^2*J4*J3*J2^2
  +2757891248672175261122744461548714393600*J7*J6*J5^3*J4*J3*J2^2
  -9471546814765415756333649443684352000*J8*J5^4*J4*J3*J2^2
  -8399111753196758243711750466413002752000*J10*J7^2*J4^2*J3*J2^2
  +51278710221371824887258255880032878592000*J10*J8*J6*J4^2*J3*J2^2
  +522552717770088224681531427018453811200*J6^4*J4^2*J3*J2^2
  +485886068463304621359761746110311301120*J7*J6^2*J5*J4^2*J3*J2^2
  -4132661404455017697499397051119665408000*J7^2*J5^2*J4^2*J3*J2^2
  -3918263029187969939519579672834644377600*J8*J6*J5^2*J4^2*J3*J2^2
  +176633187874021655597242799633675059200*J9*J5^3*J4^2*J3*J2^2
  +646193565905012701489731071707203502080*J7^2*J6*J4^3*J3*J2^2
  -8834569273277507702311897819181733642240*J8*J6^2*J4^3*J3*J2^2
  +17321572768854863250374749307858386944000*J8*J7*J5*J4^3*J3*J2^2
  -502154102866628077855531994719243468800*J9*J6*J5*J4^3*J3*J2^2
  -686853692517316464620765245451796480000*J10*J5^2*J4^3*J3*J2^2
  -177688706664523604295750320023142400*J5^4*J4^3*J3*J2^2
  -7260091506911876568861952862367818711040*J9*J7*J4^4*J3*J2^2
  +32546867782232227201044343960966287851520*J10*J6*J4^4*J3*J2^2
  -2396585231121707499546803548275820462080*J6*J5^2*J4^4*J3*J2^2
  +417861149901349797613979005504223969280*J6^2*J4^5*J3*J2^2
  +3862918881691791047826402499649690664960*J7*J5*J4^5*J3*J2^2
  -9426850828428259819283752828308207697920*J8*J4^6*J3*J2^2
  -184869054203856245138160794682110509056*J4^8*J3*J2^2
  -7848049903471313247545412199004160000*J8*J7^3*J3^2*J2^2
  -118402989030678501083634632752103424000*J9*J7^2*J6*J3^2*J2^2
  +1068157464986069032946082505782460416000*J10*J7*J6^2*J3^2*J2^2
  -2446849492060163622177158460209627136000*J10*J7^2*J5*J3^2*J2^2
  -25305844107904533540549163009179648000*J10*J8*J6*J5*J3^2*J2^2
  +230845911799460301810275511227645952000*J6^4*J5*J3^2*J2^2
  -155770803257397022564256710723947724800*J7*J6^2*J5^2*J3^2*J2^2
  -418137149057827177812471605886530304000*J7^2*J5^3*J3^2*J2^2
  +125268740939107704523457334496591872000*J8*J6*J5^3*J3^2*J2^2
  +172611413473048097100861476556767232000*J9*J5^4*J3^2*J2^2
  +7336611333964383780619780509017309184000*J10*J8*J7*J4*J3^2*J2^2
  -1549129412328969446142820725049786368000*J7*J6^3*J4*J3^2*J2^2
  +2882027355677797672619400876143166259200*J7^2*J6*J5*J4*J3^2*J2^2
  +821922209300504009549794578017550336000*J8*J6^2*J5*J4*J3^2*J2^2
  +3009892505422760547064109688255068160000*J8*J7*J5^2*J4*J3^2*J2^2
  +179432867972301248705907375306650419200*J9*J6*J5^2*J4*J3^2*J2^2
  -412698444635210662589193650063278080000*J10*J5^3*J4*J3^2*J2^2
  +1320865100266045437058367460956998003200*J7^3*J4^2*J3^2*J2^2
  -8038995744672694070448450265698523545600*J8*J7*J6*J4^2*J3^2*J2^2
  +338848090078326531195810924491188469760*J9*J6^2*J4^2*J3^2*J2^2
  -4013293524118164312746943617370921369600*J9*J7*J5*J4^2*J3^2*J2^2
  +5535553393804422102693724769462570188800*J10*J6*J5*J4^2*J3^2*J2^2
  -676570497575177232230700196933193318400*J6*J5^3*J4^2*J3^2*J2^2
  +2772686570508450103825517279534854963200*J10*J7*J4^3*J3^2*J2^2
  +769749865339798568501500789545951559680*J6^2*J5*J4^3*J3^2*J2^2
  +806116730599200376888638085198009728000*J7*J5^2*J4^3*J3^2*J2^2
  -2758225485704723173826284633941780725760*J7*J6*J4^4*J3^2*J2^2
  -1974963462698748593463816803458557542400*J8*J5*J4^4*J3^2*J2^2
  +1180423716797780120885211210358802350080*J9*J4^5*J3^2*J2^2
  +145364297417938538052648614486177218560*J5*J4^6*J3^2*J2^2
  -268603111038531581974844057379667968000*J7^2*J6^2*J3^3*J2^2
  +1031767922177934369399400056955600896000*J8*J6^3*J3^3*J2^2
  +507082531347248700421816414487006976000*J7^3*J5*J3^3*J2^2
  -1978189212792396422531887369911926784000*J8*J7*J6*J5*J3^3*J2^2
  -36885589640133424295733414363503001600*J9*J6^2*J5*J3^3*J2^2
  -887968855603495088087070445960790016000*J9*J7*J5^2*J3^3*J2^2
  -234817636537585159553716274520391680000*J10*J6*J5^2*J3^3*J2^2
  -6537882717167225503019486878531584000*J6*J5^4*J3^3*J2^2
  -1771286702218571240850278452945462272000*J8*J7^2*J4*J3^3*J2^2
  +2468472340716567643415297378607326822400*J9*J7*J6*J4*J3^3*J2^2
  -9850027945461583579337858913392394240000*J10*J6^2*J4*J3^3*J2^2
  +3554603248700964861897593400696766464000*J10*J7*J5*J4*J3^3*J2^2
  +705552844971365910515907253004717260800*J6^2*J5^2*J4*J3^3*J2^2
  +36629151024757773236338684391687424000*J7*J5^3*J4*J3^3*J2^2
  -3607982918872285463539820081074667520000*J10*J8*J4^2*J3^3*J2^2
  -211277168482150658482587972799561728000*J6^3*J4^2*J3^3*J2^2
  -1916229591107066393243222526274030387200*J7*J6*J5*J4^2*J3^3*J2^2
  +52951632201100581300123201678721536000*J8*J5^2*J4^2*J3^3*J2^2
  -520831078986422465915042105736774854400*J7^2*J4^3*J3^3*J2^2
  +4892259923801195223837223353541179801600*J8*J6*J4^3*J3^3*J2^2
  +568110680376690400537695634826566041600*J9*J5*J4^3*J3^3*J2^2
  -2144934514159064214923917599398166528000*J10*J4^4*J3^3*J2^2
  +45417315404277270856673173185221030400*J5^2*J4^4*J3^3*J2^2
  +536860952997653678850526508957500047360*J6*J4^5*J3^3*J2^2
  +202078559879535645082989059099148288000*J9*J7^2*J3^4*J2^2
  -649384638405791786415313675435376640000*J10*J7*J6*J3^4*J2^2
  -543351056339872059732561625664716800000*J10*J8*J5*J3^4*J2^2
  -57099975527377412678088021863772979200*J6^3*J5*J3^4*J2^2
  +72493360475432445967371970990030848000*J7*J6*J5^2*J3^4*J2^2
  +15878863762099660317374489724364800000*J8*J5^3*J3^4*J2^2
  +829824907507090802023839837784060723200*J7*J6^2*J4*J3^4*J2^2
  -342949745756627034084735292363243392000*J7^2*J5*J4*J3^4*J2^2
  +261529484784912443579477826815852544000*J8*J6*J5*J4*J3^4*J2^2
  +91324041265258779742278772005715968000*J9*J5^2*J4*J3^4*J2^2
  +329670659052208378517116735955953152000*J8*J7*J4^2*J3^4*J2^2
  -384681801733836673077261974481666048000*J9*J6*J4^2*J3^4*J2^2
  -455674660782612365815079366890487808000*J10*J5*J4^2*J3^4*J2^2
  -2376709900111705131980901932393664000*J5^3*J4^2*J3^4*J2^2
  +7625821047101701408390642686308966400*J6*J5*J4^3*J3^4*J2^2
  +69613320425186330274513129084355924800*J7*J4^4*J3^4*J2^2
  +110198029502011348982208809675612160000*J7^2*J6*J3^5*J2^2
  -282844233751500109067486455875502080000*J8*J6^2*J3^5*J2^2
  +96625027513695580154572420847278080000*J8*J7*J5*J3^5*J2^2
  -33929968238310604055667698790825984000*J9*J6*J5*J3^5*J2^2
  -45610298481969355971239913455124480000*J10*J5^2*J3^5*J2^2
  +793943188104983015868724486218240000*J5^4*J3^5*J2^2
  -57938833554243209217343053612564480000*J9*J7*J4*J3^5*J2^2
  +690818036993997729421274900244725760000*J10*J6*J4*J3^5*J2^2
  -37456349621947467989754787976503296000*J6*J5^2*J4*J3^5*J2^2
  -118916829604173814647414988706257305600*J6^2*J4^2*J3^5*J2^2
  +43216080106598744245664066646993216000*J7*J5*J4^2*J3^5*J2^2
  -68929948928169584087849534229965568000*J8*J4^3*J3^5*J2^2
  -7110546733253520390884320673785519200*J4^5*J3^5*J2^2
  -1459953664322926042280221829775360000*J10*J7*J3^6*J2^2
  +10602183553130194908844230520602624000*J6^2*J5*J3^6*J2^2
  +1838355473317974497314788795402240000*J7*J5^2*J3^6*J2^2
  -32508214210951489015645292594823168000*J7*J6*J4*J3^6*J2^2
  +9188181891571306088060246717660160000*J8*J5*J4*J3^6*J2^2
  +6898450014584921351934243390541824000*J9*J4^2*J3^6*J2^2
  -892222219613581264512375274940832000*J5*J4^3*J3^6*J2^2
  -985866998136045463677933230100480000*J7^2*J3^7*J2^2
  +6039771013926477399409769109749760000*J8*J6*J3^7*J2^2
  -1159821988239573661874802705653760000*J9*J5*J3^7*J2^2
  -6159977677063899513892251238440960000*J10*J4*J3^7*J2^2
  -43358552974129452496797368171520000*J5^2*J4*J3^7*J2^2
  +3367671268894178292671082611779584000*J6*J4^2*J3^7*J2^2
  -548272333419822680656473893191680000*J6*J5*J3^8*J2^2
  +165039051913122189479646731489280000*J7*J4*J3^8*J2^2
  +3765384971671551066026289561600000*J8*J3^9*J2^2
  -11293537894114194164960089390080000*J4^2*J3^9*J2^2
  -375307979202556560502620364800000*J5*J3^10*J2^2
  -606388565026699576426679461871616000*J7^3*J6^2*J2^3
  -26535869302794742119925248071565312000*J8*J7*J6^3*J2^3
  +56199367695197661060238067556679680000*J9*J6^4*J2^3
  +1237574073714293547838265059078560000*J7^4*J5*J2^3
  +49132961930138939362999945364815872000*J8*J7^2*J6*J5*J2^3
  -332354668419469794702824219378869862400*J9*J7*J6^2*J5*J2^3
  -962285093246331995150887252061375692800*J10*J6^3*J5*J2^3
  +441732329425218755165230253491598131200*J9*J7^2*J5^2*J2^3
  +2039320756344740822533460407585289011200*J10*J7*J6*J5^2*J2^3
  -103657948088090224357207805087711232000*J10*J8*J5^3*J2^3
  +14769868298416172700293788881471406080*J6^3*J5^3*J2^3
  -43686231400451513758016436440267980800*J7*J6*J5^4*J2^3
  -5704593354580875120674226073903104000*J8*J7^3*J4*J2^3
  -65966802744020825349644647117986201600*J9*J7^2*J6*J4*J2^3
  +996113471584647099534216392865742848000*J10*J7*J6^2*J4*J2^3
  -2136660958004395512671785245622350643200*J10*J7^2*J5*J4*J2^3
  -5672724729461334701414250484137040281600*J10*J8*J6*J5*J4*J2^3
  -122467857296847666876684925180921774080*J6^4*J5*J4*J2^3
  +322873839060489593843330561661783244800*J7*J6^2*J5^2*J4*J2^3
  -191641667719016168557001774306363980800*J7^2*J5^3*J4*J2^3
  +93748840695463125927147585628726886400*J8*J6*J5^3*J4*J2^3
  +24259816052341922664814699577003212800*J9*J5^4*J4*J2^3
  +3680942220981503378723593585733035622400*J10*J8*J7*J4^2*J2^3
  +78088858937407526764092311355575500800*J7*J6^3*J4^2*J2^3
  -387244951255271118723736929272396513280*J7^2*J6*J5*J4^2*J2^3
  -45661188290637681526737591749931171840*J8*J6^2*J5*J4^2*J2^3
  +1334529526642159044245732812599135436800*J8*J7*J5^2*J4^2*J2^3
  +306021506149662485018155339862098575360*J9*J6*J5^2*J4^2*J2^3
  -87838958395954523854270025733714739200*J10*J5^3*J4^2*J2^3
  +65321012515623556940232065128857600*J5^5*J4^2*J2^3
  +99961926924688519985931522331943239680*J7^3*J4^3*J2^3
  -168477453757362766112543077118729256960*J8*J7*J6*J4^3*J2^3
  +20586467388307787418021574199841128448*J9*J6^2*J4^3*J2^3
  -964820570641388912252033111926914416640*J9*J7*J5*J4^3*J2^3
  +1582599022979585880014463244240001433600*J10*J6*J5*J4^3*J2^3
  -293355830565920357796632703003532984320*J6*J5^3*J4^3*J2^3
  +655659951959980535476776708498543083520*J10*J7*J4^4*J2^3
  +322759553010190332837638466663125876736*J6^2*J5*J4^4*J2^3
  +460333309892996060694696472773159813120*J7*J5^2*J4^4*J2^3
  -70016456422353349945326920862630150144*J7*J6*J4^5*J2^3
  -1142899049774872723607471470790269992960*J8*J5*J4^5*J2^3
  +264251720754562063434262260511408128*J9*J4^6*J2^3
  -22536890513573095000269830836476444672*J5*J4^7*J2^3
  +4631890549460057156537836564414464000*J9*J7^3*J3*J2^3
  +153750278246445758831476029895213056000*J10*J7^2*J6*J3*J2^3
  -4183470230002517992539171320934432768000*J10*J8*J6^2*J3*J2^3
  +77266313313512457836543138699673600000*J6^5*J3*J2^3
  +7929010301976780690815806868274806784000*J10*J8*J7*J5*J3*J2^3
  -267173838119961489180155426878626201600*J7*J6^3*J5*J3*J2^3
  +211524609625144993838735932473687859200*J7^2*J6*J5^2*J3*J2^3
  +25760686160038726701390126537297100800*J8*J6^2*J5^2*J3*J2^3
  -190773501444431724846261035852854272000*J8*J7*J5^3*J3*J2^3
  -7159507119676648248057283001293209600*J9*J6*J5^3*J3*J2^3
  -36884184416074308020598981477531648000*J10*J5^4*J3*J2^3
  -1018250875014432894149363160852057292800*J7^2*J6^2*J4*J3*J2^3
  +6476781696515605642405500441864437760000*J8*J6^3*J4*J3*J2^3
  +1825842447826956299884629270155608742400*J7^3*J5*J4*J3*J2^3
  -11199197469190337196261797142638169292800*J8*J7*J6*J5*J4*J3*J2^3
  +889522168016926868725349919888255221760*J9*J6^2*J5*J4*J3*J2^3
  -1247150509928797293138029681470006886400*J9*J7*J5^2*J4*J3*J2^3
  -707568966925264409993034110680537497600*J10*J6*J5^2*J4*J3*J2^3
  +83149774175070030549438160156138291200*J6*J5^4*J4*J3*J2^3
  -5459248244190835364612598381270645964800*J8*J7^2*J4^2*J3*J2^3
  +11259230708190024458318422057881635389440*J9*J7*J6*J4^2*J3*J2^3
  -46040208553667617763539491373214670520320*J10*J6^2*J4^2*J3*J2^3
  +8165599094730376992270048355207662796800*J10*J7*J5*J4^2*J3*J2^3
  +3802032002538734341088661103159651860480*J6^2*J5^2*J4^2*J3*J2^3
  -114641685335592954597244600004285721600*J7*J5^3*J4^2*J3*J2^3
  -14624226025906773740046069049258829414400*J10*J8*J4^3*J3*J2^3
  -1902263011536795948237940722919299612672*J6^3*J4^3*J3*J2^3
  -6610024458020699673182900750579596001280*J7*J6*J5*J4^3*J3*J2^3
  +279742345880760380099891741039330918400*J8*J5^2*J4^3*J3*J2^3
  -813075541349459385923218172890169671680*J7^2*J4^4*J3*J2^3
  +19146735110051517760177799376723498762240*J8*J6*J4^4*J3*J2^3
  +698491630116938630176254270030961704960*J9*J5*J4^4*J3*J2^3
  -3351613142302003844163994293815727882240*J10*J4^5*J3*J2^3
  +29351402938829599178858020128068075520*J5^2*J4^5*J3*J2^3
  +835644235343475469845366887205706924032*J6*J4^6*J3*J2^3
  -13062565627110936915405978263924736000*J7^3*J6*J3^2*J2^3
  +782097438507742633137880065553465344000*J8*J7*J6^2*J3^2*J2^3
  -138239214214362801097344527187836928000*J9*J6^3*J3^2*J2^3
  -1447597094609491074616593011277832704000*J8*J7^2*J5*J3^2*J2^3
  +334952211329695775721846839096062771200*J9*J7*J6*J5*J3^2*J2^3
  +326505228699544884469751984749648281600*J10*J6^2*J5*J3^2*J2^3
  +1294294980951287992084876867134554112000*J10*J7*J5^2*J3^2*J2^3
  -22484140742196634178641538116052582400*J6^2*J5^3*J3^2*J2^3
  -33067733784572542610932374850989696000*J7*J5^4*J3^2*J2^3
  +2203969500032519857101724698514617139200*J9*J7^2*J4*J3^2*J2^3
  -7946234457257326782085779399475042713600*J10*J7*J6*J4*J3^2*J2^3
  -3169897240195406284868190449949474816000*J10*J8*J5*J4*J3^2*J2^3
  +101765821765524240885663100905361244160*J6^3*J5*J4*J3^2*J2^3
  +712514657201988399195603436737842995200*J7*J6*J5^2*J4*J3^2*J2^3
  +94612469385812214138086468600050176000*J8*J5^3*J4*J3^2*J2^3
  +3606931322680959639325066836588818595840*J7*J6^2*J4^2*J3^2*J2^3
  -1313873683582472925293929553170198185600*J7^2*J5*J4^2*J3^2*J2^3
  -466397275934486915277734494321673011200*J8*J6*J5*J4^2*J3^2*J2^3
  +330224503985652091609507472568262656000*J9*J5^2*J4^2*J3^2*J2^3
  +3060287198638364465579434049615819980800*J8*J7*J4^3*J3^2*J2^3
  -2039691162922018822317333034429191290880*J9*J6*J4^3*J3^2*J2^3
  -981238511014542332386415887533657292800*J10*J5*J4^3*J3^2*J2^3
  -7484023018875411607490964187799443200*J5^3*J4^3*J3^2*J2^3
  -204748573313813898326396025910775316480*J6*J5*J4^4*J3^2*J2^3
  +83650376607518598750093888829630218240*J7*J4^5*J3^2*J2^3
  -501492550926590735442846996397621248000*J10*J7^2*J3^3*J2^3
  +2525407275730799687869224647349239808000*J10*J8*J6*J3^3*J2^3
  -24145383363284762556466152005959680000*J6^4*J3^3*J2^3
  +87967585707187284652156365188785766400*J7*J6^2*J5*J3^3*J2^3
  -134239885044210767690097559252753824000*J7^2*J5^2*J3^3*J2^3
  -99153081591058718646019022195933184000*J8*J6*J5^2*J3^3*J2^3
  +63075157107197621057723674166648832000*J9*J5^3*J3^3*J2^3
  +1246784369085961160559028631791825305600*J7^2*J6*J4*J3^3*J2^3
  -2561623918340982127630470272328715468800*J8*J6^2*J4*J3^3*J2^3
  +925834636640403496894141303582643712000*J8*J7*J5*J4*J3^3*J2^3
  -214267895067988605391854619339889049600*J9*J6*J5*J4*J3^3*J2^3
  -229558689080842507538263511332552704000*J10*J5^2*J4*J3^3*J2^3
  +1762112798044115082441974623578816000*J5^4*J4*J3^3*J2^3
  -799729896514460808853876501897401139200*J9*J7*J4^2*J3^3*J2^3
  +5778838235174596468626567894216789196800*J10*J6*J4^2*J3^3*J2^3
  -259889728861209570902995604972448614400*J6*J5^2*J4^2*J3^3*J2^3
  -688040692647794453845748510327645798400*J6^2*J4^3*J3^3*J2^3
  +333283094589012086732154662864215900800*J7*J5*J4^3*J3^3*J2^3
  -789889660804526662987085925046121472000*J8*J4^4*J3^3*J2^3
  -35554752219937765408552259938917826560*J4^6*J3^3*J2^3
  +64512265992050577151093117108580352000*J7^3*J3^4*J2^3
  -392057481122766448700575428237606912000*J8*J7*J6*J3^4*J2^3
  -41426429828934676045324780697341132800*J9*J6^2*J3^4*J2^3
  -105844894041100575366562422300696576000*J9*J7*J5*J3^4*J2^3
  +296611876354007981786588166426329088000*J10*J6*J5*J3^4*J2^3
  -21051364440670105696549854530383872000*J6*J5^3*J3^4*J2^3
  +124625488462207874387475659876597760000*J10*J7*J4*J3^4*J2^3
  +135734956642306405567218667737356697600*J6^2*J5*J4*J3^4*J2^3
  +27840931929148275382250603496353760000*J7*J5^2*J4*J3^4*J2^3
  -362708941771030117548623815311477350400*J7*J6*J4^2*J3^4*J2^3
  +20802220144690340789603658179701632000*J8*J5*J4^2*J3^4*J2^3
  +91886354682733162004874325802569728000*J9*J4^3*J3^4*J2^3
  +5081273752750834941696573496095584400*J5*J4^4*J3^4*J2^3
  -4179413405749724683307097729269760000*J10*J8*J3^5*J2^3
  +7926057128607560643545165369180160000*J6^3*J3^5*J2^3
  -20726190755621468084778284664594432000*J7*J6*J5*J3^5*J2^3
  -508953614803438533741788606288640000*J8*J5^2*J3^5*J2^3
  -20815645713869991352183848596358144000*J7^2*J4*J3^5*J2^3
  +90723994715517227308585353410076672000*J8*J6*J4*J3^5*J2^3
  +1493604896644585095732950498316288000*J9*J5*J4*J3^5*J2^3
  -105765931125474195854866765375586304000*J10*J4^2*J3^5*J2^3
  -619071110308111923113695059322152000*J5^2*J4^2*J3^5*J2^3
  +41768662946777212025845545557908377600*J6*J4^3*J3^5*J2^3
  -1497088834440870612339409146347520000*J8*J7*J3^6*J2^3
  +971630693728632416961853463199744000*J9*J6*J3^6*J2^3
  -2973545872265317140567687811092480000*J10*J5*J3^6*J2^3
  +129566134432789178229500680353600000*J5^3*J3^6*J2^3
  -4231514251376777595822937541167104000*J6*J5*J4*J3^6*J2^3
  +3151894188809115864657775702729728000*J7*J4^2*J3^6*J2^3
  +127614969433328512056089695027200000*J6^2*J3^7*J2^3
  +31458147817891666812930352097280000*J7*J5*J3^7*J2^3
  -314522341337463981681737117491200000*J8*J4*J3^7*J2^3
  -227477650194106541823104382428928000*J4^3*J3^7*J2^3
  +17953422522917383837147022622720000*J9*J3^8*J2^3
  +7734335213847731057013722618880000*J5*J4*J3^8*J2^3
  +27429303840145135392210001920000000*J6*J3^9*J2^3
  +125330533431333399074949120000000*J3^11*J2^3
  -1722090363888945433707995716878336000*J10*J7^3*J2^4
  -48983903683952225669916322613428224000*J10*J8*J7*J6*J2^4
  +29626721514103291047965766992265216000*J7*J6^4*J2^4
  -123945611969190265059106013814226944000*J7^2*J6^2*J5*J2^4
  -268370763038624322033774587746556313600*J8*J6^3*J5*J2^4
  +127011464231151525984891665015041987200*J7^3*J5^2*J2^4
  +448928740302502790168493562437149491200*J8*J7*J6*J5^2*J2^4
  -25978659117158627229143196920866406400*J9*J6^2*J5^2*J2^4
  -60642114231177181182935586891497472000*J9*J7*J5^3*J2^4
  -17565500075497338098302945639111065600*J10*J6*J5^3*J2^4
  -3511152587844736040725192910151014400*J6*J5^5*J2^4
  -5452467304099576611588660517522636800*J7^3*J6*J4*J2^4
  +538637085269780531020616221378530508800*J8*J7*J6^2*J4*J2^4
  +46955145172273311098084622158580940800*J9*J6^3*J4*J2^4
  -1091629689059603169397005732976991846400*J8*J7^2*J5*J4*J2^4
  -703568259602583490831122509222589235200*J9*J7*J6*J5*J4*J2^4
  +1918149528646855024397083371943892090880*J10*J6^2*J5*J4*J2^4
  +712340105913165874847327166974577868800*J10*J7*J5^2*J4*J2^4
  -185443295397285722362837776763618590720*J6^2*J5^3*J4*J2^4
  -18156249215638446954989309487557846400*J7*J5^4*J4*J2^4
  +733298740928970626429036613544464875520*J9*J7^2*J4^2*J2^4
  -2558727838242272670122665690347004231680*J10*J7*J6*J4^2*J2^4
  -1612877366272930958805630273735937228800*J10*J8*J5*J4^2*J2^4
  +69089525464119712288821082806011559936*J6^3*J5*J4^2*J2^4
  +638278529839035986845414210450970050560*J7*J6*J5^2*J4^2*J2^4
  +53100388595140770675661810093014220800*J8*J5^3*J4^2*J2^4
  -101878276967410570546031800796961570816*J7*J6^2*J4^3*J2^4
  -489601642134463536128629671459916185600*J7^2*J5*J4^3*J2^4
  -739025212230056086471559041679685058560*J8*J6*J5*J4^3*J2^4
  +71353968988162985579244378072369070080*J9*J5^2*J4^3*J2^4
  +1058026177256376843411478462008498585600*J8*J7*J4^4*J2^4
  +4398821178969418793050797222471401472*J9*J6*J4^4*J2^4
  -410963382845654204438707104809704488960*J10*J5*J4^4*J2^4
  +1106914827009344559111185804326010880*J5^3*J4^4*J2^4
  +25282549971030423244163283229536681984*J6*J5*J4^5*J2^4
  +24544320826597487109529209739910578176*J7*J4^6*J2^4
  +409372366457408240042562055724928000*J7^4*J3*J2^4
  +16180264609702932668413112283561984000*J8*J7^2*J6*J3*J2^4
  -546157832690844018016234681654679961600*J9*J7*J6^2*J3*J2^4
  +2368999329976510347126551828038366003200*J10*J6^3*J3*J2^4
  +951492148844113301875948425368022220800*J9*J7^2*J5*J3*J2^4
  -4319381247671346664474258713777851596800*J10*J7*J6*J5*J3*J2^4
  -93227616138422668475296310010052608000*J10*J8*J5^2*J3*J2^4
  -175199281611127228538668868583083212800*J6^3*J5^2*J3*J2^4
  +317437952946329900384164187350606540800*J7*J6*J5^3*J3*J2^4
  -13384558912803172009186913630162496000*J8*J5^4*J3*J2^4
  -2908233150950039731554404779721559244800*J10*J7^2*J4*J3*J2^4
  +15682140391383072216061110004144825958400*J10*J8*J6*J4*J3*J2^4
  -105173052125715461722716521254606602240*J6^4*J4*J3*J2^4
  +333108960084836921527192153460618035200*J7*J6^2*J5*J4*J3*J2^4
  -415343067433606043508868469833037486400*J7^2*J5^2*J4*J3*J2^4
  -1028807369351853621455435806302057676800*J8*J6*J5^2*J4*J3*J2^4
  +32529353084945578542798510754598092800*J9*J5^3*J4*J3*J2^4
  +1039811917264556792972846095207787397120*J7^2*J6*J4^2*J3*J2^4
  -5122495579699300645139293841698974597120*J8*J6^2*J4^2*J3*J2^4
  +3024199034412486936591574982392945459200*J8*J7*J5*J4^2*J3*J2^4
  -765222865483850185355643470196957511680*J9*J6*J5*J4^2*J3*J2^4
  -232298486057983570535209812400786636800*J10*J5^2*J4^2*J3*J2^4
  +1404176687367016973445652258697832000*J5^4*J4^2*J3*J2^4
  -1989365505252641679461550664176610836480*J9*J7*J4^3*J3*J2^4
  +12921181773520433416796148496445661511680*J10*J6*J4^3*J3*J2^4
  -707503942666084898930872387975495188480*J6*J5^2*J4^3*J3*J2^4
  -443091243034256959515825697654938009600*J6^2*J4^4*J3*J2^4
  +1024507537427986063258935292947073105920*J7*J5*J4^4*J3*J2^4
  -2545530250792780847170689099033225461760*J8*J4^5*J3*J2^4
  -69794614114258052270472892152721440768*J4^7*J3*J2^4
  +834507310624107229030954927818276864000*J10*J8*J7*J3^2*J2^4
  -278885876059530046482434141887188172800*J7*J6^3*J3^2*J2^4
  +493082466931666420501162043488855449600*J7^2*J6*J5*J3^2*J2^4
  -25599312883461281444473113943474176000*J8*J6^2*J5*J3^2*J2^4
  +203493249944508358101273457735299456000*J8*J7*J5^2*J3^2*J2^4
  -61936514396281740739074770883221913600*J9*J6*J5^2*J3^2*J2^4
  -19956519080194764347140157618356224000*J10*J5^3*J3^2*J2^4
  -1673069864100396501148364203770312000*J5^5*J3^2*J2^4
  +372961796020542800960327586463360665600*J7^3*J4*J3^2*J2^4
  -2685681525096244976287225542937804800000*J8*J7*J6*J4*J3^2*J2^4
  -231577735242000876179480772559346073600*J9*J6^2*J4*J3^2*J2^4
  -613275234891816352783943672061743923200*J9*J7*J5*J4*J3^2*J2^4
  +1115126694192041807696934802178546073600*J10*J6*J5*J4*J3^2*J2^4
  -89501881334158601135720365465872230400*J6*J5^3*J4*J3^2*J2^4
  +637168262585576997543974977422503116800*J10*J7*J4^2*J3^2*J2^4
  +257548388634489867666589824809974824960*J6^2*J5*J4^2*J3^2*J2^4
  +124741701106090036391703709114988248800*J7*J5^2*J4^2*J3^2*J2^4
  -903220628418575882708573256716996444160*J7*J6*J4^3*J3^2*J2^4
  -259428292894563200864495508243208089600*J8*J5*J4^3*J3^2*J2^4
  +311808280155183755232143213980845342720*J9*J4^4*J3^2*J2^4
  +34089881121079881477069575396031897600*J5*J4^5*J3^2*J2^4
  -185521977753362742260132487079649280000*J8*J7^2*J3^3*J2^4
  +273983862185353455855614352063096422400*J9*J7*J6*J3^3*J2^4
  -1060058160285606968474394236292798873600*J10*J6^2*J3^3*J2^4
  +228699641826222282844384260679041024000*J10*J7*J5*J3^3*J2^4
  +78694294843629191974651035763861094400*J6^2*J5^2*J3^3*J2^4
  -5432120936096601899765727062213328000*J7*J5^3*J3^3*J2^4
  -188364623116196753331130127895625728000*J10*J8*J4*J3^3*J2^4
  -10924653276909608318893701963228119040*J6^3*J4*J3^3*J2^4
  -243272082017877208380888844343804928000*J7*J6*J5*J4*J3^3*J2^4
  +14092766450713414349040571208436672000*J8*J5^2*J4*J3^3*J2^4
  -114599756007666492952388472012528576000*J7^2*J4^2*J3^3*J2^4
  +894640357304721077536825199290102579200*J8*J6*J4^2*J3^3*J2^4
  +108798039848109141286731345270896640000*J9*J5*J4^2*J3^3*J2^4
  -594436900889126330499762224358056755200*J10*J4^3*J3^3*J2^4
  +5279750272600978429461100861834333200*J5^2*J4^3*J3^3*J2^4
  +171662754450241881291361573375681167360*J6*J4^4*J3^3*J2^4
  +91735863431133075186208955856460185600*J7*J6^2*J3^4*J2^4
  -10601280223500920833175506990488576000*J7^2*J5*J3^4*J2^4
  +40236234353641059160247040942747648000*J8*J6*J5*J3^4*J2^4
  +4606691433298699915123737119659008000*J9*J5^2*J3^4*J2^4
  -24120465208223696023181595158089728000*J8*J7*J4*J3^4*J2^4
  -32491940170485114662135517933207552000*J9*J6*J4*J3^4*J2^4
  -46520122356262371934968390687522816000*J10*J5*J4*J3^4*J2^4
  -660545717096896087902934970376000*J5^3*J4*J3^4*J2^4
  -2474600768602207473258693440970393600*J6*J5*J4^2*J3^4*J2^4
  +16692015406527417528017222700751833600*J7*J4^3*J3^4*J2^4
  +5872299119614501456579137303625728000*J9*J7*J3^5*J2^4
  +31367428805695138692704968938356736000*J10*J6*J3^5*J2^4
  -2674188136516252669955543055748608000*J6*J5^2*J3^5*J2^4
  -11648158365147317067792967003953561600*J6^2*J4*J3^5*J2^4
  +1587807697941322365545944490626560000*J7*J5*J4*J3^5*J2^4
  -4368717050938042498614357289611264000*J8*J4^2*J3^5*J2^4
  -1991618212214075654549345201810913600*J4^4*J3^5*J2^4
  +486436764049498380683430461030400000*J7*J6*J3^6*J2^4
  -376299669654464357395985354772480000*J8*J5*J3^6*J2^4
  +73859989926643479025365976326144000*J9*J4*J3^6*J2^4
  -132338026616970158234460676230912000*J5*J4^2*J3^6*J2^4
  -4156277518694616002580751810560000*J10*J3^7*J2^4
  -12517362017648338653990657711360000*J5^2*J3^7*J2^4
  +257336259683985655504342484336640000*J6*J4*J3^7*J2^4
  -10175882245096250913474750750720000*J7*J3^8*J2^4
  +911540001626664018308098560000000*J4*J3^9*J2^4
  -131111194140464400412480573590528000*J8*J7^3*J2^5
  -1436409458417961506887703479399219200*J9*J7^2*J6*J2^5
  +134727224843411466719588493078351052800*J10*J7*J6^2*J2^5
  -259265942010820921430874680724942028800*J10*J7^2*J5*J2^5
  -291037366565542204927121744565003878400*J10*J8*J6*J5*J2^5
  +15265352183314311348954538807237017600*J6^4*J5*J2^5
  -30070989314295645268235539553034240000*J7*J6^2*J5^2*J2^5
  +5671746469411948037303025489415303200*J7^2*J5^3*J2^5
  +19536876336286326543032584043327692800*J8*J6*J5^3*J2^5
  +1910950049342402416165933697799168000*J9*J5^4*J2^5
  +859425196359994165823468817520735027200*J10*J8*J7*J4*J2^5
  +761800736522652788762772726286909440*J7*J6^3*J4*J2^5
  -48502285159852787101039272393409167360*J7^2*J6*J5*J4*J2^5
  +184278148557648010490764448586918789120*J8*J6^2*J5*J4*J2^5
  +128581484410570217528675344841884569600*J8*J7*J5^2*J4*J2^5
  +40179945681357788519974619768904744960*J9*J6*J5^2*J4*J2^5
  -7005727257958745459581695179076403200*J10*J5^3*J4*J2^5
  -948072922990224683984073048803176800*J5^5*J4*J2^5
  +61096971711086754109264434900619100160*J7^3*J4^2*J2^5
  -207156301556119426630574653413921914880*J8*J7*J6*J4^2*J2^5
  +13434780187409405737235766471051706368*J9*J6^2*J4^2*J2^5
  -240038577161743536932713229490978816000*J9*J7*J5*J4^2*J2^5
  +328178601385779883420320221079514644480*J10*J6*J5*J4^2*J2^5
  -52154415171389826531676032226868183040*J6*J5^3*J4^2*J2^5
  +369447215023208138324289110766948188160*J10*J7*J4^3*J2^5
  +59653440198626431156136255644325904384*J6^2*J5*J4^3*J2^5
  +97776932327386743273462136857466183680*J7*J5^2*J4^3*J2^5
  -43354240854924777404383235808449003520*J7*J6*J4^4*J2^5
  -265441621173130169310010212128831569920*J8*J5*J4^4*J2^5
  +294759948931955079438391497185034240*J9*J4^5*J2^5
  -7824427032136982295298609828211982336*J5*J4^6*J2^5
  -88014617735910254568685066647660134400*J7^2*J6^2*J3*J2^5
  +678863945319219330827716459680812236800*J8*J6^3*J3*J2^5
  +146350196008743336821899555513300300800*J7^3*J5*J3*J2^5
  -1156907013037050285983823768415449907200*J8*J7*J6*J5*J3*J2^5
  +105694934690484497816011118060733726720*J9*J6^2*J5*J3*J2^5
  -114859683407319185882202772325168332800*J9*J7*J5^2*J3*J2^5
  -84495814028388736555858220781010944000*J10*J6*J5^2*J3*J2^5
  +12361276717553575680616766508569452800*J6*J5^4*J3*J2^5
  -699965747564728858524781959814927257600*J8*J7^2*J4*J3*J2^5
  +1275955076778206176254637096990849105920*J9*J7*J6*J4*J3*J2^5
  -5314428373828115087656041806133460992000*J10*J6^2*J4*J3*J2^5
  +618781666899293066499390591812473651200*J10*J7*J5*J4*J3*J2^5
  +430936435514494956678839136334458224640*J6^2*J5^2*J4*J3*J2^5
  -8558133000631777853228456298466408800*J7*J5^3*J4*J3*J2^5
  -854520963318125144743144488989884416000*J10*J8*J4^2*J3*J2^5
  -218432861581331731414693133788014182400*J6^3*J4^2*J3*J2^5
  -821270955398180313116712092820577320960*J7*J6*J5*J4^2*J3*J2^5
  +26284824848014793287249077858936268800*J8*J5^2*J4^2*J3*J2^5
  -201941521295567531188987593821368811520*J7^2*J4^3*J3*J2^5
  +2960733240448274464464132439014537953280*J8*J6*J4^3*J3*J2^5
  +173495166944786475949526748318864506880*J9*J5*J4^3*J3*J2^5
  -776827989824662048066837043221522022400*J10*J4^4*J3*J2^5
  +6536835167922074924258715599074283520*J5^2*J4^4*J3*J2^5
  +201359666792063885456164749420043173888*J6*J4^5*J3*J2^5
  +99039391029397105595986752687410380800*J9*J7^2*J3^2*J2^5
  -440423437889906460797691239306625024000*J10*J7*J6*J3^2*J2^5
  -144833631231417614863827206157434880000*J10*J8*J5*J3^2*J2^5
  -4546907070147095925532553523725598720*J6^3*J5*J3^2*J2^5
  +45369550806925985326682546104779724800*J7*J6*J5^2*J3^2*J2^5
  +6644517032897565553370068833430944000*J8*J5^3*J3^2*J2^5
  +459284335569294562093235147156634992640*J7*J6^2*J4*J3^2*J2^5
  -62381960904317024155233790838464704000*J7^2*J5*J4*J3^2*J2^5
  -3142202673749508736534316843237376000*J8*J6*J5*J4*J3^2*J2^5
  +18875775221888983089420237263561318400*J9*J5^2*J4*J3^2*J2^5
  +61025456501426523535860404142866995200*J8*J7*J4^2*J3^2*J2^5
  -251410708047199183129392445338455900160*J9*J6*J4^2*J3^2*J2^5
  -133845693758049859516403038327316889600*J10*J5*J4^2*J3^2*J2^5
  +1241094460727998019027860337115117000*J5^3*J4^2*J3^2*J2^5
  -18190142128071519753099412737210286080*J6*J5*J4^3*J3^2*J2^5
  +9311231128615250315881201393409556480*J7*J4^4*J3^2*J2^5
  +87021849564829039486731689628205056000*J7^2*J6*J3^3*J2^5
  -235363219428797051732227446082633728000*J8*J6^2*J3^3*J2^5
  +26527847687805497605881126279856128000*J8*J7*J5*J3^3*J2^5
  -13888298895789899849054426629432934400*J9*J6*J5*J3^3*J2^5
  -2457744157356046969911382578106368000*J10*J5^2*J3^3*J2^5
  -157642906434154782301862951498091000*J5^4*J3^3*J2^5
  +509297132904599325780619952504832000*J9*J7*J4*J3^3*J2^5
  +382584229215423487825607398539657216000*J10*J6*J4*J3^3*J2^5
  -5918934604578363165021158380863513600*J6*J5^2*J4*J3^3*J2^5
  -91423878241815362524645458884713512960*J6^2*J4^2*J3^3*J2^5
  +5830844617550718726029386882440825600*J7*J5*J4^2*J3^3*J2^5
  -21834120558146451716669732750487628800*J8*J4^3*J3^3*J2^5
  -6461065361205908530907813568220446720*J4^5*J3^3*J2^5
  -3968937359858230255365020597182464000*J10*J7*J3^4*J2^5
  +10186599451612807939335198520261017600*J6^2*J5*J3^4*J2^5
  +572241596893339882623615116001792000*J7*J5^2*J3^4*J2^5
  -11744841696886251866371016633706086400*J7*J6*J4*J3^4*J2^5
  -237546158603398282961306573700096000*J8*J5*J4*J3^4*J2^5
  +581637527996817954875192956543795200*J9*J4^2*J3^4*J2^5
  -388231222061654822421833998445136000*J5*J4^3*J3^4*J2^5
  -92415518868156084013249718525952000*J7^2*J3^5*J2^5
  +2911948040065957639756468800897024000*J8*J6*J3^5*J2^5
  +309008332242484961938451321573376000*J9*J5*J3^5*J2^5
  -1152997951141170072979633893371904000*J10*J4*J3^5*J2^5
  -64918135229545324750087334950848000*J5^2*J4*J3^5*J2^5
  +1985387626427799080599997413087641600*J6*J4^2*J3^5*J2^5
  -26471035957388952673361521483776000*J6*J5*J3^6*J2^5
  +1785422345717347584291551195136000*J7*J4*J3^6*J2^5
  +7938078166044203131286197125120000*J8*J3^7*J2^5
  +134452151051499030901914169344000*J4^2*J3^7*J2^5
  -1840057940854749436594928179200000*J5*J3^8*J2^5
  -121248823547586592867525577245900800*J7^3*J6*J2^6
  +30282117900068592043804446347545804800*J8*J7*J6^2*J2^6
  -2448826525008632823389941077010022400*J9*J6^3*J2^6
  -50091988190548845179564101629879552000*J8*J7^2*J5*J2^6
  +4188176547674966490551626930134712320*J9*J7*J6*J5*J2^6
  +40840437326713349836153667990637772800*J10*J6^2*J5*J2^6
  +380697439170946304558142697789440000*J10*J7*J5^2*J2^6
  -2567639693773691600192083137313751040*J6^2*J5^3*J2^6
  +585242494128769649112017081596638900*J7*J5^4*J2^6
  +66317565190576632512809402049613004800*J9*J7^2*J4*J2^6
  -251286609657457900047870126343795507200*J10*J7*J6*J4*J2^6
  -71607533433021939530339068966443417600*J10*J8*J5*J4*J2^6
  +8648782084750994182788648165319901184*J6^3*J5*J4*J2^6
  +12999779458417564354500255529909125120*J7*J6*J5^2*J4*J2^6
  +3508330230286487338158334794914380800*J8*J5^3*J4*J2^6
  -12161416812070960198440623986509348864*J7*J6^2*J4^2*J2^6
  -52065150833071559940141891012397793280*J7^2*J5*J4^2*J2^6
  +60224367416557518926752652907058298880*J8*J6*J5*J4^2*J2^6
  +13313666519990036929359306898764595200*J9*J5^2*J4^2*J2^6
  +109532004215504542687378934288642211840*J8*J7*J4^3*J2^6
  +1493874747008033152109785683761037312*J9*J6*J4^3*J2^6
  -85205711470288191334064099221422735360*J10*J5*J4^3*J2^6
  +1179969791835994236114255277205207040*J5^3*J4^3*J2^6
  +7525711605051754992649692116664975360*J6*J5*J4^4*J2^6
  +4677605276355591388332137626474119168*J7*J4^5*J2^6
  -105901644830294587981833752750633779200*J10*J7^2*J3*J2^6
  +571169009940264727117501989611844403200*J10*J8*J6*J3*J2^6
  -25892319175386096280350885459001344000*J6^4*J3*J2^6
  +51599550784876702870348273431627694080*J7*J6^2*J5*J3*J2^6
  -6171882380971632868197072481487625600*J7^2*J5^2*J3*J2^6
  -34215801362958762237484401534310809600*J8*J6*J5^2*J3*J2^6
  +3379620902638858543357895733388185600*J9*J5^3*J3*J2^6
  +141548836876608786006389681854781153280*J7^2*J6*J4*J3*J2^6
  -535992625467329698588510816207251701760*J8*J6^2*J4*J3*J2^6
  +51460892112149503600587181610012006400*J8*J7*J5*J4*J3*J2^6
  -95358118483099280233594544671209553920*J9*J6*J5*J4*J3*J2^6
  -12074477502078556079585976709545369600*J10*J5^2*J4*J3*J2^6
  +362421816539518434597589550227054050*J5^4*J4*J3*J2^6
  +1113185971638778344830639273434152960*J9*J7*J4^2*J3*J2^6
  +597967498012601100963586453561241763840*J10*J6*J4^2*J3*J2^6
  -8323446570925653955336939456600719360*J6*J5^2*J4^2*J3*J2^6
  -82787446356953567447931874806941614080*J6^2*J4^3*J3*J2^6
  -2297915185210324641912528357470208000*J7*J5*J4^3*J3*J2^6
  +4096790460640120139843264598815539200*J8*J4^4*J3*J2^6
  -5046011804017953765383214156509085696*J4^6*J3*J2^6
  +7948616281551882966430353805384089600*J7^3*J3^2*J2^6
  -82030692358187268922626829734238617600*J8*J7*J6*J3^2*J2^6
  -8825688541741938816904264226942484480*J9*J6^2*J3^2*J2^6
  -17428492674993973299532983935764070400*J9*J7*J5*J3^2*J2^6
  +4049923318254454523559273860117299200*J10*J6*J5*J3^2*J2^6
  -374873707580266618083206885307225600*J6*J5^3*J3^2*J2^6
  +7203431712691705399478589580620595200*J10*J7*J4*J3^2*J2^6
  +6025680268413172967171605986972794880*J6^2*J5*J4*J3^2*J2^6
  +2803514893897524702038935379649532800*J7*J5^2*J4*J3^2*J2^6
  -11532614602012845275856997096487424000*J7*J6*J4^2*J3^2*J2^6
  -6286073809439194620567328845634982400*J8*J5*J4^2*J3^2*J2^6
  -2537323984860770410026102287760752640*J9*J4^3*J3^2*J2^6
  -940758222192107236946034849494507520*J5*J4^4*J3^2*J2^6
  -7121985053002302922829183813419008000*J10*J8*J3^3*J2^6
  +1268548455398603911877766106054656000*J6^3*J3^3*J2^6
  -2498548396627277788329307778007859200*J7*J6*J5*J3^3*J2^6
  +557205665682890642032193448328704000*J8*J5^2*J3^3*J2^6
  -49101739300198755216923207082393600*J7^2*J4*J3^3*J2^6
  +7311720715498049348691131693123174400*J8*J6*J4*J3^3*J2^6
  -198197202839895975462415758751334400*J9*J5*J4*J3^3*J2^6
  +1939489111267639837528043932419686400*J10*J4^2*J3^3*J2^6
  +161318794435221711109244404140583200*J5^2*J4^2*J3^3*J2^6
  +4168376121013233929499031644940830720*J6*J4^3*J3^3*J2^6
  +557323657483401587078196980170752000*J8*J7*J3^4*J2^6
  +306660528337616190900236562569625600*J9*J6*J3^4*J2^6
  -2020290659839106005698738589169664000*J10*J5*J3^4*J2^6
  +57136533183815586001078771323648000*J5^3*J3^4*J2^6
  +213533387204832328367626112489472000*J6*J5*J4*J3^4*J2^6
  -398275015831389115249443329364480000*J7*J4^2*J3^4*J2^6
  -395983971053428480858959574302720000*J6^2*J3^5*J2^6
  +96864880265655343719234971830272000*J7*J5*J3^5*J2^6
  +219318232299703027823362754949120000*J8*J4*J3^5*J2^6
  +22135136291033378757113283416524800*J4^3*J3^5*J2^6
  -22734563740062731459959492509696000*J9*J3^6*J2^6
  -1874730819876445942946482397184000*J5*J4*J3^6*J2^6
  -3222334427070732510600032256000000*J6*J3^7*J2^6
  +40967657594085020418708480000000*J3^9*J2^6
  +24135018875871466726077942779058585600*J10*J8*J7*J2^7
  -1698556706953878956004754517812838400*J7*J6^3*J2^7
  +2565462291469299877679831925430824960*J7^2*J6*J5*J2^7
  +3779653923791280967409151542183854080*J8*J6^2*J5*J2^7
  -3382049227033770286688688314780121600*J8*J7*J5^2*J2^7
  +542568178871051605594773451195023360*J9*J6*J5^2*J2^7
  -215104755503284624038724912166400000*J10*J5^3*J2^7
  +24732587489328322507966434308853525*J5^5*J2^7
  +5526424607983553963225328111603763200*J7^3*J4*J2^7
  -30252904635374542520400954107339735040*J8*J7*J6*J4*J2^7
  -1511407532352752169435410097632182272*J9*J6^2*J4*J2^7
  -2788835329365726746077545795665264640*J9*J7*J5*J4*J2^7
  +4503496712211715823939761105860034560*J10*J6*J5*J4*J2^7
  +90737560580129216541240195528253440*J6*J5^3*J4*J2^7
  +27963608824234430188506172360312750080*J10*J7*J4^2*J2^7
  +1134872199721782031065594844217868288*J6^2*J5*J4^2*J2^7
  -1607622092424406209190334649168568320*J7*J5^2*J4^2*J2^7
  -3957063881188596449118802695168196608*J7*J6*J4^3*J2^7
  -379797786398546692852267285152399360*J8*J5*J4^3*J2^7
  +48707466662183771748947408707387392*J9*J4^4*J2^7
  -621084929599361517061799608936169472*J5*J4^5*J2^7
  -4817722779266203635812318880986112000*J8*J7^2*J3*J2^7
  +9320040086669728643625373446659112960*J9*J7*J6*J3*J2^7
  -53880298196908734311563519682087485440*J10*J6^2*J3*J2^7
  +16153313231311829692344630676183449600*J10*J7*J5*J3*J2^7
  +2791066627787267415167856596527349760*J6^2*J5^2*J3*J2^7
  -528030450640857428218478870087716800*J7*J5^3*J3*J2^7
  +10224279697167339998841021718580428800*J10*J8*J4*J3*J2^7
  -6231932548953780564910101969047126016*J6^3*J4*J3*J2^7
  -70537017549382849121309794469744640*J7*J6*J5*J4*J3*J2^7
  -2381494802802616807695034259052499200*J8*J5^2*J4*J3*J2^7
  +850586418541560544287159418474060800*J7^2*J4^2*J3*J2^7
  +12859929295393312867409347953752801280*J8*J6*J4^2*J3*J2^7
  +59242122196682978158358683737784320*J9*J5*J4^2*J3*J2^7
  +14915657095665902275432641262906245120*J10*J4^3*J3*J2^7
  -287435542603541494541693904235376640*J5^2*J4^3*J3*J2^7
  +1237925583302924742305601327521071104*J6*J4^4*J3*J2^7
  +7393688579394978410320953385089761280*J7*J6^2*J3^2*J2^7
  -2434385521342486275012597103251609600*J7^2*J5*J3^2*J2^7
  -616344314873487154168808691191808000*J8*J6*J5*J3^2*J2^7
  +1166066681947906386617992508761497600*J9*J5^2*J3^2*J2^7
  +3701050281025027372446742113094656000*J8*J7*J4*J3^2*J2^7
  +363792882357456412615154630614056960*J9*J6*J4*J3^2*J2^7
  -1218072295160039825427703530096230400*J10*J5*J4*J3^2*J2^7
  +54910662707668712502917532248460000*J5^3*J4*J3^2*J2^7
  -1041639133558059546634062395954058240*J6*J5*J4^2*J3^2*J2^7
  -169645215481938234130668305234803200*J7*J4^3*J3^2*J2^7
  -1560644560657958561046990515714457600*J9*J7*J3^3*J2^7
  +6628152184212912667965324498095308800*J10*J6*J3^3*J2^7
  -197542827973217575467654559353446400*J6*J5^2*J3^3*J2^7
  -123684825286840281995921845009121280*J6^2*J4*J3^3*J2^7
  +304772499775811147882845899002112000*J7*J5*J4*J3^3*J2^7
  -316344695524720311726997744476211200*J8*J4^2*J3^3*J2^7
  +91024375603071900850362636140401920*J4^4*J3^3*J2^7
  -511260220839546040380256759858790400*J7*J6*J3^4*J2^7
  -144333931659023753475211342374912000*J8*J5*J3^4*J2^7
  +53545361091840097129993167640166400*J9*J4*J3^4*J2^7
  -32212181931223370172795343387814400*J5*J4^2*J3^4*J2^7
  -41178225678747301554093602537472000*J10*J3^5*J2^7
  +4205500142019201736726338989568000*J5^2*J3^5*J2^7
  -9975714561043490125773071327232000*J6*J4*J3^5*J2^7
  +63476789549852986645654020096000*J7*J3^6*J2^7
  +289664853212335809738120192000000*J4*J3^7*J2^7
  +165569644286616636302391127420600320*J9*J7^2*J2^8
  -2854771503140303082300693062850969600*J10*J7*J6*J2^8
  +1883239069358409202652763924430848000*J10*J8*J5*J2^8
  -105573277077445673160706431582732288*J6^3*J5*J2^8
  +282244609891788815182970065376517120*J7*J6*J5^2*J2^8
  -129556989988370109222164740437436800*J8*J5^3*J2^8
  -315568368149771499299397467778318336*J7*J6^2*J4*J2^8
  +280938604971139283201639837604871680*J7^2*J5*J4*J2^8
  +96620341719855396804943598838743040*J8*J6*J5*J4*J2^8
  -48278815948043113443971814243532800*J9*J5^2*J4*J2^8
  +208656517334127490100063245341818880*J8*J7*J4^2*J2^8
  -294190224847322446214536430100676608*J9*J6*J4^2*J2^8
  +2213520314411716244790025805695549440*J10*J5*J4^2*J2^8
  -61453146032251958704238320265533440*J5^3*J4^2*J2^8
  +13869090851551006276896700618506240*J6*J5*J4^3*J2^8
  +166045989798716250982699839453069312*J7*J4^4*J2^8
  +590557255189686282867231931420262400*J7^2*J6*J3*J2^8
  -5188016208944301995376481847161651200*J8*J6^2*J3*J2^8
  +3942695294023311779085268926618931200*J8*J7*J5*J3*J2^8
  -1835785831044213113963233880451317760*J9*J6*J5*J3*J2^8
  -78672706431099359205645103557427200*J10*J5^2*J3*J2^8
  -29221968811304559688353846127458900*J5^4*J3*J2^8
  -3202486833436274226238351558402867200*J9*J7*J4*J3*J2^8
  +4012367199959286089155006095517286400*J10*J6*J4*J3*J2^8
  -612712058187154271388617578175101440*J6*J5^2*J4*J3*J2^8
  +1265363711252654967494748157919625216*J6^2*J4^2*J3*J2^8
  +1881460289469923342774404077824202240*J7*J5*J4^2*J3*J2^8
  -4698277800375592673226700005839339520*J8*J4^3*J3*J2^8
  +69929190101200479109361057341734912*J4^5*J3*J2^8
  +2004372341700731943230501675244748800*J10*J7*J3^2*J2^8
  -260313028938834121261990761699409920*J6^2*J5*J3^2*J2^8
  -131298239079549810048860000912793600*J7*J5^2*J3^2*J2^8
  -293503018496312069739279427834183680*J7*J6*J4*J3^2*J2^8
  +160930800228262871909937857241139200*J8*J5*J4*J3^2*J2^8
  +909859972068984290010088280939274240*J9*J4^2*J3^2*J2^8
  +33035024918585403276976484307411840*J5*J4^3*J3^2*J2^8
  -275178198827328908334555526664601600*J7^2*J3^3*J2^8
  +1087417686760699012441324086907699200*J8*J6*J3^3*J2^8
  +116642331313240836581062603580620800*J9*J5*J3^3*J2^8
  -644821794241281526405648294980403200*J10*J4*J3^3*J2^8
  -4797254860263031404441214776038400*J5^2*J4*J3^3*J2^8
  +223430877064901459254461625088225280*J6*J4^2*J3^3*J2^8
  -39053559350722623069278962697011200*J6*J5*J3^4*J2^8
  +31792854505827455237447570563891200*J7*J4*J3^4*J2^8
  -4019184920610018600906394976256000*J8*J3^5*J2^8
  -3118578765780684399753209487667200*J4^2*J3^5*J2^8
  -407099420461136027900318238720000*J5*J3^6*J2^8
  +13812006156042031575922011298959360*J7^3*J2^9
  -128647078835471813654958562189148160*J8*J7*J6*J2^9
  +39412843894092342352240227184017408*J9*J6^2*J2^9
  -27841598866856723411982141536256000*J9*J7*J5*J2^9
  -287104853466893483989322503009075200*J10*J6*J5*J2^9
  +23363358090836216206810431901559040*J6*J5^3*J2^9
  -445178317967529655183399488881295360*J10*J7*J4*J2^9
  -82853606069520938156474093104791552*J6^2*J5*J4*J2^9
  -2433458000385662799303093733914240*J7*J5^2*J4*J2^9
  +42841548239091676800680893436854272*J7*J6*J4^2*J2^9
  +239632067811594599615544738289090560*J8*J5*J4^2*J2^9
  -17804939992003550853114762161553408*J9*J4^3*J2^9
  +36816744073196129044385170936479744*J5*J4^4*J2^9
  -3102760310140912016790394130320588800*J10*J8*J3*J2^9
  +160923145503586957353692723832422400*J6^3*J3*J2^9
  -176531917854359830510942208362414080*J7*J6*J5*J3*J2^9
  +173711094136716347290144954026432000*J8*J5^2*J3*J2^9
  -237778063054547827447784668268851200*J7^2*J4*J3*J2^9
  +618105519002636687451020623935160320*J8*J6*J4*J3*J2^9
  +168468918624603980765305246648442880*J9*J5*J4*J3*J2^9
  -2049370929150927903749304275912294400*J10*J4^2*J3*J2^9
  +49345402284249776156388466232740800*J5^2*J4^2*J3*J2^9
  +40006020876865329874410166050717696*J6*J4^3*J3*J2^9
  +373437538583703710318046850476441600*J8*J7*J3^2*J2^9
  -28166932207480913215482932515307520*J9*J6*J3^2*J2^9
  +58643892222682380278661652807065600*J10*J5*J3^2*J2^9
  -3908807655256929029560084096732800*J5^3*J3^2*J2^9
  -19316587328275705689739701220208640*J6*J5*J4*J3^2*J2^9
  +78413486436037241556704189519662080*J7*J4^2*J3^2*J2^9
  -6248430936207361351605660696576000*J6^2*J3^3*J2^9
  +624583230464034732262394037657600*J7*J5*J3^3*J2^9
  -16505472102230393364461859938304000*J8*J4*J3^3*J2^9
  -9802626395857583478957372192168960*J4^3*J3^3*J2^9
  +2884278908024203728187982433484800*J9*J3^4*J2^9
  +186315987534502852790623422259200*J5*J4*J3^4*J2^9
  +2380774720373556202130603212800000*J6*J3^5*J2^9
  -10221578428989429863327232000000*J3^7*J2^9
  +4746796976911819017284802440921088*J7*J6^2*J2^10
  -1184254848943790371896845645706240*J7^2*J5*J2^10
  -32773692336387377785425863435427840*J8*J6*J5*J2^10
  -3758792020605600546516667704760320*J9*J5^2*J2^10
  -11763246598178442839055737051996160*J8*J7*J4*J2^10
  +15961482554512405261439863747510272*J9*J6*J4*J2^10
  -1339426606234000776994099674316800*J10*J5*J4*J2^10
  +1689295930652456112859219548542880*J5^3*J4*J2^10
  -19941763204546504816336467131842560*J6*J5*J4^2*J2^10
  -6949392648896918646062023363780608*J7*J4^3*J2^10
  -78507740458692067065318355718799360*J9*J7*J3*J2^10
  +410652266506385860707063152435527680*J10*J6*J3*J2^10
  -34997848893237229063327269928535040*J6*J5^2*J3*J2^10
  +96338597494250946907835260376481792*J6^2*J4*J3*J2^10
  +21207497597618097951852201500313600*J7*J5*J4*J3*J2^10
  -187809164713684015142124317064376320*J8*J4^2*J3*J2^10
  -21055860784861606300731052022673408*J4^4*J3*J2^10
  -49515031908864242551067524921589760*J7*J6*J3^2*J2^10
  +11467491579095438777572982922854400*J8*J5*J3^2*J2^10
  -2135606519260129879668537649152000*J9*J4*J3^2*J2^10
  +7413961786776164524285073993368320*J5*J4^2*J3^2*J2^10
  -30999426284887113435369015051878400*J10*J3^3*J2^10
  +554143169626711062858360886809600*J5^2*J3^3*J2^10
  +920790314170274834700785654169600*J6*J4*J3^3*J2^10
  +980649089463466479012519602995200*J7*J3^4*J2^10
  +58328984762174408434133990400000*J4*J3^5*J2^10
  +3383767631396979405947382667591680*J10*J7*J2^11
  +649704153386080985569848125964288*J6^2*J5*J2^11
  -281654113313216314016328739034880*J7*J5^2*J2^11
  +2705257421830765106074010305806336*J7*J6*J4*J2^11
  -5043051496093095676325111149025280*J8*J5*J4*J2^11
  +1548198265870915113928727935844352*J9*J4^2*J2^11
  -1027410495203858951907550254569472*J5*J4^3*J2^11
  -6532743400841256965221281526517760*J7^2*J3*J2^11
  +47698250334169260824277944023941120*J8*J6*J3*J2^11
  +9692414733338842441266848882810880*J9*J5*J3*J2^11
  +6166067848503278546176471611924480*J10*J4*J3*J2^11
  -1502627481010239009102931316106240*J5^2*J4*J3*J2^11
  +9970991680787359348749538237636608*J6*J4^2*J3*J2^11
  +427126893139791764870998717071360*J6*J5*J3^2*J2^11
  -3456391936633223744990753094389760*J7*J4*J3^2*J2^11
  -1955011734296364946609198220083200*J8*J3^3*J2^11
  -452108097000063197957937216291840*J4^2*J3^3*J2^11
  +31108972133252261843184167424000*J5*J3^4*J2^11
  +511145695362834265413012381941760*J8*J7*J2^12
  -277491847298513984727196706537472*J9*J6*J2^12
  -151410617941152811806322090905600*J10*J5*J2^12
  -20438664139184330008450021746240*J5^3*J2^12
  +483201818427134993254256135614464*J6*J5*J4*J2^12
  +176506779767255404741103136556032*J7*J4^2*J2^12
  -1062992143498044713697859549593600*J6^2*J3*J2^12
  +233108477658923503477735772559360*J7*J5*J3*J2^12
  +4046838383024498665703575126425600*J8*J4*J3*J2^12
  +648749234658852516686525872187904*J4^3*J3*J2^12
  +364233325043586533595162883522560*J9*J3^2*J2^12
  -124794071352039127810323838325760*J5*J4*J3^2*J2^12
  +80334087004684857798151004160000*J6*J3^3*J2^12
  -4300446490327156186486425600000*J3^5*J2^12
  -23772962899208967129311763529728*J7*J6*J2^13
  +53532041611063071880462555607040*J8*J5*J2^13
  -55343404102301055700517064278016*J9*J4*J2^13
  +29307296758019988798936311364864*J5*J4^2*J2^13
  +71762779667000812489856829112320*J10*J3*J2^13
  +25659398893978308009150448369920*J5^2*J3*J2^13
  -467833907096070391097152587694080*J6*J4*J3*J2^13
  +40137591969991589608639068733440*J7*J3^2*J2^13
  +16162988970397080680329466880000*J4*J3^3*J2^13
  -3471047622805244220134048636928*J6*J5*J2^14
  -3585258057099440535445522501632*J7*J4*J2^14
  -73448032568714138698445067632640*J8*J3*J2^14
  -22257912752940182263033832045568*J4^2*J3*J2^14
  +1956568804291351998139282329600*J5*J3^2*J2^14
  +721632100780954071016118157312*J9*J2^15
  -536142229594092343011032957952*J5*J4*J2^15
  +4267260819231216169701445632000*J6*J3*J2^15
  -293566293129361002770826240000*J3^3*J2^15
  +16459960688786965456274853888*J7*J2^16
  +586665186808486350438187776000*J4*J3*J2^16
  +4222556495298223184561550336*J5*J2^17
  -5613262415589028512557158400*J3*J2^18
);

Chi28 := 2^43 * 3^(-26) * 5^(-5) * (
  -272591739929816400517557740986176000000*J7^6
  -23261161807344332844164927230820352000000*J8*J7^4*J6
  -264660329896895520360276505381778227200000*J9*J7^3*J6^2
  -313671502100024320426994376748774195200000*J10*J7^2*J6^3
  +8922211615289580669923395605298465996800000*J10*J8*J6^4
  -167480365012879196477987476061906534400000*J9*J7^4*J5
  -4763885938144119366484977096872008089600000*J10*J7^3*J6*J5
  -67753044453605253212230785377735226163200000*J10*J8*J7*J6^2*J5
  +74351763460746505582694963377487216640000*J7*J6^5*J5
  -42874973443297074298364793871848072806400000*J10*J8*J7^2*J5^2
  -35093959744328345999772664613623792926720000*J7^2*J6^3*J5^2
  +3178537887946913113660209684387578511360000*J8*J6^4*J5^2
  +57166631257729432397819725162464097075200000*J7^3*J6*J5^3
  -179545567802053921012411581250998349332480000*J8*J7*J6^2*J5^3
  -452891461592099114805311560924950133997568000*J9*J6^3*J5^3
  +274399830037101275509534680779827665960960000*J8*J7^2*J5^4
  +710390671096051079930239784685553846321152000*J9*J7*J6*J5^4
  +86723896900614724111655405283501089488896000*J10*J6^2*J5^4
  -137199915018550637754767340389913832980480000*J10*J7*J5^5
  +223307153350505595303983301415875379200000*J10*J7^4*J4
  +12703695835050984977293272258325354905600000*J10*J8*J7^2*J6*J4
  +4096151504407777911353782123035183022080000*J7^2*J6^4*J4
  -29273351442545338483701045581193538437120000*J8*J6^5*J4
  -1863964894845278450537375959331666657280000*J7^3*J6^2*J5*J4
  +194189545928666485000346118725498264616960000*J8*J7*J6^3*J5*J4
  -4282661575338998721563229890543263678464000*J9*J6^4*J5*J4
  -8574994688659414859672958774369614561280000*J7^4*J5^2*J4
  -437188618094826040147135612432939713822720000*J8*J7^2*J6*J5^2*J4
  +543379416517914130762090898729436513828864000*J9*J7*J6^2*J5^2*J4
  -77087908356101976988138138029778746212352000*J10*J6^3*J5^2*J4
  -1252520890856851863836230178309588366917632000*J9*J7^2*J5^3*J4
  +138216210685354716552950802170579861372928000*J10*J7*J6*J5^3*J4
  -365866440049468367346046241039770221281280000*J10*J8*J5^4*J4
  +20442061412287756397747345531110971093811200*J6^3*J5^4*J4
  -27004427717936950923160555886268754427904000*J7*J6*J5^5*J4
  +21178733988401125903830162316823101440000*J7^4*J6*J4^2
  +16403899304466629014330280924043930501120000*J8*J7^2*J6^2*J4^2
  -142666163728480394912075095728722471288832000*J9*J7*J6^3*J4^2
  +521702956506970566486301711031337731751936000*J10*J6^4*J4^2
  +40016641880410602678473807613724867952640000*J8*J7^3*J5*J4^2
  +458349345728639537980741263080378804994048000*J9*J7^2*J6*J5*J4^2
  -2335608759088281662161814769078575472574464000*J10*J7*J6^2*J5*J4^2
  +2650571691572666368433767142675621049532416000*J10*J7^2*J5^2*J4^2
  +97564384013191564625612330943938725675008000*J10*J8*J6*J5^2*J4^2
  +32353851219529010133571501763870515947110400*J6^4*J5^2*J4^2
  -117322462310042925133788584736950655438028800*J7*J6^2*J5^3*J4^2
  +151573239449065466471933442716476234530816000*J7^2*J5^4*J4^2
  -356574593952973932619797447616537961693184000*J8*J6*J5^4*J4^2
  -109759932014840510203813872311931066384384000*J9*J5^5*J4^2
  -15244435002061181972751926709990425886720000*J9*J7^3*J4^3
  -164397922863497889401391412805833259483136000*J10*J7^2*J6*J4^3
  +2222701357600940336491316313191953849122816000*J10*J8*J6^2*J4^3
  +26760808095426103916271461333051121441177600*J6^5*J4^3
  -4943262123335039274364358101159562100867072000*J10*J8*J7*J5*J4^3
  -91674495266928947410615502437904273532518400*J7*J6^3*J5*J4^3
  +73697337068014416142014053670365506515763200*J7^2*J6*J5^2*J4^3
  +396452100117095881653281852724576409092096000*J8*J6^2*J5^2*J4^3
  -469528598063484404760759342667705117310976000*J8*J7*J5^3*J4^3
  +86723896900614724111655405283501089488896000*J9*J6*J5^3*J4^3
  +236942075460608085519344232292422619496448000*J10*J5^4*J4^3
  +59973491887704980639172073700459781134745600*J7^2*J6^2*J4^4
  -599348290655418254419151253586552267839897600*J8*J6^3*J4^4
  -121510850662262671307810149150882019672064000*J7^3*J5*J4^4
  +1125397426387084285927499696777147173778227200*J8*J7*J6*J5*J4^4
  -99700361473891890237991991851847178434641920*J9*J6^2*J5*J4^4
  +279684567504482485260088682039291013601689600*J9*J7*J5^2*J4^4
  -605208909085004181836338078299861174504652800*J10*J6*J5^2*J4^4
  +52056461583455725978246216487775016216166400*J6*J5^4*J4^4
  +413039497250291024895061925359018372497408000*J8*J7^2*J4^5
  -1359637983630748619128286409500222636320358400*J9*J7*J6*J4^5
  +5159603831857271179783211489958848310773022720*J10*J6^2*J4^5
  -813965718052912482019394303875145939917209600*J10*J7*J5*J4^5
  -464419250336575384935527524321137965892894720*J6^2*J5^2*J4^5
  -73173288009893673469209248207954044256256000*J7*J5^3*J4^5
  +1873236173053278040811756754123623532960153600*J10*J8*J4^6
  +257118415202397384960699075585273913908658176*J6^3*J4^6
  +646013387514466885191322065418455411610091520*J7*J6*J5*J4^6
  +175615891223744816326102195699089706215014400*J8*J5^2*J4^6
  +10758215558597462706484931135336100554342400*J7^2*J4^7
  -1733486807762001742528974901038210348755189760*J8*J6*J4^7
  +35680689010538629348795366745211876818288640*J10*J4^8
  +3345064594737996501449565632363613451714560*J5^2*J4^8
  -33018796338323842714837617162632578071527424*J6*J4^9
  +120894224767717706831237416038590054400000*J7^3*J6^3*J3
  -1254686008400097281707977506995096780800000*J8*J7*J6^4*J3
  +829260418431825465894479655778745548800000*J7^4*J6*J5*J3
  +11711219597937626775942235363143686553600000*J8*J7^2*J6^2*J5*J3
  +2174789081226835288293827678791501086720000*J9*J7*J6^3*J5*J3
  -8476101034525101636427225825033542696960000*J10*J6^4*J5*J3
  +7145828907216179049727465645308012134400000*J8*J7^3*J5^2*J3
  +126084181162881025899635727163879147438080000*J9*J7^2*J6*J5^2*J3
  +37264174449482889266726931957754374389760000*J10*J7*J6^2*J5^2*J3
  +301315785587615549930174801377154511667200000*J10*J7^2*J5^3*J3
  +2181648031406089153433831289163074282455040000*J10*J8*J6*J5^3*J3
  +433187314877958031494577611942873802997760000*J6^4*J5^3*J3
  -745396410730413794089892357130717046505472000*J7*J6^2*J5^4*J3
  +45733305006183545918255780129971277660160000*J7^2*J5^5*J3
  -10162956668040787981834617806660283924480000*J8*J6*J5^5*J3
  -45733305006183545918255780129971277660160000*J9*J5^6*J3
  -39562147855147353595114880141793676800000*J7^5*J4*J3
  -2250646633537271671188757625844262502400000*J8*J7^3*J6*J4*J3
  -15770814991522785285468476648471962583040000*J9*J7^2*J6^2*J4*J3
  +49957414567797206766672637736854770155520000*J10*J7*J6^3*J4*J3
  -20015764511983651525747036583576296488960000*J9*J7^3*J5*J4*J3
  -287897506861842947047908782554298355548160000*J10*J7^2*J6*J5*J4*J3
  -103135189890487996556395751074996955381760000*J10*J8*J6^2*J5*J4*J3
  -40008329862211214908783480293600264192000*J6^5*J5*J4*J3
  -2562017857533907395295620682697765950586880000*J10*J8*J7*J5^2*J4*J3
  -524164964541863051689534671940727718543360000*J7*J6^3*J5^2*J4*J3
  +994298612527791110505517656261582882078720000*J7^2*J6*J5^3*J4*J3
  +2191999190975389956007922103595783830896640000*J8*J6^2*J5^3*J4*J3
  -76222175010305909863759633549952129433600000*J8*J7*J5^4*J4*J3
  +762391132714193111770626912462965632401408000*J9*J6*J5^4*J4*J3
  -7622217501030590986375963354995212943360000*J10*J5^5*J4*J3
  +13983990180927217057036109853109707079680000*J10*J7^3*J4^2*J3
  +397766831813040840733471569155120556933120000*J10*J8*J7*J6*J4^2*J3
  -45750908228752898253134064011925679767552000*J7*J6^4*J4^2*J3
  +407455038260738007084259919535222193913856000*J7^2*J6^2*J5*J4^2*J3
  +39643696422239137254321680410703170633728000*J8*J6^3*J5*J4^2*J3
  -709301782881618138360757504206268815900672000*J7^3*J5^2*J4^2*J3
  -2791316542667093138186960129514762814881792000*J8*J7*J6*J5^2*J4^2*J3
  -385424485548409083773310194418809789900390400*J9*J6^2*J5^2*J4^2*J3
  -272557794141018882687827156302370489499648000*J9*J7*J5^3*J4^2*J3
  -1086307146072804226502766925556354792816640000*J10*J6*J5^3*J4^2*J3
  +36247878782678810468543470177088345997312000*J6*J5^5*J4^2*J3
  +32844532044899751250660566296982144417792000*J7^3*J6*J4^3*J3
  -450626977398009867800628966520807376289792000*J8*J7*J6^2*J4^3*J3
  +24491470883969898938939720936544289161216000*J9*J6^3*J4^3*J3
  +1965896930474139925236133881975848671641600000*J8*J7^2*J5*J4^3*J3
  +197846417920577739963404141168028830977228800*J9*J7*J6*J5*J4^3*J3
  -251456283205780410874142116093341899056742400*J10*J6^2*J5*J4^3*J3
  +406881229459775833129878805759506367119360000*J10*J7*J5^2*J4^3*J3
  -21536864575046012711557677904357549827686400*J6^2*J5^3*J4^3*J3
  -48709599458966919541507346773350360809472000*J7*J5^4*J4^3*J3
  -619149904565196005604435660376870408421376000*J9*J7^2*J4^4*J3
  +2069070791579815396219462275357579083041996800*J10*J7*J6*J4^4*J3
  +462527450136611861928828828178672477274112000*J10*J8*J5*J4^4*J3
  +11563825071627887860033992430580728709775360*J6^3*J5*J4^4*J3
  -242475855297738261518100106801539728592076800*J7*J6*J5^2*J4^4*J3
  +38958000560823020597032701592197755043840000*J8*J5^3*J4^4*J3
  -374786664367304733802928201220377902527283200*J7*J6^2*J4^5*J3
  +382302300239488259552740029640845017953075200*J7^2*J5*J4^5*J3
  +424181377866171403063189131616314902288793600*J8*J6*J5*J4^5*J3
  -32160111767311293524738879459298320685465600*J9*J5^2*J4^5*J3
  -915635345065159993515235015223579265466368000*J8*J7*J4^6*J3
  +239111702405114646121679032863756769327841280*J9*J6*J4^6*J3
  -42742492043874399740744449746868394105241600*J10*J5*J4^6*J3
  -1742221143092706511171648766856048672768000*J5^3*J4^6*J3
  +39667333454796479676581158590132003432038400*J6*J5*J4^7*J3
  -15866795110399298798687132352817336607047680*J7*J4^8*J3
  +19626605274946780837264157351004672000000*J8*J7^4*J3^2
  +446614306701011190607966602831750758400000*J9*J7^3*J6*J3^2
  +1538950807178244322094941160923673395200000*J10*J7^2*J6^2*J3^2
  -23049046672831416730635438647021037158400000*J10*J8*J6^3*J3^2
  +4019528760309100715471699425485756825600000*J10*J7^3*J5*J3^2
  +114333262515458864795639450324928194150400000*J10*J8*J7*J6*J5*J3^2
  +637411472168691396818312029788249784320000*J7*J6^4*J5*J3^2
  +8554593788229862496645187460413102489600000*J7^2*J6^2*J5^2*J3^2
  -6754393011887190366527945579323604336640000*J8*J6^3*J5^2*J3^2
  -89402259439171306777701403517964685148160000*J7^3*J5^3*J3^2
  -298572140167684399702439934938030077378560000*J8*J7*J6*J5^3*J3^2
  -978805648873083891406027412757014900637696000*J9*J6^2*J5^3*J3^2
  +99565216107212094759536021324624969072640000*J9*J7*J5^4*J3^2
  +177287132986933745905337221738407175127040000*J10*J6*J5^4*J3^2
  +6775304445360525321223078537773522616320000*J6*J5^6*J3^2
  -10718743360824268574591198467962018201600000*J10*J8*J7^2*J4*J3^2
  -13811732118031434645171988968413237084160000*J7^2*J6^3*J4*J3^2
  +60651787188073062406712142313012183695360000*J8*J6^4*J4*J3^2
  +61196471235690487124961711030295875747840000*J7^3*J6*J5*J4*J3^2
  -236650234934926540570146955961805601505280000*J8*J7*J6^2*J5*J4*J3^2
  +7087581851895660644670397383958968926208000*J9*J6^3*J5*J4*J3^2
  +763015731092749785198677165015666629017600000*J8*J7^2*J5^2*J4*J3^2
  +1248921510370254084759330417836396183027712000*J9*J7*J6*J5^2*J4*J3^2
  +82219574130458374870323766033388692045824000*J10*J6^2*J5^2*J4*J3^2
  -390929773290704373124164426099424619397120000*J10*J7*J5^3*J4*J3^2
  -55248305971314855089608349552661950889984000*J6^2*J5^4*J4*J3^2
  -10162956668040787981834617806660283924480000*J7*J5^5*J4*J3^2
  -2336081139570073977451603220786451273600000*J7^4*J4^2*J3^2
  -102633612781459346042181714772679809105920000*J8*J7^2*J6*J4^2*J3^2
  +207676575659713362558439060170008181080064000*J9*J7*J6^2*J4^2*J3^2
  -784404062115422841464276597956271419686912000*J10*J6^3*J4^2*J3^2
  -981170071879692463891021051751370683842560000*J9*J7^2*J5*J4^2*J3^2
  +1653623535075574114996642718287938365423616000*J10*J7*J6*J5*J4^2*J3^2
  +267280467162874786011843242785057831649280000*J10*J8*J5^2*J4^2*J3^2
  +131776155416327467324379646796338978776678400*J6^3*J5^2*J4^2*J3^2
  +12737471534294969738939250402821696126976000*J7*J6*J5^3*J4^2*J3^2
  +30488870004122363945503853419980851773440000*J8*J5^4*J4^2*J3^2
  +458691133014793589313706530878871592501248000*J10*J7^2*J4^3*J3^2
  -1719553970728212158441059091548276361527296000*J10*J8*J6*J4^3*J3^2
  -31622826519956012267930917698607334503219200*J6^4*J4^3*J3^2
  -98561017220117440446608391713506301942169600*J7*J6^2*J5*J4^3*J3^2
  +201945787980884546199704526865308768534528000*J7^2*J5^2*J4^3*J3^2
  +226272203240066365376819561073337977274368000*J8*J6*J5^2*J4^3*J3^2
  -12828968391202182190263803137539396599808000*J9*J5^3*J4^3*J3^2
  -189538429478863772539545961870075862266675200*J7^2*J6*J4^4*J3^2
  +435983851080383826762337070077333208668569600*J8*J6^2*J4^4*J3^2
  -998848081589142570390110752202348763807744000*J8*J7*J5*J4^4*J3^2
  -19635626917126789109182896654888765436723200*J9*J6*J5*J4^4*J3^2
  +45805225400593622923153683840640103743488000*J10*J5^2*J4^4*J3^2
  -125020498694152550570187758732725714944000*J5^4*J4^4*J3^2
  +396127584543066113634920096542231462989004800*J9*J7*J4^5*J3^2
  -1396389240448432455927684006430930896106291200*J10*J6*J4^5*J3^2
  +84564637759471453292777003897729844038860800*J6*J5^2*J4^5*J3^2
  +19217558086564851239565463889550509290291200*J6^2*J4^6*J3^2
  -143379137185661475787498984738772573434675200*J7*J5*J4^6*J3^2
  +382928967356284973617379764989792667199078400*J8*J4^7*J3^2
  +6922721089304619608271753695006110808801280*J4^9*J3^2
  -380449224226787310517897476486306201600000*J7^3*J6^2*J3^3
  +3175923958762746244323318064581338726400000*J8*J7*J6^3*J3^3
  -668285909611937887508844557801709081600000*J7^4*J5*J3^3
  -19316068764818733993794555572473220300800000*J8*J7^2*J6*J5*J3^3
  -2964195694845229828035096860275916144640000*J9*J7*J6^2*J5*J3^3
  +12862855078709145465806228664305288478720000*J10*J6^3*J5*J3^3
  -84674764296388010545265964440582671564800000*J9*J7^2*J5^2*J3^3
  -17149989377318829719345917548739229122560000*J10*J7*J6*J5^2*J3^3
  +148915545621986546122715580361480549171200000*J10*J8*J5^3*J3^3
  +49402680707601793385176749533530549125120000*J6^3*J5^3*J3^3
  -49944344921876372419988179637823571230720000*J7*J6*J5^4*J3^3
  +1898983097047072972565514246806096486400000*J8*J7^3*J4*J3^3
  +26613250298194700169228054344296436858880000*J9*J7^2*J6*J4*J3^3
  -85354154442624881797968581644701338173440000*J10*J7*J6^2*J4*J3^3
  +238626024070350279141836555893004430213120000*J10*J7^2*J5*J4*J3^3
  +52085152923709038406902416259133955112960000*J10*J8*J6*J5*J4*J3^3
  -949862218628561595551463547763316228096000*J6^4*J5*J4*J3^3
  -70583916340332250418817724693237658025984000*J7*J6^2*J5^2*J4*J3^3
  +53258480386251941880499642099659838586880000*J7^2*J5^3*J4*J3^3
  +49179490571666402402946999599519194152960000*J8*J6*J5^3*J4*J3^3
  +22222645700342660526251217235223311810560000*J9*J5^4*J4*J3^3
  -335615764342253209368866636474632969912320000*J10*J8*J7*J4^2*J3^3
  +66475141901914892868677211912204906921984000*J7*J6^3*J4^2*J3^3
  -99472246412615207759898526147133875863552000*J7^2*J6*J5*J4^2*J3^3
  +1390077037745897585758949116271596142592000*J8*J6^2*J5*J4^2*J3^3
  -96861269736765478859855196361307801518080000*J8*J7*J5^2*J4^2*J3^3
  -46288307520211776450211293305331140001792000*J9*J6*J5^2*J4^2*J3^3
  -32456703576058130360182623610988144885760000*J10*J5^3*J4^2*J3^3
  +564608703780043776768589878147793551360000*J5^5*J4^2*J3^3
  -76800346893397060954829181814210180782336000*J7^3*J4^3*J3^3
  +273135465361490470847232277908013877624832000*J8*J7*J6*J4^3*J3^3
  -35415133586232649258372834729719226171392000*J9*J6^2*J4^3*J3^3
  +210122304116742575462010045219805863346176000*J9*J7*J5*J4^3*J3^3
  -182634107174643831612349277861307161247744000*J10*J6*J5*J4^3*J3^3
  +9515588432379077286629559605611412324352000*J6*J5^3*J4^3*J3^3
  -162593298537130717021301482573056036569088000*J10*J7*J4^4*J3^3
  -34133888779252300176081401705049375532646400*J6^2*J5*J4^4*J3^3
  -16661740079831260613081274114181215289344000*J7*J5^2*J4^4*J3^3
  +133551628231687923320117816974616602843545600*J7*J6*J4^5*J3^3
  +59277117681025762700426018994022099451904000*J8*J5*J4^5*J3^3
  -48573635310088388364646706099695511194828800*J9*J4^6*J3^3
  -6210875293620870149645844191129086250188800*J5*J4^7*J3^3
  -188415410639489096037735910569644851200000*J9*J7^3*J3^4
  -1927058027061770507623263304811072716800000*J10*J7^2*J6*J3^4
  +20231811885451568667541137300295935590400000*J10*J8*J6^2*J3^4
  -48234345123709208585660393105829081907200000*J10*J8*J7*J5*J3^4
  -1084127129133209057475799314637950812160000*J7*J6^3*J5*J3^4
  +8828591129331236890361924241523663503360000*J7^2*J6*J5^2*J3^4
  +2179036716151106450966276560976640737280000*J8*J6^2*J5^2*J3^4
  -24819257603664424353785930060246758195200000*J8*J7*J5^3*J3^4
  -79735295833826182252541970569538400419840000*J9*J6*J5^3*J3^4
  +12409628801832212176892965030123379097600000*J10*J5^4*J3^4
  +14720529720233075927390597390483435028480000*J7^2*J6^2*J4*J3^4
  -40501793130127669248088966251713145077760000*J8*J6^3*J4*J3^4
  -44453635804030886217458129467606253783040000*J7^3*J5*J4*J3^4
  +71056454348063870111227647348257162526720000*J8*J7*J6*J5*J4*J3^4
  -2931260187124727274390262450717294854144000*J9*J6^2*J5*J4*J3^4
  +90032665641634050968559562138422670786560000*J9*J7*J5^2*J4*J3^4
  +5399070729896668615349640709788275834880000*J10*J6*J5^2*J4*J3^4
  -2606274105841809219547865776807225589760000*J6*J5^4*J4*J3^4
  +71879485713512901474181030338552361113600000*J8*J7^2*J4^2*J3^4
  -80338359928596105964062908957507523182592000*J9*J7*J6*J4^2*J3^4
  +325718359540670345250326842136538378141696000*J10*J6^2*J4^2*J3^4
  -177978991322543680965779033847044332584960000*J10*J7*J5*J4^2*J3^4
  -18566926563356818802587727112664754159616000*J6^2*J5^2*J4^2*J3^4
  +4240166555173543045772048985693251174400000*J7*J5^3*J4^2*J3^4
  +145159574440199770529602656289270813163520000*J10*J8*J4^3*J3^4
  +4237513836900405536932317967001262332313600*J6^3*J4^3*J3^4
  +61982296432873825664758496770469606768640000*J7*J6*J5*J4^3*J3^4
  +6615528023978325433005578277117115760640000*J8*J5^2*J4^3*J3^4
  +21501692621729236639734141991379085905184000*J7^2*J4^4*J3^4
  -138730151708817268330870799223357739524096000*J8*J6*J4^4*J3^4
  -16447302480867020455638323082754847637504000*J9*J5*J4^4*J3^4
  +59324159966338145720407186290967115857920000*J10*J4^5*J3^4
  -1531626748754333907996082186320743497728000*J5^2*J4^5*J3^4
  -16257604891389259491805248111128537500876800*J6*J4^6*J3^4
  +383809169821181491928721299308535808000000*J7^3*J6*J3^5
  -2679685840206067143647799616990504550400000*J8*J7*J6^2*J3^5
  +7960551099518414307594342221567494963200000*J8*J7^2*J5*J3^5
  +357291445360808952486373282265400606720000*J9*J7*J6*J5*J3^5
  -3505279035967771780771662160167551631360000*J10*J6^2*J5*J3^5
  -12058586280927302146415098276457270476800000*J10*J7*J5^2*J3^5
  +11138578507602070223607155611632968663040000*J6^2*J5^3*J3^5
  -11227464969550889133893085426500059299840000*J9*J7^2*J4*J3^5
  +37338977751057914597828760108928251985920000*J10*J7*J6*J4*J3^5
  +29476544242266738580125795786895550054400000*J10*J8*J5*J4*J3^5
  +1709730856202822855950465694480474308608000*J6^3*J5*J4*J3^5
  -22123595513130458961953187867388100935680000*J7*J6*J5^2*J4*J3^5
  -5515390578592094300841317791165946265600000*J8*J5^3*J4*J3^5
  -26021451205977351551033973399615933775872000*J7*J6^2*J4^2*J3^5
  +22181385426138111937563946981624019489280000*J7^2*J5*J4^2*J3^5
  +4887666497941507939778476953028676812800000*J8*J6*J5*J4^2*J3^5
  -5389258284795167203502949902625008517120000*J9*J5^2*J4^2*J3^5
  -22110330365152101566907895059155034347520000*J8*J7*J4^3*J3^5
  +13219284177033111867345131755505271177216000*J9*J6*J4^3*J3^5
  +12061638539196202355169253251035706163200000*J10*J5*J4^3*J3^5
  -474163642187412756201024485685460992000000*J5^3*J4^3*J3^5
  +1026670340866830083671830567733706323968000*J6*J5*J4^4*J3^5
  -2670909830056981510976796796949806743264000*J7*J4^5*J3^5
  +718769899846939884884696251432348876800000*J10*J7^2*J3^6
  -6351847917525492488646636129162677452800000*J10*J8*J6*J3^6
  +289472235824729475394052427761319936000000*J7*J6^2*J5*J3^6
  +2006493279275392560929639019851044300800000*J7^2*J5^2*J3^6
  +967664331185524246317260972802126643200000*J8*J6*J5^2*J3^6
  -1760454077107384760174246651796180172800000*J9*J5^3*J3^6
  -5184458957114545129088744245896791654400000*J7^2*J6*J4*J3^6
  +9145568363278625145560779752179415121920000*J8*J6^2*J4*J3^6
  -8124542290260191854145704958544778444800000*J8*J7*J5*J4*J3^6
  +99247623711335820135103689518166835200000*J9*J6*J5*J4*J3^6
  +3796221606958595120167716124069881446400000*J10*J5^2*J4*J3^6
  +5633969695547834136520966199940843356160000*J9*J7*J4^2*J3^6
  -30523051650069447836467050837798664273920000*J10*J6*J4^2*J3^6
  +2184788710803964442128716969059066265600000*J6*J5^2*J4^2*J3^6
  +3110592841698532665887273021264960421888000*J6^2*J4^3*J3^6
  -3153969987327305210937719697311261606400000*J7*J5*J4^3*J3^6
  +5200558558602736037507022597331699319040000*J8*J4^4*J3^6
  +180350163323645670640059172047821840760000*J4^6*J3^6
  -125610273759659397358490607046429900800000*J7^3*J3^7
  +753661642557956384150943642278579404800000*J8*J7*J6*J3^7
  +502441095038637589433962428185719603200000*J9*J7*J5*J3^7
  -1190971484536029841621244274218002022400000*J10*J6*J5*J3^7
  +836835826702276516566121631229188505600000*J6*J5^3*J3^7
  -748234038136242706487305159258054656000000*J10*J7*J4*J3^7
  -760381594524488054423980259547383070720000*J6^2*J5*J4*J3^7
  -793278308761089701026162033968570316800000*J7*J5^2*J4*J3^7
  +2137329729569270111080508667342547107840000*J7*J6*J4^2*J3^7
  +252141301840859507892062742462413107200000*J8*J5*J4^2*J3^7
  -652714661747917353033057903909938749440000*J9*J4^3*J3^7
  -32132553859722479353810131739020252480000*J5*J4^4*J3^7
  +279133941688131994129979126769844224000000*J10*J8*J3^8
  +107001344313783931083158665261773619200000*J7*J6*J5*J3^8
  +78506421099787123349056629404018688000000*J8*J5^2*J3^8
  +115013522269646979062815473530167296000000*J7^2*J4*J3^8
  -478572763575651817213970973753812582400000*J8*J6*J4*J3^8
  -83740182506439598238993738030953267200000*J9*J5*J4*J3^8
  +633863582376878130276927578557416652800000*J10*J4^2*J3^8
  +19561125565990094781266818084122278400000*J5^2*J4^2*J3^8
  -210419217205361659287073045065137356800000*J6*J4^3*J3^8
  +69783485422032998532494781692461056000000*J10*J5*J3^9
  +2180733919438531204140461927889408000000*J5^3*J3^9
  +15228471363115020020730195746173747200000*J6*J5*J4*J3^9
  -20906328142897128778459342004984217600000*J7*J4^2*J3^9
  +1075310223467083699380463714236825600000*J4^3*J3^10
  +15507441204896221896109951487213568000000*J7^4*J6^2*J2
  +1806878548555348429126332191063251353600000*J8*J7^2*J6^3*J2
  +12342392734483919926727363920662877962240000*J9*J7*J6^4*J2
  -44412786707219246001396458124152364072960000*J10*J6^5*J2
  -68120675808461118489337679472445382400000*J7^5*J5*J2
  -4669290546794252412918706392800005324800000*J8*J7^3*J6*J5*J2
  -11720041608934189959954244579989745827840000*J9*J7^2*J6^2*J5*J2
  +309457848255147327055925085621115661844480000*J10*J7*J6^3*J5*J2
  -27902228811145674133232713511913628631040000*J9*J7^3*J5^2*J2
  -473292067954618259060282474574234003701760000*J10*J7^2*J6*J5^2*J2
  +1902731331738747527710147889358064268083200000*J10*J8*J6^2*J5^2*J2
  +303705887404168930462060495157411658596352000*J6^5*J5^2*J2
  -3754418507851380472726810450044829575413760000*J10*J8*J7*J5^3*J2
  -1096554205912345583505516031230280841822208000*J7*J6^3*J5^3*J2
  +983139020674595727392726340071799216144384000*J7^2*J6*J5^4*J2
  +3218269611546249527580962305442423242752000*J8*J6^2*J5^4*J2
  -22866652503091772959127890064985638830080000*J8*J7*J5^5*J2
  -47003674589688644415985107355803813150720000*J9*J6*J5^5*J2
  +11433326251545886479563945032492819415040000*J10*J5^6*J2
  +244823728022299103184835859104384204800000*J8*J7^4*J4*J2
  +5571099944329650703583820438286431682560000*J9*J7^3*J6*J4*J2
  +9715974777548253325226150819793280696320000*J10*J7^2*J6^2*J4*J2
  -879730065267552654054446806682428747284480000*J10*J8*J6^3*J4*J2
  -563971894694847568271701055544791924736000*J6^6*J4*J2
  +93059534372934031749679974476709133025280000*J10*J7^3*J5*J4*J2
  +2647026755496790236435341496226393117163520000*J10*J8*J7*J6*J5*J4*J2
  -227178477382780677708008808437492798717952000*J7*J6^4*J5*J4*J2
  +1130940472336444865705925327905863136968704000*J7^2*J6^2*J5^2*J4*J2
  +1737082307684016398447853378980970183524352000*J8*J6^3*J5^2*J4*J2
  -1281008928766953697647810341348882975293440000*J7^3*J5^3*J4*J2
  -3466130816046032388283170516985454083964928000*J8*J7*J6*J5^3*J4*J2
  -61903698282443999684908194240124084971110400*J9*J6^2*J5^3*J4*J2
  -123194090360406926817301507725110129197056000*J9*J7*J5^4*J4*J2
  -49459722451131834844928473325746715099136000*J10*J6*J5^4*J4*J2
  +10380734310927376295731073902517290008576000*J6*J5^6*J4*J2
  -131165659496901419890553036067209289400320000*J10*J8*J7^2*J4^2*J2
  -95910376756423575271538543651210397745152000*J7^2*J6^3*J4^2*J2
  +955261189319193191113789183979013154013184000*J8*J6^4*J4^2*J2
  +183581525588645237496680645162231131275264000*J7^3*J6*J5*J4^2*J2
  -5110463933350701988307166386199554313682944000*J8*J7*J6^2*J5*J4^2*J2
  -35113363811972144726483523404652112930406400*J9*J6^3*J5*J4^2*J2
  +8080598605998818151819147851256237561741312000*J8*J7^2*J5^2*J4^2*J2
  +278024617915369156556389027797536500560691200*J9*J7*J6*J5^2*J4^2*J2
  +264013180777848584469475554983348827638988800*J10*J6^2*J5^2*J4^2*J2
  -209030240897310349954948442673416339718144000*J10*J7*J5^3*J4^2*J2
  +9252054625942317355314626136581843661619200*J6^2*J5^4*J4^2*J2
  -14155546787628240403269646230705395466240000*J7*J5^5*J4^2*J2
  -1262914934983030528203554370581896396800000*J7^4*J4^3*J2
  -536664101747330235092149482866216194277376000*J8*J7^2*J6*J4^3*J2
  +2900907659666851054349370864186407469554073600*J9*J7*J6^2*J4^3*J2
  -10730358130273222341276473111482483577821593600*J10*J6^3*J4^3*J2
  -6237650161098940834357421140408504729101926400*J9*J7^2*J5*J4^3*J2
  +22638539294590559672437844382416367279459532800*J10*J7*J6*J5*J4^3*J2
  +2058337490500527592587571259775596170838016000*J10*J8*J5^2*J4^3*J2
  +1035545554591133275751822435950424757161164800*J6^3*J5^2*J4^3*J2
  -2168750985896560022852983385513824030084300800*J7*J6*J5^3*J4^3*J2
  +69616253176079397675567131975622944882688000*J8*J5^4*J4^3*J2
  +2445334411288964098279181977005047565778944000*J10*J7^2*J4^4*J2
  -18071975315615506805252517492114464070382387200*J10*J8*J6*J4^4*J2
  -494522979807653061295246358047608359249510400*J6^4*J4^4*J2
  -653429130215785199624517911379727212053790720*J7*J6^2*J5*J4^4*J2
  +3365043122486779123693081979329584336941875200*J7^2*J5^2*J4^4*J2
  +1541246255230612300071825905772720924760473600*J8*J6*J5^2*J4^4*J2
  -1626073066886526077093538849065645427916800*J9*J5^3*J4^4*J2
  +127181628128299839561289658489729751554457600*J7^2*J6*J4^5*J2
  +3757623071263013134128193198834874651624079360*J8*J6^2*J4^5*J2
  -10945665244960505968912262425888397907827097600*J8*J7*J5*J4^5*J2
  +94673587449837740488557150767822022692044800*J9*J6*J5*J4^5*J2
  +123039528727747139833411106245967170712371200*J10*J5^2*J4^5*J2
  +2071307359010217741059626867262191199846400*J5^4*J4^5*J2
  +2620193915052544915959006518464045277899653120*J9*J7*J4^6*J2
  -10357090864392398188257736579178045033970401280*J10*J6*J4^6*J2
  +899782799602998952964247280615305658887045120*J6*J5^2*J4^6*J2
  -336896971244148567574211173455468463638183936*J6^2*J4^7*J2
  -1524451727361516135055939870451552742235176960*J7*J5*J4^7*J2
  +3499309239939804117905295603189268960876953600*J8*J4^8*J2
  +66653509332186745102958011489319408778608640*J4^10*J2
  -58152904518360832110412318077050880000000*J9*J7^4*J3*J2
  -1654127061855597002251728158636113920000000*J10*J7^3*J6*J3*J2
  -23525362657501824032024578256158064640000000*J10*J8*J7*J6^2*J3*J2
  +4163698753801804312630917949139284131840000*J7*J6^5*J3*J2
  -29774287113400746040531106855450050560000000*J10*J8*J7^2*J5*J3*J2
  -72122009257508161403067053582214506741760000*J7^2*J6^3*J5*J3*J2
  -19951831026169695107456301578827585290240000*J8*J6^4*J5*J3*J2
  +116320308494248242188297498958742304686080000*J7^3*J6*J5^2*J3*J2
  -455173862870426619895618545476639769231360000*J8*J7*J6^2*J5^2*J3*J2
  -1573657861837829568651698250945643595956224000*J9*J6^3*J5^2*J3*J2
  +921732530931918028758734985293119031869440000*J8*J7^2*J5^3*J3*J2
  +2814168575837676320726868118591832126914560000*J9*J7*J6*J5^3*J3*J2
  +507300920346369333426578005515792505896960000*J10*J6^2*J5^3*J3*J2
  -476110700468020196352119419356549941821440000*J10*J7*J5^4*J3*J2
  +7462245034959578582958196222853338103808000*J6^2*J5^5*J3*J2
  -268032035984619693614866337514659512320000*J7^3*J6^2*J4*J3*J2
  +196534769416341914852427510709989471682560000*J8*J7*J6^3*J4*J3*J2
  -629511597300987080600150689929391767552000*J9*J6^4*J4*J3*J2
  -17604836863204854464637516120541232350080000*J7^4*J5*J4*J3*J2
  -688055573801185765438854239474817492910080000*J8*J7^2*J6*J5*J4*J3*J2
  +1206313059681397624875728435749041834295296000*J9*J7*J6^2*J5*J4*J3*J2
  +323240225533531173446242299652815968010240000*J10*J6^3*J5*J4*J3*J2
  -3719667076468385874476279062039655355777024000*J9*J7^2*J5^2*J4*J3*J2
  -956837077089442250579322060966958095925248000*J10*J7*J6*J5^2*J4*J3*J2
  +384789653637096397051806011174567364526080000*J10*J8*J5^3*J4*J3*J2
  +180820977601153775555694436282307273608396800*J6^3*J5^3*J4*J3*J2
  -280095068279025422445287488055162217431040000*J7*J6*J5^4*J4*J3*J2
  +5081478334020393990917308903330141962240000*J8*J5^5*J4*J3*J2
  +33612818189113366352772042963827546357760000*J8*J7^3*J4^2*J3*J2
  +445443184741217427930372379295436389744640000*J9*J7^2*J6*J4^2*J3*J2
  -2326888467278828057465144020408976157966336000*J10*J7*J6^2*J4^2*J3*J2
  +5757769577452864103576829858873679417442304000*J10*J7^2*J5*J4^2*J3*J2
  +1268539310290344855819635713644206393131008000*J10*J8*J6*J5*J4^2*J3*J2
  +136547437172051506447865638165202887665254400*J6^4*J5*J4^2*J3*J2
  -515828900718013095533866964695497105525964800*J7*J6^2*J5^2*J4^2*J3*J2
  +371325626482870187943877715984352358170624000*J7^2*J5^3*J4^2*J3*J2
  +143347092280955864374335362688247935270912000*J8*J6*J5^3*J4^2*J3*J2
  -43748352531956829515553706339607940956160000*J9*J5^4*J4^2*J3*J2
  -5476457410358520865502985559961907788513280000*J10*J8*J7*J4^3*J3*J2
  +817123098841509446944396153765099693984972800*J7*J6^3*J4^3*J3*J2
  -1630794325648337788890947584403893570161868800*J7^2*J6*J5*J4^3*J3*J2
  +533761086932132705245851003575805181899571200*J8*J6^2*J5*J4^3*J3*J2
  -1480467539790450037612129126864806318440448000*J8*J7*J5^2*J4^3*J3*J2
  +7674286970379195023566844421535509459763200*J9*J6*J5^2*J4^3*J3*J2
  +79765094626525684562982535035329533968384000*J10*J5^3*J4^3*J3*J2
  +901357466391712743626998841185941848064000*J5^5*J4^3*J3*J2
  -416683391641742574914266031668722440404992000*J7^3*J4^4*J3*J2
  +2450924661065206182908018532370864496286105600*J8*J7*J6*J4^4*J3*J2
  -489362562956627951470240677055838540991037440*J9*J6^2*J4^4*J3*J2
  +1890308058226573964475316350072552317308108800*J9*J7*J5*J4^4*J3*J2
  -1216410228419603618768620164505928716831948800*J10*J6*J5*J4^4*J3*J2
  +108255205009052107820965519287470518173696000*J6*J5^3*J4^4*J3*J2
  -1104355311391279183004775511003315797648998400*J10*J7*J4^5*J3*J2
  -140807545113071863964117357334790379132682240*J6^2*J5*J4^5*J3*J2
  -13774217462780605479870550691871827637043200*J7*J5^2*J4^5*J3*J2
  +895103226999818175871933204460900027769815040*J7*J6*J4^6*J3*J2
  +311796217024719325027321590867381648673996800*J8*J5*J4^6*J3*J2
  -438776076706130233706459252907587695867330560*J9*J4^7*J3*J2
  -65965573955823888906949539622073332892958720*J5*J4^8*J3*J2
  +304100204090922092113183921351689216000000*J7^4*J6*J3^2*J2
  +1975354453003603679355674873887299993600000*J8*J7^2*J6^2*J3^2*J2
  -26963357220025300472457733906498332917760000*J9*J7*J6^3*J3^2*J2
  +99548749966888376919052700966524551168000000*J10*J6^4*J3^2*J2
  +8902095084424441480155342994833346252800000*J8*J7^3*J5*J3^2*J2
  +124503662755278002963984200908302340587520000*J9*J7^2*J6*J5*J3^2*J2
  -437287153889607759096603080458135645716480000*J10*J7*J6^2*J5*J3^2*J2
  +709627953107829464152501512831606734192640000*J10*J7^2*J5^2*J3^2*J2
  +1259147985517470127666051502004348093726720000*J10*J8*J6*J5^2*J3^2*J2
  +362214387276273092415669017580803412983808000*J6^4*J5^2*J3^2*J2
  -603097452999004466060483797820321924382720000*J7*J6^2*J5^3*J3^2*J2
  +49160656278348342906921360874665305702400000*J7^2*J5^4*J3^2*J2
  -12430213494157526272920986536097517404160000*J8*J6*J5^4*J3^2*J2
  -48313743222678277241768476057443615375360000*J9*J5^5*J3^2*J2
  -11650533811355799560922125086323724124160000*J9*J7^3*J4*J3^2*J2
  -155160304128248202183216437941706340433920000*J10*J7^2*J6*J4*J3^2*J2
  +1298533799154768459211222132038167093575680000*J10*J8*J6^2*J4*J3^2*J2
  +1462723422749987603479240279524724703232000*J6^5*J4*J3^2*J2
  -4012607892682296897614278194870023324958720000*J10*J8*J7*J5*J4*J3^2*J2
  -363698994000126286540231545077332558479360000*J7*J6^3*J5*J4*J3^2*J2
  +808783094255142119345477745292822050717696000*J7^2*J6*J5^2*J4*J3^2*J2
  +1327180196441011731020395644122202315423744000*J8*J6^2*J5^2*J4*J3^2*J2
  -103310159775253166372633933875777130987520000*J8*J7*J5^3*J4*J3^2*J2
  +147559896598848003512870164039469440696320000*J9*J6*J5^3*J4*J3^2*J2
  +64460228849138044779748345189943602053120000*J10*J5^4*J4*J3^2*J2
  +460018316380720981236347919726437408833536000*J7^2*J6^2*J4^2*J3^2*J2
  -1074579508971144104038848431927860169539584000*J8*J6^3*J4^2*J3^2*J2
  -1159951618123286554841257833207878796202368000*J7^3*J5*J4^2*J3^2*J2
  +620189140988739147678603475924129386430464000*J8*J7*J6*J5*J4^2*J3^2*J2
  -330775800539772493305095873969054479181414400*J9*J6^2*J5*J4^2*J3^2*J2
  +605624955320521989910486933234384205905920000*J9*J7*J5^2*J4^2*J3^2*J2
  -852219782349935610090508751930698701471744000*J10*J6*J5^2*J4^2*J3^2*J2
  +39780057950590070942151750917511897415680000*J6*J5^4*J4^2*J3^2*J2
  +1680411738814355811359792526797903281790976000*J8*J7^2*J4^3*J3^2*J2
  -1900384800430729388654482494843199171225190400*J9*J7*J6*J4^3*J3^2*J2
  +7933896951349197211476797104928116712040038400*J10*J6^2*J4^3*J3^2*J2
  -2280394501440856171737802768788569341820928000*J10*J7*J5*J4^3*J3^2*J2
  -668103212385420480674924074353467935476940800*J6^2*J5^2*J4^3*J3^2*J2
  -40885378910903118696456400945953833484288000*J7*J5^3*J4^3*J3^2*J2
  +3041063314319336142109868457046524032974848000*J10*J8*J4^4*J3^2*J2
  +205169621682066547900982980751751722576117760*J6^3*J4^4*J3^2*J2
  +1307037381885576736940919922876587829454438400*J7*J6*J5*J4^4*J3^2*J2
  +119516978154694985463495932707929889701888000*J8*J5^2*J4^4*J3^2*J2
  +224337980050393343873322481484319504285696000*J7^2*J4^5*J3^2*J2
  -3001122289157402195261245733019332886134784000*J8*J6*J4^5*J3^2*J2
  -139910455025364314582350474464192240392601600*J9*J5*J4^5*J3^2*J2
  +724939256988907931363235577842391476653260800*J10*J4^6*J3^2*J2
  -6756647059035465690104347299331520751206400*J5^2*J4^6*J3^2*J2
  -196386823598932073804142926487596214842818560*J6*J4^7*J3^2*J2
  +1395669708440659970649895633849221120000000*J10*J7^3*J3^3*J2
  +39699049484534328054041475807266734080000000*J10*J8*J7*J6*J3^3*J2
  -9115835999301941361544997072427338956800000*J7*J6^4*J3^3*J2
  +71963349201715032781962184117517014794240000*J7^2*J6^2*J5*J3^3*J2
  +22424438613055542684550605014246684098560000*J8*J6^3*J5*J3^3*J2
  -139548396644826986730877852939382973957120000*J7^3*J5^2*J3^3*J2
  -174096092144744597121743325380376078581760000*J8*J7*J6*J5^2*J3^3*J2
  -476711414068656545011603824733271422402560000*J9*J6^2*J5^2*J3^3*J2
  +183712681454659693327084184866637972766720000*J9*J7*J5^3*J3^3*J2
  +123808102325767724424537349217595854684160000*J10*J6*J5^3*J3^3*J2
  +7032122987704920233572680183736581488640000*J6*J5^5*J3^3*J2
  +26271578542933458387921797982229411676160000*J7^3*J6*J4*J3^3*J2
  -269552672431814625918417829206454645555200000*J8*J7*J6^2*J4*J3^3*J2
  +2010543970415283458947610540941649117184000*J9*J6^3*J4*J3^3*J2
  +848458899331443976213486211791644839024640000*J8*J7^2*J5*J4*J3^3*J2
  +428355359909441741702811085026792274132992000*J9*J7*J6*J5*J4*J3^3*J2
  -118176177701505390764189247948429226672128000*J10*J6^2*J5*J4*J3^3*J2
  -641897515057402904099301501072039534919680000*J10*J7*J5^2*J4*J3^3*J2
  +20411718721994505437124929557926300352512000*J6^2*J5^3*J4*J3^3*J2
  -10924590284077409534871413527703401267200000*J7*J5^4*J4*J3^3*J2
  -581661128952546513290999858609526058942464000*J9*J7^2*J4^2*J3^3*J2
  +1680709145910489977100224898144168503672832000*J10*J7*J6*J4^2*J3^3*J2
  +581033817920478331534949038379014910115840000*J10*J8*J5*J4^2*J3^3*J2
  +28588982251996658265131458465542148246732800*J6^3*J5*J4^2*J3^3*J2
  -146238548902909500453233680971499328888832000*J7*J6*J5^2*J4^2*J3^3*J2
  -4855046718441938934609072337614620590080000*J8*J5^3*J4^2*J3^3*J2
  -623967856857628357493918059608808420776345600*J7*J6^2*J4^3*J3^3*J2
  +342832036547017304137171800509836932334656000*J7^2*J5*J4^3*J3^3*J2
  +253183733853304148554909040041651436077056000*J8*J6*J5*J4^3*J3^3*J2
  -69343234526822954510076727467006243569664000*J9*J5^2*J4^3*J3^3*J2
  -754291526128805818610592322090572916531200000*J8*J7*J4^4*J3^3*J2
  +331433175684308589152955189283986280651161600*J9*J6*J4^4*J3^3*J2
  +85584857007469940755302076607700531412992000*J10*J5*J4^4*J3^3*J2
  -2776917004261045664580158342658143551488000*J5^3*J4^4*J3^3*J2
  +45752897042842342247306516712821475173990400*J6*J5*J4^5*J3^3*J2
  -33592986027660695977995080584424758080307200*J7*J4^6*J3^3*J2
  -248070598524574249644333880197019545600000*J7^4*J3^4*J2
  -6545260170331003700628674135211535564800000*J8*J7^2*J6*J3^4*J2
  +19212379503626489626153405575862419456000000*J9*J7*J6^2*J3^4*J2
  -74573958198310912385258063372210216632320000*J10*J6^3*J3^4*J2
  -78087632598929601406978728981730521661440000*J9*J7^2*J5*J3^4*J2
  +159150456817218052574148148343041504051200000*J10*J7*J6*J5*J3^4*J2
  +109119086432698499578541502784871910604800000*J10*J8*J5^2*J3^4*J2
  +21942285256591296067393848332545444282368000*J6^3*J5^2*J3^4*J2
  -67693364736202830066915169641595082342400000*J7*J6*J5^3*J3^4*J2
  +117786666288847887437090495788120740986880000*J10*J7^2*J4*J3^4*J2
  -489121696352784798905831012668346361446400000*J10*J8*J6*J4*J3^4*J2
  -971832951641943010326685056038690881536000*J6^4*J4*J3^4*J2
  +1572546631314369386496847284749030916096000*J7*J6^2*J5*J4*J3^4*J2
  +99503220220049077281232633494987957527040000*J7^2*J5^2*J4*J3^4*J2
  +68873776437311214247548080772804335370240000*J8*J6*J5^2*J4*J3^4*J2
  -4629687222255427320802295225335252254720000*J9*J5^3*J4*J3^4*J2
  -206656520228147898527642277176150329135104000*J7^2*J6*J4^2*J3^4*J2
  +316536839634937328583394900088331200102400000*J8*J6^2*J4^2*J3^4*J2
  -234168371118001529178291396496826672808960000*J8*J7*J5*J4^2*J3^4*J2
  -4389680362865111891195023411991895343104000*J9*J6*J5*J4^2*J3^4*J2
  +31596685501820625411636899209366783918080000*J10*J5^2*J4^2*J3^4*J2
  +469036917983942616638490028982151413760000*J5^4*J4^2*J3^4*J2
  +213600053105040784296886939642105416941568000*J9*J7*J4^3*J3^4*J2
  -967999797510739797700944796504108233129984000*J10*J6*J4^3*J3^4*J2
  +42240631215106355509614247764100872302592000*J6*J5^2*J4^3*J3^4*J2
  +79367686594934396520412156010997923935027200*J6^2*J4^4*J3^4*J2
  -73092923510643760863178300406467118232240000*J7*J5*J4^4*J3^4*J2
  +181978562000798992928186336025217078447104000*J8*J4^5*J3^4*J2
  +4629142023155546968765634043708389062656000*J4^7*J3^4*J2
  -16748036501287919647798747606190653440000000*J10*J8*J7*J3^5*J2
  +6516525456128005256870808176955783905280000*J7*J6^3*J3^5*J2
  -15798214236372089099856469105007045836800000*J7^2*J6*J5*J3^5*J2
  -2560037316065178960484924613515825643520000*J8*J6^2*J5*J3^5*J2
  -26065942203165050876557234168661994086400000*J8*J7*J5^2*J3^5*J2
  -30247231310946438092063804670288404152320000*J9*J6*J5^2*J3^5*J2
  +9763178662776391750790408469653618688000000*J10*J5^3*J3^5*J2
  -19106263854372880400583171338539753512960000*J7^3*J4*J3^5*J2
  +88946038997418451318986610286806913187840000*J8*J7*J6*J4*J3^5*J2
  -2060298982960326411337974731278198505472000*J9*J6^2*J4*J3^5*J2
  +54457380608499491552774908763374343208960000*J9*J7*J5*J4*J3^5*J2
  -63489057155941734128676309719471774760960000*J10*J6*J5*J4*J3^5*J2
  +7219759422670467580877006154171775795200000*J6*J5^3*J4*J3^5*J2
  -64156196028571405867646971746357303705600000*J10*J7*J4^2*J3^5*J2
  -22015039141966241261269395573147101822976000*J6^2*J5*J4^2*J3^5*J2
  -8513255824756224628322598233910309169920000*J7*J5^2*J4^2*J3^5*J2
  +77174657628470160443315902204707067564032000*J7*J6*J4^3*J3^5*J2
  +10260041534512159868076993309343286530560000*J8*J5*J4^3*J3^5*J2
  -22949089508345879266820303681146319990784000*J9*J4^4*J3^5*J2
  -2345796677789431187078792349513063914328000*J5*J4^5*J3^5*J2
  +3030929383496966569594690018175891865600000*J8*J7^2*J3^6*J2
  -4489300845876090264111190222538413178880000*J9*J7*J6*J3^6*J2
  +19958656285706130821835963030543878062080000*J10*J6^2*J3^6*J2
  -8856687358146354730415796043134849024000000*J10*J7*J5*J3^6*J2
  +309957531778433059439428339492729651200000*J6^2*J5^2*J3^6*J2
  -272482703233844473957350717889781529600000*J7*J5^3*J3^6*J2
  +16686006736468334760214307800241799168000000*J10*J8*J4*J3^6*J2
  -133586923511799006819455107510472540160000*J6^3*J4*J3^6*J2
  +4475885775560115283459730268786770657280000*J7*J6*J5*J4*J3^6*J2
  -2653773961586114628155712088955703398400000*J8*J5^2*J4*J3^6*J2
  +8369457768933579229454689153368527308800000*J7^2*J4^2*J3^6*J2
  -25927145236946773851286261546276513136640000*J8*J6*J4^2*J3^6*J2
  -4696404260971005284611070000436949094400000*J9*J5*J4^2*J3^6*J2
  +25466344379333385193250128925288591523840000*J10*J4^3*J3^6*J2
  -264184883041076801407591619645879107200000*J5^2*J4^3*J3^6*J2
  -7850967345265903846438346573511077733888000*J6*J4^4*J3^6*J2
  -1531721659278282824085100274897041489920000*J7*J6^2*J3^7*J2
  +912419071893081455812369270628928307200000*J7^2*J5*J3^7*J2
  -1847194704856554964858297054651922841600000*J8*J6*J5*J3^7*J2
  -621296732999584530926776611004111257600000*J9*J5^2*J3^7*J2
  -1203894352206776693201335900457346662400000*J8*J7*J4*J3^7*J2
  +695284741666635939946476402680046551040000*J9*J6*J4*J3^7*J2
  +3180899262815983782181653340683486412800000*J10*J5*J4*J3^7*J2
  +10812805683882717220529790392451648000000*J5^3*J4*J3^7*J2
  +543702800002732442070083317183467479040000*J6*J5*J4^2*J3^7*J2
  -1051251252166039474910755280550607165440000*J7*J4^3*J3^7*J2
  +51174555976157532257162839907804774400000*J9*J7*J3^8*J2
  -1049451724799495431428596420645801164800000*J10*J6*J3^8*J2
  +348090128534445946517550570786371174400000*J6*J5^2*J3^8*J2
  +215678210955752701994558403084130713600000*J6^2*J4*J3^8*J2
  -270798692040500274860820027845466931200000*J7*J5*J4*J3^8*J2
  +139933118761403824526425492795036876800000*J8*J4^2*J3^8*J2
  +52739041762392290029859128390161158400000*J4^4*J3^8*J2
  +18608929445875466275331941784656281600000*J7*J6*J3^9*J2
  +23261161807344332844164927230820352000000*J8*J5*J3^9*J2
  -8529092662692922042860473317967462400000*J9*J4*J3^9*J2
  +11659041981280358892824332077961113600000*J5*J4^2*J3^9*J2
  +10338294136597481264073300991475712000000*J10*J3^10*J2
  +969215075306013868506871967950848000000*J5^2*J3^10*J2
  -3286049988156205097065822890098688000000*J6*J4*J3^10*J2
  +141228482401733449411001343901409280000000*J10*J7^4*J2^2
  +8034331443298614010936965341946839040000000*J10*J8*J7^2*J6*J2^2
  +1974574553001482463132390990299277557760000*J7^2*J6^4*J2^2
  -72049219166906562211395949511622493470720000*J8*J6^5*J2^2
  +3159911089844505256676520085045653012480000*J7^3*J6^2*J5*J2^2
  +350072535350152108048101888416343140597760000*J8*J7*J6^3*J5*J2^2
  -331628338115835800888376909154001375723520000*J9*J6^4*J5*J2^2
  -11342713479602056828096616902087605036000000*J7^4*J5^2*J2^2
  -385596507649111100440896551963536549232640000*J8*J7^2*J6*J5^2*J2^2
  +1599882144108806730539885700236137275064320000*J9*J7*J6^2*J5^2*J2^2
  +194214253783097776598601975227000102584320000*J10*J6^3*J5^2*J2^2
  -1726818439145708158358225141981179745206272000*J9*J7^2*J5^3*J2^2
  -350210080148231945845533569683189156282368000*J10*J7*J6*J5^3*J2^2
  +348010374720603177077739157242744605245440000*J10*J8*J5^4*J2^2
  +54725284647468371903376371694593949617356800*J6^3*J5^4*J2^2
  -91278323091954729023455249260399518810112000*J7*J6*J5^5*J2^2
  +474012896018940760341692293989975982080000*J7^4*J6*J4*J2^2
  -5481989631440329381176802169713254727680000*J8*J7^2*J6^2*J4*J2^2
  -403060245865675907241418122407185188126720000*J9*J7*J6^3*J4*J2^2
  +1934574820061921397038315509110817815527424000*J10*J6^4*J4*J2^2
  +81365732954492618765831762612646620282880000*J8*J7^3*J5*J4*J2^2
  +930203016297450300470665677737923008528384000*J9*J7^2*J6*J5*J4*J2^2
  -8452045206057877719678390246009372627959808000*J10*J7*J6^2*J5*J4*J2^2
  +9370156104774618121164520180022155939676160000*J10*J7^2*J5^2*J4*J2^2
  +250500246075040476033800682982409144107008000*J10*J8*J6*J5^2*J4*J2^2
  +126285856270962308700728605371601728307200000*J6^4*J5^2*J4*J2^2
  -282319474787319165848298382696758810928742400*J7*J6^2*J5^3*J4*J2^2
  +104632516209273726490434029700881087201280000*J7^2*J5^4*J4*J2^2
  +328678927075135204686509381011261806870528000*J8*J6*J5^4*J4*J2^2
  +35079781512369583739753364086549769093120000*J9*J5^5*J4*J2^2
  -48430926309817447320827994913710422360064000*J9*J7^3*J4^2*J2^2
  -731771997015722856347460016824712289058816000*J10*J7^2*J6*J4^2*J2^2
  +12508148838355135148948144937268479088656384000*J10*J8*J6^2*J4^2*J2^2
  +64123413348954004840444805206013149131571200*J6^5*J4^2*J2^2
  -26977854308470560344941982066405535998017536000*J10*J8*J7*J5*J4^2*J2^2
  -283105316397546555456606439126222862548992000*J7*J6^3*J5*J4^2*J2^2
  +333961226470346319122619616946111947780915200*J7^2*J6*J5^2*J4^2*J2^2
  +778968385534970211496278890145338124926976000*J8*J6^2*J5^2*J4^2*J2^2
  -567106215093170814162389687436912931897344000*J8*J7*J5^3*J4^2*J2^2
  +40110810546362488551241997425544517805670400*J9*J6*J5^3*J4^2*J2^2
  -27134705415020892146652185872183213424640000*J10*J5^4*J4^2*J2^2
  -127036958350509849772932722583253549056000*J5^6*J4^2*J2^2
  +765130355233851048568293898691130843935539200*J7^2*J6^2*J4^3*J2^2
  -5279819540798301968891286837010708870201344000*J8*J6^3*J4^3*J2^2
  -1460662570177277549757958773058228584873984000*J7^3*J5*J4^3*J2^2
  +9024938607152664162012817907260754388162969600*J8*J7*J6*J5*J4^3*J2^2
  -925640149557624495583993899376576076961546240*J9*J6^2*J5*J4^3*J2^2
  +1958804235278868761020398746128002067936051200*J9*J7*J5^2*J4^3*J2^2
  -1638634717542069950036993043941871457822310400*J10*J6*J5^2*J4^3*J2^2
  +131175977734680412818854429004681174004531200*J6*J5^4*J4^3*J2^2
  +3905182737384878964642042604686462009999360000*J8*J7^2*J4^4*J2^2
  -10200117289071710916405694440207794303548784640*J9*J7*J6*J4^4*J2^2
  +40921715288614876116564460443405495088604774400*J10*J6^2*J4^4*J2^2
  -9067126387948905138387047240327041329502617600*J10*J7*J5*J4^4*J2^2
  -3418601104646062960969804075153043703768023040*J6^2*J5^2*J4^4*J2^2
  -205287452320527010205373463802379429425971200*J7*J5^3*J4^4*J2^2
  +16032776447005397610858039233236997678668185600*J10*J8*J4^5*J2^2
  +1781633371094920386276565153147549045468692480*J6^3*J4^5*J2^2
  +5322995878175693079527596290980563213646561280*J7*J6*J5*J4^5*J2^2
  +514012084570827226988993771328420488989900800*J8*J5^2*J4^5*J2^2
  +341625758533479475160659342933168052659814400*J7^2*J4^6*J2^2
  -14543427341807271501328385406668378999504240640*J8*J6*J4^6*J2^2
  -216775614792108327633076056220562457089802240*J9*J5*J4^6*J2^2
  +1468171662358489592622261866309725286647726080*J10*J4^7*J2^2
  +9677282757618292672190623049147081136537600*J5^2*J4^7*J2^2
  -440529410684894152865461517777806769566777344*J6*J4^8*J2^2
  -9951761933945678114133060385209600000000*J7^5*J3*J2^2
  -841832522551509188645968795020165120000000*J8*J7^3*J6*J3*J2^2
  -1547352722413066402106378510300872704000000*J9*J7^2*J6^2*J3*J2^2
  +94151239757324760305943867687608254464000000*J10*J7*J6^3*J3*J2^2
  -16174815013892648588424683328002580480000000*J9*J7^3*J5*J3*J2^2
  -285821341095348193439082542039758798848000000*J10*J7^2*J6*J5*J3*J2^2
  +1247012259152293115297531394563921412096000000*J10*J8*J6^2*J5*J3*J2^2
  +287135220032433039350260946736083493715968000*J6^5*J5*J3*J2^2
  -3501030817577164866565879150388705230848000000*J10*J8*J7*J5^2*J3*J2^2
  -1238458643837108308122287539078154529275904000*J7*J6^3*J5^2*J3*J2^2
  +1253600804908905785452221726826570781970432000*J7^2*J6*J5^3*J3*J2^2
  -22016339297350115233470376695437863157760000*J8*J6^2*J5^3*J3*J2^2
  -80974245755151060680228526874262450995200000*J8*J7*J5^4*J3*J2^2
  -231703544326060779797813130735859179454464000*J9*J6*J5^4*J3*J2^2
  +40487122877575530340114263437131225497600000*J10*J5^5*J3*J2^2
  +28853071260871791906464575213531054080000000*J10*J7^3*J4*J3*J2^2
  +820709582531464303117214583851549982720000000*J10*J8*J7*J6*J4*J3*J2^2
  -295285480974815035986763523785135057010688000*J7*J6^4*J4*J3*J2^2
  +1725384277285293705678760645414607483437056000*J7^2*J6^2*J5*J4*J3*J2^2
  +1581474801726251194506225000050883381166080000*J8*J6^3*J5*J4*J3*J2^2
  -2240987456396923997886148495814972310916800000*J7^3*J5^2*J4*J3*J2^2
  -4171184252509812652136570060346402486435840000*J8*J7*J6*J5^2*J4*J3*J2^2
  -772472459757917115781963742923120546991308800*J9*J6^2*J5^2*J4*J3*J2^2
  +780096052675080967653209495269653063598080000*J9*J7*J5^3*J4*J3*J2^2
  +153299864537003534497083860903550856986624000*J10*J6*J5^3*J4*J3*J2^2
  +11165738754394859195256826693426234785792000*J6*J5^5*J4*J3*J2^2
  +128416245824584612905788888856772477452288000*J7^3*J6*J4^2*J3*J2^2
  -3216933214911734777280171668418127888121856000*J8*J7*J6^2*J4^2*J3*J2^2
  -39355136343107938866792079559085578728243200*J9*J6^3*J4^2*J3*J2^2
  +8811483729917275502262213644540598669877248000*J8*J7^2*J5*J4^2*J3*J2^2
  +963318154165034938578784614013779027846758400*J9*J7*J6*J5*J4^2*J3*J2^2
  -1469865360333954206221544223420275308363776000*J10*J6^2*J5*J4^2*J3*J2^2
  -1476512578529692664529234607524133200986112000*J10*J7*J5^2*J4^2*J3*J2^2
  +252516397486132597701485227225181702219366400*J6^2*J5^3*J4^2*J3*J2^2
  -5013890927324275230139589311411557236736000*J7*J5^4*J4^2*J3*J2^2
  -3879032008581963453654594171064122874527744000*J9*J7^2*J4^3*J3*J2^2
  +12875605188828136964822526918287752691712000000*J10*J7*J6*J4^3*J3*J2^2
  +2210656063850074125777319309755323756052480000*J10*J8*J5*J4^3*J3*J2^2
  +68427092146333355053048162430874318746419200*J6^3*J5*J4^3*J3*J2^2
  -1687679590548687049010417390989152687312076800*J7*J6*J5^2*J4^3*J3*J2^2
  +44722512593858275582479809813147314814976000*J8*J5^3*J4^3*J3*J2^2
  -3067626123715519991997300715991205634155479040*J7*J6^2*J4^4*J3*J2^2
  +2465982152516490485863734890472439574013542400*J7^2*J5*J4^4*J3*J2^2
  +2232279815475656423187656852464143093989376000*J8*J6*J5*J4^4*J3*J2^2
  -280923065822863492000974623586486039714201600*J9*J5^2*J4^4*J3*J2^2
  -5961765848704195994567438998548578359364812800*J8*J7*J4^5*J3*J2^2
  +1793212367150732987935703818681817907635159040*J9*J6*J4^5*J3*J2^2
  -54472042086943464460041161766517603093708800*J10*J5*J4^5*J3*J2^2
  -9398251651871836885810783910768051591577600*J5^3*J4^5*J3*J2^2
  +284684926631012909771461986851112976562257920*J6*J5*J4^6*J3*J2^2
  -116138357381864438459200941728821043747880960*J7*J4^7*J3*J2^2
  -11948114223581946203764715003005501440000000*J10*J8*J7^2*J3^2*J2^2
  -25943168925147458888994899099551405178880000*J7^2*J6^3*J3^2*J2^2
  +137384491304364071622958243528166080512000000*J8*J6^4*J3^2*J2^2
  +58029640565582947917209365217095541268480000*J7^3*J6*J5*J3^2*J2^2
  -740818278496340982962571353730711268884480000*J8*J7*J6^2*J5*J3^2*J2^2
  -574908949356558090974150479089956164730880000*J9*J6^3*J5*J3^2*J2^2
  +1020105024448333333948140786802761522009600000*J8*J7^2*J5^2*J3^2*J2^2
  +1390669339439438112593413737363898195771392000*J9*J7*J6*J5^2*J3^2*J2^2
  +345052121435898798032867705215174035111936000*J10*J6^2*J5^2*J3^2*J2^2
  -425371130679158607070923716938747458355200000*J10*J7*J5^3*J3^2*J2^2
  +11973909087952291570112329005907883458560000*J6^2*J5^4*J3^2*J2^2
  -4681310044477348960778818280595571015680000*J7^4*J4*J3^2*J2^2
  -193048127406502496096887567945374954946560000*J8*J7^2*J6*J4*J3^2*J2^2
  +908865494603787702082493435152845905068032000*J9*J7*J6^2*J4*J3^2*J2^2
  -2523097403968217438309371603323402269491200000*J10*J6^3*J4*J3^2*J2^2
  -2721423414958894175857275469098793853288448000*J9*J7^2*J5*J4*J3^2*J2^2
  +4934006740383731295962292277577439472779264000*J10*J7*J6*J5*J4*J3^2*J2^2
  +595884859497654078430165446946134782115840000*J10*J8*J5^2*J4*J3^2*J2^2
  +319831138341987164041870928857180728301977600*J6^3*J5^2*J4*J3^2*J2^2
  -586700395566820240990629218241012907143168000*J7*J6*J5^3*J4*J3^2*J2^2
  -7069686550400603949623814666577143398400000*J8*J5^4*J4*J3^2*J2^2
  +2300282677021009510112200674831175775256576000*J10*J7^2*J4^2*J3^2*J2^2
  -8134241894880780059299549102794164737671168000*J10*J8*J6*J4^2*J3^2*J2^2
  -45691523974470610622119181457087603199180800*J6^4*J4^2*J3^2*J2^2
  -261187257381814397178626641626028197976473600*J7*J6^2*J5*J4^2*J3^2*J2^2
  +890174908553002974834433896294300739989168000*J7^2*J5^2*J4^2*J3^2*J2^2
  +548339253793024603037687876930312748625920000*J8*J6*J5^2*J4^2*J3^2*J2^2
  -91925176248614521098584234271495534624768000*J9*J5^3*J4^2*J3^2*J2^2
  -1457004312374572708570339848173298179978035200*J7^2*J6*J4^3*J3^2*J2^2
  +3143852855381386101532489979983545344458752000*J8*J6^2*J4^3*J3^2*J2^2
  -3461660978947669443527184129642109191794688000*J8*J7*J5*J4^3*J3^2*J2^2
  +69083530395394391591384910692661226949836800*J9*J6*J5*J4^3*J3^2*J2^2
  +388137036412039438428898744401340228632576000*J10*J5^2*J4^3*J3^2*J2^2
  -510477489452194753509187916091129593856000*J5^4*J4^3*J3^2*J2^2
  +2270598889727256529330894321004407617119846400*J9*J7*J4^4*J3^2*J2^2
  -9418540356748391538686841860372324322744729600*J10*J6*J4^4*J3^2*J2^2
  +517948721509747748613755223401576347439923200*J6*J5^2*J4^4*J3^2*J2^2
  +377277382500471318972437460334318621179248640*J6^2*J4^5*J3^2*J2^2
  -805798785811945458235359547647724167644774400*J7*J5*J4^5*J3^2*J2^2
  +2158317370304377903858466568828644526705868800*J8*J4^6*J3^2*J2^2
  +45864022265318462998650907953301586203115520*J4^8*J3^2*J2^2
  +1571820702285959316592811253421240320000000*J8*J7^3*J3^3*J2^2
  +23773262916904256757362039632313450496000000*J9*J7^2*J6*J3^3*J2^2
  -131945336485223193305540319774970478592000000*J10*J7*J6^2*J3^3*J2^2
  +344944937588177410486753742556330737664000000*J10*J7^2*J5*J3^3*J2^2
  +133628961011830673381906276282114506752000000*J10*J8*J6*J5*J3^3*J2^2
  +16216248283924431663897240682705471930368000*J6^4*J5*J3^3*J2^2
  -22972392721387475935380165319424879099904000*J7*J6^2*J5^2*J3^3*J2^2
  +45171811042032473623678380964548676467840000*J7^2*J5^3*J3^3*J2^2
  -13844108958761379882564442506051790110720000*J8*J6*J5^3*J3^3*J2^2
  -25149408018418371199110356832004484628480000*J9*J5^4*J3^3*J2^2
  -1001358965075485529300628764747836293120000000*J10*J8*J7*J4*J3^3*J2^2
  +212639145523406340213298753890004903133184000*J7*J6^3*J4*J3^3*J2^2
  -411850937041810347409253468712191639457792000*J7^2*J6*J5*J4*J3^3*J2^2
  +3466516439147186520171981877304179556352000*J8*J6^2*J5*J4*J3^3*J2^2
  -212014881000854987516636516558910641410560000*J8*J7*J5^2*J4*J3^3*J2^2
  -47073682272050189941201240665378092875776000*J9*J6*J5^2*J4*J3^3*J2^2
  +75871373716264187107844595173309155246080000*J10*J5^3*J4*J3^3*J2^2
  -362936458096957300560060383243313555336192000*J7^3*J4^2*J3^3*J2^2
  +1398461123616708905504078200203942902366208000*J8*J7*J6*J4^2*J3^3*J2^2
  -86097809031908252739634730057656799173017600*J9*J6^2*J4^2*J3^3*J2^2
  +648852022248902915940688837015190844850176000*J9*J7*J5*J4^2*J3^3*J2^2
  -584951009375924717046796243012241039818752000*J10*J6*J5*J4^2*J3^3*J2^2
  +72814097539428628966698416373107547337728000*J6*J5^3*J4^2*J3^3*J2^2
  -849781109570273790770924306148972806111232000*J10*J7*J4^3*J3^3*J2^2
  -208270119276826958676513495396860446762598400*J6^2*J5*J4^3*J3^3*J2^2
  -80690919650110041432028663812688597115952000*J7*J5^2*J4^3*J3^3*J2^2
  +828630131355406283467220930968979661206323200*J7*J6*J4^4*J3^3*J2^2
  +103798215701449596550937687631330086443008000*J8*J5*J4^4*J3^3*J2^2
  -271190503038232819097139873345228829281484800*J9*J4^5*J3^3*J2^2
  -34074010082079631715391368414349302874931200*J5*J4^6*J3^3*J2^2
  +27510566725817397944925118048558714060800000*J7^2*J6^2*J3^4*J2^2
  -84975987067997396241978710383487845662720000*J8*J6^3*J3^4*J2^2
  -62904726600565762881312513527172175441920000*J7^3*J5*J3^4*J2^2
  +148652222843081053511935249635953236869120000*J8*J7*J6*J5*J3^4*J2^2
  -55488532286980705064690920107188259127296000*J9*J6^2*J5*J3^4*J2^2
  +82060879732581251269483129333428019015680000*J9*J7*J5^2*J3^4*J2^2
  +22611863876596103615718551700502969712640000*J10*J6*J5^2*J3^4*J2^2
  +3514372501258295304623233610331806945280000*J6*J5^4*J3^4*J2^2
  +203269584200138526691065957639576995266560000*J8*J7^2*J4*J3^4*J2^2
  -181116409517722894059638823719547659354112000*J9*J7*J6*J4*J3^4*J2^2
  +877353592417834162623076785067821832863744000*J10*J6^2*J4*J3^4*J2^2
  -397968510598657956677496110217319345029120000*J10*J7*J5*J4*J3^4*J2^2
  -54609508617291313496096723114671052881920000*J6^2*J5^2*J4*J3^4*J2^2
  -6098938336873728921816061453436236917120000*J7*J5^3*J4*J3^4*J2^2
  +402131657044847078410204980025499135508480000*J10*J8*J4^2*J3^4*J2^2
  +4278959550803651719649487461274284457984000*J6^3*J4^2*J3^4*J2^2
  +173813405698012050062734174090607144245248000*J7*J6*J5*J4^2*J3^4*J2^2
  -13509288111264033981773554620188617549440000*J8*J5^2*J4^2*J3^4*J2^2
  +107422464341544204174807919966944516744192000*J7^2*J4^3*J3^4*J2^2
  -550716919082191419483848318589015731994624000*J8*J6*J4^3*J3^4*J2^2
  -62292153174874508740556104246624311336960000*J9*J5*J4^3*J3^4*J2^2
  +362899676407980252588037292585303817818112000*J10*J4^4*J3^4*J2^2
  -3352022137489905520818873445418586061662000*J5^2*J4^4*J3^4*J2^2
  -102252954720239959875622710761648491374182400*J6*J4^5*J3^4*J2^2
  -15109571863882652868485007041120108544000000*J9*J7^2*J3^5*J2^2
  +44585725913037357610693604999724269568000000*J10*J7*J6*J3^5*J2^2
  +34078171839102954973473227371381063680000000*J10*J8*J5*J3^5*J2^2
  +11137242711715989533929860921621617836032000*J6^3*J5*J3^5*J2^2
  -18035666870826414900461076783048097566720000*J7*J6*J5^2*J3^5*J2^2
  -661743707853622293896423172018040857600000*J8*J5^3*J3^5*J2^2
  -73445382552389577717398026910417372971008000*J7*J6^2*J4*J3^5*J2^2
  +35576800749332206923216729708260405913600000*J7^2*J5*J4*J3^5*J2^2
  -13982777014843443381051447483098897203200000*J8*J6*J5*J4*J3^5*J2^2
  -5983290518785114271735964069401739724800000*J9*J5^2*J4*J3^5*J2^2
  -35053899656055520626889572635577867018240000*J8*J7*J4^2*J3^5*J2^2
  +30643510349632323454305102790001482530816000*J9*J6*J4^2*J3^5*J2^2
  +35729083139706986274975290283876387225600000*J10*J5*J4^2*J3^5*J2^2
  +326761200823134009817808553798069380640000*J5^3*J4^2*J3^5*J2^2
  +7279153814790977727338687378228075910144000*J6*J5*J4^3*J3^5*J2^2
  -13517159146708239606699879931804321641600000*J7*J4^4*J3^5*J2^2
  -7227958817179100671999761180568426905600000*J7^2*J6*J3^6*J2^2
  +17759837143441368633176090404939880202240000*J8*J6^2*J3^6*J2^2
  -7123438082692997420773374378689760460800000*J8*J7*J5*J3^6*J2^2
  -820258962836417679085736967267475783680000*J9*J6*J5*J3^6*J2^2
  +2870426388884484318674160758203937894400000*J10*J5^2*J3^6*J2^2
  -27572654493900928912350965500751702400000*J5^4*J3^6*J2^2
  +5946879574019630985586102035305508372480000*J9*J7*J4*J3^6*J2^2
  -55634243474384499906511495884751849390080000*J10*J6*J4*J3^6*J2^2
  +3895185989583805582891931230558917918720000*J6*J5^2*J4*J3^6*J2^2
  +9913609385847624836859017341333131657216000*J6^2*J4^2*J3^6*J2^2
  -4328408897063363254582970545812535065600000*J7*J5*J4^2*J3^6*J2^2
  +6477017730758726167216236251555387228160000*J8*J4^3*J3^6*J2^2
  +915902419512411408415124650867335118080000*J4^5*J3^6*J2^2
  -239996113885298672201701630159257600000000*J10*J7*J3^7*J2^2
  -434995891225510229049398070583838638080000*J6^2*J5*J3^7*J2^2
  -120542663508773667703154676471144038400000*J7*J5^2*J3^7*J2^2
  +2312517688428155011860570791517633576960000*J7*J6*J4*J3^7*J2^2
  -606045136549276349367145336800766771200000*J8*J5*J4*J3^7*J2^2
  -660265756247950231386202918370603827200000*J9*J4^2*J3^7*J2^2
  +48048033287995955484036178770137203200000*J5*J4^3*J3^7*J2^2
  +106732630716185861629667871128860262400000*J7^2*J3^8*J2^2
  -498973117005514413179241543091224576000000*J8*J6*J3^8*J2^2
  +2134764771770394779462080058983219200000*J9*J5*J3^8*J2^2
  +638660427781329163994394922678163865600000*J10*J4*J3^8*J2^2
  +4234546817110798687405023955213824000000*J5^2*J4*J3^8*J2^2
  -264648082517625498576099304074204119040000*J6*J4^2*J3^8*J2^2
  +55172038629713954638528549163335680000000*J6*J5*J3^9*J2^2
  -26173707238816537717921380347444428800000*J7*J4*J3^9*J2^2
  +1723049022766246877345550165245952000000*J8*J3^10*J2^2
  +1490504513451038859812557061484748800000*J4^2*J3^10*J2^2
  +143587418563853906445462513770496000000*J5*J3^11*J2^2
  +18054268097507313780854794816602777600000*J8*J7^4*J2^3
  +410834900707721984702117997604472094720000*J9*J7^3*J6*J2^3
  -4846058002778018169644455236852347043840000*J10*J7^2*J6^2*J2^3
  -398260732052994003240528384815864186142720000*J10*J8*J6^3*J2^3
  +27530996617808549599574522970267533180928000*J6^6*J2^3
  +30841628423982666839113520276291112468480000*J10*J7^3*J5*J2^3
  +877272986282173634534784576747836087992320000*J10*J8*J7*J6*J5*J2^3
  -302336976082140392907532945195657882238976000*J7*J6^4*J5*J2^3
  +848837973142777173420790434492313460637696000*J7^2*J6^2*J5^2*J2^3
  -68002193970000752422963598134644735737856000*J8*J6^3*J5^2*J2^3
  -700166664640900806048177207667427684886048000*J7^3*J5^3*J2^3
  +142098026613294955355061486925000095571968000*J8*J7*J6*J5^3*J2^3
  -141009961201851429394842447045723685493145600*J9*J6^2*J5^3*J2^3
  +306265101173756830652776932071963901984768000*J9*J7*J5^4*J2^3
  +36065667497220628372095429810813696737280000*J10*J6*J5^4*J2^3
  -112921740756008755353717975629558710272000*J6*J5^6*J2^3
  -91207643480383794493587606029719075553280000*J10*J8*J7^2*J4*J2^3
  -94104901822357825484966704685330705940480000*J7^2*J6^3*J4*J2^3
  +1485222061044805381114252116072955511832576000*J8*J6^4*J4*J2^3
  +175053510707349210934160414515471404761088000*J7^3*J6*J5*J4*J2^3
  -6710677654971894098213797333436269949091840000*J8*J7*J6^2*J5*J4*J2^3
  -122279853177809023688554189402740285348249600*J9*J6^3*J5*J4*J2^3
  +7516845126218991125021811373447499162880000000*J8*J7^2*J5^2*J4*J2^3
  +180158322405796407433191425409440224483737600*J9*J7*J6*J5^2*J4*J2^3
  +928890047169953313093887884464024994185216000*J10*J6^2*J5^2*J4*J2^3
  -1451604212379166488672414875885083503230976000*J10*J7*J5^3*J4*J2^3
  -12547555517526555069660721748890043075788800*J6^2*J5^4*J4*J2^3
  +169382611134013133030576963444338065408000*J7*J5^5*J4*J2^3
  -4033498822326233465614983156856944771072000*J7^4*J4^2*J2^3
  -535872209787409849457208231795959056564224000*J8*J7^2*J6*J4^2*J2^3
  +4374924181200348050627247880247516500643020800*J9*J7*J6^2*J4^2*J2^3
  -16287160433381006148132091882647461331311001600*J10*J6^3*J4^2*J2^3
  -8954035875427255926574334519265079720358707200*J9*J7^2*J5*J4^2*J2^3
  +32701983926017945221234578968034636290483814400*J10*J7*J6*J5*J4^2*J2^3
  +2083540562595538751738565382664945852743680000*J10*J8*J5^2*J4^2*J2^3
  +1583051529082524159208160225290908102253608960*J6^3*J5^2*J4^2*J2^3
  -3127903009202494549175177633002654699221811200*J7*J6*J5^3*J4^2*J2^3
  -12113975907112866708890499002226456920064000*J8*J5^4*J4^2*J2^3
  +5918616464746521538521404873138659005982310400*J10*J7^2*J4^3*J2^3
  -35732398507341821109549806042713409054362828800*J10*J8*J6*J4^3*J2^3
  -532020435386236986816828662754856665675202560*J6^4*J4^3*J2^3
  -1572105109170957580765515500981121441595392000*J7*J6^2*J5*J4^3*J2^3
  +4878010975666155684032611237458871985511628800*J7^2*J5^2*J4^3*J2^3
  +2899576103788178061996489401814595380707328000*J8*J6*J5^2*J4^3*J2^3
  -110490713798134865079048670086061107865190400*J9*J5^3*J4^3*J2^3
  -345262425649554706564486225013420071562772480*J7^2*J6*J4^4*J2^3
  +9651709366951956936548163138396652372198686720*J8*J6^2*J4^4*J2^3
  -18304321499182578029567862576904378913076019200*J8*J7*J5*J4^4*J2^3
  +756460879211140978954305294998018497865318400*J9*J6*J5*J4^4*J2^3
  +650768217113913218764518632680488322046361600*J10*J5^2*J4^4*J2^3
  -857385592907669522418569431933795486924800*J5^4*J4^4*J2^3
  +6096659845196944832374908102760335440357621760*J9*J7*J4^5*J2^3
  -27741841410056836635256900043939148349707386880*J10*J6*J4^5*J2^3
  +2132495577276531408385575020489717363937116160*J6*J5^2*J4^5*J2^3
  -335347477990977012861009518245365807348449280*J6^2*J4^6*J2^3
  -3463325098327062075930664241274822098807685120*J7*J5*J4^6*J2^3
  +8199477362589521762007507557886049144736317440*J8*J4^7*J2^3
  +164278498898450496103016968659967644083945472*J4^9*J2^3
  +1504613743858988519722802017996473630720000*J7^3*J6^2*J3*J2^3
  +75960067855003299783233520457793792901120000*J8*J7*J6^3*J3*J2^3
  -112948294957244736248568938116479241420800000*J9*J6^4*J3*J2^3
  -4122326266099741451674205248807219553280000*J7^4*J5*J3*J2^3
  -154413488421236119057860527812301995376640000*J8*J7^2*J6*J5*J3*J2^3
  +954087614787984769826880863431717224972288000*J9*J7*J6^2*J5*J3*J2^3
  +298719607462186744406618104088887270834176000*J10*J6^3*J5*J3*J2^3
  -1414651804107812449689537456234026213744640000*J9*J7^2*J5^2*J3*J2^3
  -669733346795691642858850972511152817307648000*J10*J7*J6*J5^2*J3*J2^3
  +274176560392300925369945034252292938792960000*J10*J8*J5^3*J3*J2^3
  +57704403290328302349318555334920928808140800*J6^3*J5^3*J3*J2^3
  -95348671460385493714401959816005744699392000*J7*J6*J5^4*J3*J2^3
  +16773684342397899810878583344440542597120000*J8*J7^3*J4*J3*J2^3
  +236596297348069827377164008056917620424704000*J9*J7^2*J6*J4*J3*J2^3
  -2343151006804470592894469172845379481239552000*J10*J7*J6^2*J4*J3*J2^3
  +5391123364148482793580357396863543775952896000*J10*J7^2*J5*J4*J3*J2^3
  +1297175376277101531359379288933046123757568000*J10*J8*J6*J5*J4*J3*J2^3
  +166724261579329169771125021260426285101875200*J6^4*J5*J4*J3*J2^3
  -443477931421629894315964251649378854351667200*J7*J6^2*J5^2*J4*J3*J2^3
  +231208133320662201102748799647429194621456000*J7^2*J5^3*J4*J3*J2^3
  +208972834117230003806000623951159518449664000*J8*J6*J5^3*J4*J3*J2^3
  -31414050891348962264922880793996944588800000*J9*J5^4*J4*J3*J2^3
  -7951605756298628030658238329462082561376256000*J10*J8*J7*J4^2*J3*J2^3
  +1309324513746596015681006199979023110504448000*J7*J6^3*J4^2*J3*J2^3
  -2554474854336229024907406548695941664604160000*J7^2*J6*J5*J4^2*J3*J2^3
  +537853339561540074375463302883792014802944000*J8*J6^2*J5*J4^2*J3*J2^3
  -705442768624757006505634192589433613473792000*J8*J7*J5^2*J4^2*J3*J2^3
  -116160386166429269876574770316836961622425600*J9*J6*J5^2*J4^2*J3*J2^3
  +70410515827073604271967605115420850585600000*J10*J5^3*J4^2*J3*J2^3
  -468677210987951796338000367461940068352000*J5^5*J4^2*J3*J2^3
  -990985348288315232080432766684524431035596800*J7^3*J4^3*J3*J2^3
  +5111976401899366502814006819572590735628697600*J8*J7*J6*J4^3*J3*J2^3
  -595273016680459019094028642925220309919334400*J9*J6^2*J4^3*J3*J2^3
  +2905049986621358505517219488099314231830118400*J9*J7*J5*J4^3*J3*J2^3
  -931013170356366918563397185442411419428454400*J10*J6*J5*J4^3*J3*J2^3
  +119039338990429530723693188132146125860044800*J6*J5^3*J4^3*J3*J2^3
  -2828218337608205603832626505681941276550758400*J10*J7*J4^4*J3*J2^3
  -279873832316751738758527022347073669006622720*J6^2*J5*J4^4*J3*J2^3
  +59552140113969621436341096895484912819404800*J7*J5^2*J4^4*J3*J2^3
  +2279981111902393095147598911329893775887564800*J7*J6*J4^5*J3*J2^3
  +24247580847039720077361051924694766400307200*J8*J5*J4^5*J3*J2^3
  -1030390114627028329956773121894183447035904000*J9*J4^6*J3*J2^3
  -159840699695692136751116015332325789899161600*J5*J4^7*J3*J2^3
  -2598913170088020271408381205050267729920000*J9*J7^3*J3^2*J2^3
  -49781701735897846664655665800087999610880000*J10*J7^2*J6*J3^2*J2^3
  +771857491282542474867658592299124407664640000*J10*J8*J6^2*J3^2*J2^3
  +17137517701776651300459946573063186808832000*J6^5*J3^2*J2^3
  -1813535548428758219662334700281697227243520000*J10*J8*J7*J5*J3^2*J2^3
  -125983298312506756437370943036349808115712000*J7*J6^3*J5*J3^2*J2^3
  +145281426528863145805136281144501991783424000*J7^2*J6*J5^2*J3^2*J2^3
  +4342167807737962689176641872627528105984000*J8*J6^2*J5^2*J3^2*J2^3
  -30634639986093737085658533523399424858880000*J8*J7*J5^3*J3^2*J2^3
  -92411741980689073536900826975519129927680000*J9*J6*J5^3*J3^2*J2^3
  +29098132709098552813222279318975413288960000*J10*J5^4*J3^2*J2^3
  +517592609954270706618950034060938476781568000*J7^2*J6^2*J4*J3^2*J2^3
  -1302295211615119314917678484035802255851520000*J8*J6^3*J4*J3^2*J2^3
  -1068713699248167844813429517900109833352192000*J7^3*J5*J4*J3^2*J2^3
  +2063650461670310826798219908128482280341504000*J8*J7*J6*J5*J4*J3^2*J2^3
  -419186342580241404202108578697143481742131200*J9*J6^2*J5*J4*J3^2*J2^3
  +626344511856199125996904415396458720616448000*J9*J7*J5^2*J4*J3^2*J2^3
  -11440269021665411073194824649936884727808000*J10*J6*J5^2*J4*J3^2*J2^3
  +4217935035947252171614005475467009285120000*J6*J5^4*J4*J3^2*J2^3
  +2268182497337132256409754723584566852836352000*J8*J7^2*J4^2*J3^2*J2^3
  -2195871218048943342935910419504464935360921600*J9*J7*J6*J4^2*J3^2*J2^3
  +10134463467740386611427790397809391365101977600*J10*J6^2*J4^2*J3^2*J2^3
  -3338684052490194596416775949280591776989184000*J10*J7*J5*J4^2*J3^2*J2^3
  -759729794042345743330772039886188640706560000*J6^2*J5^2*J4^2*J3^2*J2^3
  -1031302709673527003237046067030562765016000*J7*J5^3*J4^2*J3^2*J2^3
  +4089718884842068713033900137345535156682752000*J10*J8*J4^3*J3^2*J2^3
  +178854935816193749968830636798381006583234560*J6^3*J4^3*J3^2*J2^3
  +1689969458184638796671474570852020805133926400*J7*J6*J5*J4^3*J3^2*J2^3
  -7635525897684580942206656523590190706176000*J8*J5^2*J4^3*J3^2*J2^3
  +533583959342041492116071180187038577057792000*J7^2*J4^4*J3^2*J2^3
  -4849761448425035067611837739482685530544537600*J8*J6*J4^4*J3^2*J2^3
  -291654016904600825185234311859664405987328000*J9*J5*J4^4*J3^2*J2^3
  +1991914449046436788702606403870913678488371200*J10*J4^5*J3^2*J2^3
  -6531342168648476679770906150944178005401600*J5^2*J4^5*J3^2*J2^3
  -503583574251331394136789542906842409682862080*J6*J4^6*J3^2*J2^3
  +6527904760134507523732528741379673292800000*J7^3*J6*J3^3*J2^3
  -142512796224815028649392951185403166064640000*J8*J7*J6^2*J3^3*J2^3
  -32863497890067480454283709203465266790400000*J9*J6^3*J3^3*J2^3
  +324285238140412815477457697938260486021120000*J8*J7^2*J5*J3^3*J2^3
  +155764693941885287057262990526519157194752000*J9*J7*J6*J5*J3^3*J2^3
  -7034623409533357407789840568805203378176000*J10*J6^2*J5*J3^3*J2^3
  -196099782093804552240850500642861032570880000*J10*J7*J5^2*J3^3*J2^3
  +574828159291624806756332976299233640448000*J6^2*J5^3*J3^3*J2^3
  +2296802119341947378398835426212616809920000*J7*J5^4*J3^3*J2^3
  -475286349496832530790354837113107334201344000*J9*J7^2*J4*J3^3*J2^3
  +1320545489742743820024964663789075952566272000*J10*J7*J6*J4*J3^3*J2^3
  +330217083544992531845213955143317464023040000*J10*J8*J5*J4*J3^3*J2^3
  +36290107400903046791233546947347285331148800*J6^3*J5*J4*J3^3*J2^3
  -191172004242817667661817367586213138453504000*J7*J6*J5^2*J4*J3^3*J2^3
  -14770784573709511669683567578557594416000000*J8*J5^3*J4*J3^3*J2^3
  -800963817628128967019534977382062516391116800*J7*J6^2*J4^2*J3^3*J2^3
  +325508004110945224144437391315491392397312000*J7^2*J5*J4^2*J3^3*J2^3
  +128283413045987462719671386827520649265152000*J8*J6*J5*J4^2*J3^3*J2^3
  -67688776725322150046841442060642220648448000*J9*J5^2*J4^2*J3^3*J2^3
  -652995229589097823878149251826416676846592000*J8*J7*J4^3*J3^3*J2^3
  +395928026954689362433192026207300437567078400*J9*J6*J4^3*J3^3*J2^3
  +140114511920765418465966236191652528922624000*J10*J5*J4^3*J3^3*J2^3
  +762292808330693104469738707897466313036000*J5^3*J4^3*J3^3*J2^3
  +84560952836755162399199652756897431283302400*J6*J5*J4^4*J3^3*J2^3
  -68093342683653898249401759881103176844902400*J7*J4^5*J3^3*J2^3
  +53705794507425098272366745868930019000320000*J10*J7^2*J3^4*J2^3
  -207432443750055177541780802642674156830720000*J10*J8*J6*J3^4*J2^3
  +4406175965263352910014264670107694268416000*J6^4*J3^4*J2^3
  -8342460313663091694031726967711933595648000*J7*J6^2*J5*J3^4*J2^3
  +15771134754660068808772239223209181831680000*J7^2*J5^2*J3^4*J2^3
  +5080133504622900802839554356408533381120000*J8*J6*J5^2*J3^4*J2^3
  -5428289857569101759547983488160536980480000*J9*J5^3*J3^4*J2^3
  -189777984623467224368932359997290650861568000*J7^2*J6*J4*J3^4*J2^3
  +358690527119924919477924853809758135648256000*J8*J6^2*J4*J3^4*J2^3
  -97583301591119531798097011613797880299520000*J8*J7*J5*J4*J3^4*J2^3
  +14826630306555082648795611883538137743360000*J9*J6*J5*J4*J3^4*J2^3
  +32354749795107792302779699182136185815040000*J10*J5^2*J4*J3^4*J2^3
  -91142941243728070571382358183040349600000*J5^4*J4*J3^4*J2^3
  +141314218307181419912894716081188980244480000*J9*J7*J4^2*J3^4*J2^3
  -942496685765894906235329419999379151912960000*J10*J6*J4^2*J3^4*J2^3
  +41867863640926621510209738809066082604800000*J6*J5^2*J4^2*J3^4*J2^3
  +124670885953796061119263897874081939954073600*J6^2*J4^3*J3^4*J2^3
  -59802989331140740441247338660103290927872000*J7*J5*J4^3*J3^4*J2^3
  +131112622841589220014359824195902226061952000*J8*J4^4*J3^4*J2^3
  +8303054634750010747932575906917997948313600*J4^6*J3^4*J2^3
  -7660558465329019244487927923580209233920000*J7^3*J3^5*J2^3
  +35574820220751133657077933223972245995520000*J8*J7*J6*J3^5*J2^3
  -707989577061863664338256822905339904000000*J9*J6^2*J3^5*J2^3
  +10043929709198170345819414323695706439680000*J9*J7*J5*J3^5*J2^3
  -16229312570313078045610256382385072373760000*J10*J6*J5*J3^5*J2^3
  +2001807911798732713870002964208641136640000*J6*J5^3*J3^5*J2^3
  -28211125162963202208944295540614944358400000*J10*J7*J4*J3^5*J2^3
  -16870449348633711496506193873218024603648000*J6^2*J5*J4*J3^5*J2^3
  -2620222696412067592931632085403053038080000*J7*J5^2*J4*J3^5*J2^3
  +57356707084906080030315168234743418028032000*J7*J6*J4^2*J3^5*J2^3
  -6284164663505145936406770726662143825920000*J8*J5*J4^2*J3^5*J2^3
  -14782739743192953185746583007917569204224000*J9*J4^3*J3^5*J2^3
  -948604192261591069905401110953625177536000*J5*J4^4*J3^5*J2^3
  +2721788763276089115076365639615696076800000*J10*J8*J3^6*J2^3
  -193992343774681064720605113035306041344000*J6^3*J3^6*J2^3
  -839246295396457581600294706093538181120000*J7*J6*J5*J3^6*J2^3
  -74733405270917283646654877814495744000000*J8*J5^2*J3^6*J2^3
  +4222383126884701942799042280279566254080000*J7^2*J4*J3^6*J2^3
  -13008805094631861989841742631818111549440000*J8*J6*J4*J3^6*J2^3
  -526629774409883926982101605656411504640000*J9*J5*J4*J3^6*J2^3
  +15950339076506731296701029350213824225280000*J10*J4^2*J3^6*J2^3
  +91529537199087822310866076941843711360000*J5^2*J4^2*J3^6*J2^3
  -6101307239760602665691929885326019313664000*J6*J4^3*J3^6*J2^3
  -235720849849125448108947647336939520000000*J8*J7*J3^7*J2^3
  -177841679657682512416303362669281280000000*J9*J6*J3^7*J2^3
  +318794314178435164752108017071330099200000*J10*J5*J3^7*J2^3
  -10207774272006243398731006526630630400000*J5^3*J3^7*J2^3
  +813034131551000335627250283038297456640000*J6*J5*J4*J3^7*J2^3
  -561076471378686536964806810313156894720000*J7*J4^2*J3^7*J2^3
  +24286378317236785471338488362566942720000*J6^2*J3^8*J2^3
  -17775096793786800375759363043974758400000*J7*J5*J3^8*J2^3
  +26928897274042182611531994864667852800000*J8*J4*J3^8*J2^3
  +33070694962065515905521416001422376960000*J4^3*J3^8*J2^3
  -1617008951829693486902465112145920000000*J9*J3^9*J2^3
  +542726254690757324957551763358720000000*J5*J4*J3^9*J2^3
  -860482847621702304251567308682035200000*J6*J3^10*J2^3
  +7090736719202662046689506852864000000*J3^12*J2^3
  +33513727347792702645071463923349196800000*J7^4*J6*J2^4
  -3844384798164201491932826142113786757120000*J8*J7^2*J6^2*J2^4
  -51571371881454661938328455818323068715008000*J9*J7*J6^3*J2^4
  +481879290541372781709205750997120031129600000*J10*J6^4*J2^4
  +7996347893508538274074014719921122314240000*J8*J7^3*J5*J2^4
  +90217030176858764439252370412723454345216000*J9*J7^2*J6*J5*J2^4
  -2040034541509910528743927498037207324688384000*J10*J7*J6^2*J5*J2^4
  +2125383254828678365596766806652876719808512000*J10*J7^2*J5^2*J2^4
  -148620371943648472500815807497027058663424000*J10*J8*J6*J5^2*J2^4
  -25552182408288974021402021949104514819686400*J6^4*J5^2*J2^4
  +68084081298864178741208614831978866307891200*J7*J6^2*J5^3*J2^4
  -45744447496920088412207802365773685229294000*J7^2*J5^4*J2^4
  -5466058904720702028578267515310377625088000*J8*J6*J5^4*J2^4
  -14072413107388981470575311816730885781504000*J9*J5^5*J2^4
  -10207272176107080410569943569824569622528000*J9*J7^3*J4*J2^4
  -258797692091115388635542079126687801409536000*J10*J7^2*J6*J4*J2^4
  +6222103494849171305098543265109115240710144000*J10*J8*J6^2*J4*J2^4
  -19445267753931376924749531626489256502886400*J6^5*J4*J2^4
  -12626880874163851242211019963622258823397376000*J10*J8*J7*J5*J4*J2^4
  +74370067642462737540116657878485392424960000*J7*J6^3*J5*J4*J2^4
  -69714620958715657047804775201005974106931200*J7^2*J6*J5^2*J4*J2^4
  -156999802832933757969856420482781247491276800*J8*J6^2*J5^2*J4*J2^4
  +145461182790500608684500547991192613583872000*J8*J7*J5^3*J4*J2^4
  -32023318337630529724885216479203374556774400*J9*J6*J5^3*J4*J2^4
  +56307370466467788695671571812700821168128000*J10*J5^4*J4*J2^4
  +786936334197454750765823665155870308696064000*J7^2*J6^2*J4^2*J2^4
  -4682971858988695053516354401418043214266368000*J8*J6^3*J4^2*J2^4
  -1442074047804834767456703303592748139134976000*J7^3*J5*J4^2*J2^4
  +8258276745556429685625604212711701051709849600*J8*J7*J6*J5*J4^2*J2^4
  -842746588556109623237638853362618381998489600*J9*J6^2*J5*J4^2*J2^4
  +1366042297725240578575009288154180662630809600*J9*J7*J5^2*J4^2*J2^4
  +301462818171019012734773826412835944110489600*J10*J6*J5^2*J4^2*J2^4
  -22646304128045840274055748447373433066905600*J6*J5^4*J4^2*J2^4
  +3765377972245503661098315289341357606882508800*J8*J7^2*J4^3*J2^4
  -7751936380321490674269548111022078199930552320*J9*J7*J6*J4^3*J2^4
  +32991583661723944300873694496028690700430213120*J10*J6^2*J4^3*J2^4
  -8909206783329737407658452039995410161336320000*J10*J7*J5*J4^3*J2^4
  -2597697533327883801434784007845805943936778240*J6^2*J5^2*J4^3*J2^4
  +46257941619199919411487594761538428098560000*J7*J5^3*J4^3*J2^4
  +14142037421561132774078918438834924587214438400*J10*J8*J4^4*J2^4
  +1242390725491757043302398938890901666354167808*J6^3*J4^4*J2^4
  +4457010762842200345529357243717225993553838080*J7*J6*J5*J4^4*J2^4
  -103522919318002931966059987509557783062118400*J8*J5^2*J4^4*J2^4
  +660392313366540302323595541140947541384232960*J7^2*J4^5*J2^4
  -13398789566337448189264795442315387260863774720*J8*J6*J4^5*J2^4
  -489849895414008716250883247018539278453964800*J9*J5*J4^5*J2^4
  +2950289554362162136296757625039662930408243200*J10*J4^6*J2^4
  -3215689398976429540983096175186394637926400*J5^2*J4^6*J2^4
  -657182855640013674264371237337815977839034368*J6*J4^7*J2^4
  +2927788489493713682110536502212919296000000*J10*J7^3*J3*J2^4
  +83279317034487855846699704951834148864000000*J10*J8*J7*J6*J3*J2^4
  -92549668357794268297732048386922685399040000*J7*J6^4*J3*J2^4
  +403233066371265850085023258366323331694592000*J7^2*J6^2*J5*J3*J2^4
  +24256724295961901599760536585064675278848000*J8*J6^3*J5*J3*J2^4
  -414011442622870471169007959753885824048896000*J7^3*J5^2*J3*J2^4
  -364834670435701620429932531229150609408000*J8*J7*J6*J5^2*J3*J2^4
  -40687207718831049376049068559041296334848000*J9*J6^2*J5^2*J3*J2^4
  +212175302094765420555710160860688392933376000*J9*J7*J5^3*J3*J2^4
  +20014880832868506938793282629492326268928000*J10*J6*J5^3*J3*J2^4
  +2432837810534936853897955165958230550400000*J6*J5^5*J3*J2^4
  +33142718071848095822421750961468610224128000*J7^3*J6*J4*J3*J2^4
  -1541697140178407814812153230882428718940160000*J8*J7*J6^2*J4*J3*J2^4
  -126021972283270440207691971278340214279372800*J9*J6^3*J4*J3*J2^4
  +3221518604522947913593277543381531682880512000*J8*J7^2*J5*J4*J3*J2^4
  +395136373150030677790113933379959470004633600*J9*J7*J6*J5*J4*J3*J2^4
  -74808580872632578561623939432857974761062400*J10*J6^2*J5*J4*J3*J2^4
  -778947234913835508916492620573882586374144000*J10*J7*J5^2*J4*J3*J2^4
  +37908342486985595403619482999758495332761600*J6^2*J5^3*J4*J3*J2^4
  +1108419522783188366092741049037143343258000*J7*J5^4*J4*J3*J2^4
  -2273136142216484843703783189432866316563251200*J9*J7^2*J4^2*J3*J2^4
  +7232028369473952760078860119333753727850905600*J10*J7*J6*J4^2*J3*J2^4
  +705027046987955487949819349092725106409472000*J10*J8*J5*J4^2*J3*J2^4
  +109016332801109112594886336574197906790154240*J6^3*J5*J4^2*J3*J2^4
  -998032753092263728489249431977992094279270400*J7*J6*J5^2*J4^2*J3*J2^4
  -24849932855004674661288408891795442911744000*J8*J5^3*J4^2*J3*J2^4
  -2565612185997896316485622373407709757052026880*J7*J6^2*J4^3*J3*J2^4
  +1504845958952053310621812634644709742128332800*J7^2*J5*J4^3*J3*J2^4
  +1221737020159293286994869051300246241987788800*J8*J6*J5*J4^3*J3*J2^4
  -186319894902491132146113180540290091535564800*J9*J5^2*J4^3*J3*J2^4
  -3781889062503362356645538206618207955189760000*J8*J7*J4^4*J3*J2^4
  +1344138642029193967144243274207014033010196480*J9*J6*J4^4*J3*J2^4
  +37266786248948777997190336173507122665881600*J10*J5*J4^4*J3*J2^4
  +2503383102082597569467118305931792866304000*J5^3*J4^4*J3*J2^4
  +244150093027553085554941600393642574578974720*J6*J5*J4^5*J3*J2^4
  -101973742567316296509924467887897689729269760*J7*J4^6*J3*J2^4
  -492240135209460811799454000524384040960000*J7^4*J3^2*J2^4
  -17861712187548796450488547201258651975680000*J8*J7^2*J6*J3^2*J2^4
  +203936175024915025669396983419377601740800000*J9*J7*J6^2*J3^2*J2^4
  -495459238830505181287967778233031497613312000*J10*J6^3*J3^2*J2^4
  -449603017566453059157579682644268210274304000*J9*J7^2*J5*J3^2*J2^4
  +926449856904765104377971396109518734622720000*J10*J7*J6*J5*J3^2*J2^4
  +69782775622955971919872004233511059783680000*J10*J8*J5^2*J3^2*J2^4
  +45172972965924622803074521179627540342374400*J6^3*J5^2*J3^2*J2^4
  -82839568961700668133104573041836666895872000*J7*J6*J5^3*J3^2*J2^4
  +1394487001029039479742150080200517348880000*J8*J5^4*J3^2*J2^4
  +988174936231361077255667991543969610334208000*J10*J7^2*J4*J3^2*J2^4
  -3305299980184305498023470177584037484298240000*J10*J8*J6*J4*J3^2*J2^4
  +32778263007021530089526754760499501885030400*J6^4*J4*J3^2*J2^4
  -133822414018240982345865593562109177547980800*J7*J6^2*J5*J4*J3^2*J2^4
  +167924020748829980797384988015440365348096000*J7^2*J5^2*J4*J3^2*J2^4
  +180479613918767755631110860287007914065920000*J8*J6*J5^2*J4*J3^2*J2^4
  -26973574445411032286673098655854245337088000*J9*J5^3*J4*J3^2*J2^4
  -1027205244167761027136448410189767083141120000*J7^2*J6*J4^2*J3^2*J2^4
  +2284928911259197334050056398046332508281241600*J8*J6^2*J4^2*J3^2*J2^4
  -1007028527931941744051089695596165104396800000*J8*J7*J5*J4^2*J3^2*J2^4
  +126987827305815079998592088067652158514790400*J9*J6*J5*J4^2*J3^2*J2^4
  +190948686420834971304660841170392382560256000*J10*J5^2*J4^2*J3^2*J2^4
  -299723272457078296040429120928452745871500*J5^4*J4^2*J3^2*J2^4
  +1203528360510325880498704683896383349470003200*J9*J7*J4^3*J3^2*J2^4
  -6180879763332823080884059155100783014523699200*J10*J6*J4^3*J3^2*J2^4
  +306441556082114882569728601921180198281216000*J6*J5^2*J4^3*J3^2*J2^4
  +441199143034128644855084201297318176326942720*J6^2*J4^4*J3^2*J2^4
  -434204721745468719371042253701648025636864000*J7*J5*J4^4*J3^2*J2^4
  +1149722942579787373753952810350997962319462400*J8*J4^5*J3^2*J2^4
  +39827974124612064770768942824680132284252160*J4^7*J3^2*J2^4
  -178025862631960441017342838768491823104000000*J10*J8*J7*J3^3*J2^4
  +47804965001538530263523843884404543848448000*J7*J6^3*J3^3*J2^4
  -96543080797364062979004293375239218708480000*J7^2*J6*J5*J3^3*J2^4
  -6054408805228327743367160581743634808832000*J8*J6^2*J5*J3^3*J2^4
  -23925539199891060027953092602688226826240000*J8*J7*J5^2*J3^3*J2^4
  -4328213862934383633976306904785200218112000*J9*J6*J5^2*J3^3*J2^4
  +7225058122589278973688821037693257932800000*J10*J5^3*J3^3*J2^4
  +116207250085753289978512506683376445740000*J5^5*J3^3*J2^4
  -138814947494213169121032977478658188251136000*J7^3*J4*J3^3*J2^4
  +599198621892580506653136678599342121222144000*J8*J7*J6*J4*J3^3*J2^4
  +8029231508309779219393987523042402421964800*J9*J6^2*J4*J3^3*J2^4
  +143088507459155114942632524018728833499136000*J9*J7*J5*J4*J3^3*J2^4
  -73093178689864299691637444083728028532736000*J10*J6*J5*J4*J3^3*J2^4
  +12052806769493130339735515667558406391040000*J6*J5^3*J4*J3^3*J2^4
  -364834048971630679722519656079747267624960000*J10*J7*J4^2*J3^3*J2^4
  -108945924177109218970807189436581385050521600*J6^2*J5*J4^2*J3^3*J2^4
  -16776204536620863583737854958864246002112000*J7*J5^2*J4^2*J3^3*J2^4
  +465395798607914016831056987278026129873715200*J7*J6*J4^3*J3^3*J2^4
  -39504279797303051547794636052201027650304000*J8*J5*J4^3*J3^3*J2^4
  -138294928201567819255142360324280654554726400*J9*J4^4*J3^3*J2^4
  -16282448718290688669276221176178963227852800*J5*J4^5*J3^3*J2^4
  +34405693594132336596548610951685311037440000*J8*J7^2*J3^4*J2^4
  -24735406595024115599668207729558224371712000*J9*J7*J6*J3^4*J2^4
  +140172994818630558130018860847262274158592000*J10*J6^2*J3^4*J2^4
  -43017467210558010725799502456848650649600000*J10*J7*J5*J3^4*J2^4
  -10081344754896187550930148196005383725056000*J6^2*J5^2*J3^4*J2^4
  +845580856087737058729318392439631220480000*J7*J5^3*J3^4*J2^4
  +74784917308233594431034039648666334003200000*J10*J8*J4*J3^4*J2^4
  -611376279660453606492169989242184794112000*J6^3*J4*J3^4*J2^4
  +15213210781174352539549244333599003656192000*J7*J6*J5*J4*J3^4*J2^4
  -4684683093289356481953682433228226201600000*J8*J5^2*J4*J3^4*J2^4
  +46968080303032992683984511628588067632128000*J7^2*J4^2*J3^4*J2^4
  -198945005358084813402425736676648090877952000*J8*J6*J4^2*J3^4*J2^4
  -16477893138038661324027471854758801231872000*J9*J5*J4^2*J3^4*J2^4
  +183042075638499038977337319289409633746944000*J10*J4^3*J3^4*J2^4
  -108304554366568236692035574291888704512000*J5^2*J4^3*J3^4*J2^4
  -58178540243487091324791473212529114779392000*J6*J4^4*J3^4*J2^4
  -11497760460310631671830338876190931550208000*J7*J6^2*J3^5*J2^4
  +2319678620329444744664954346944394977280000*J7^2*J5*J3^5*J2^4
  -1819443203198027622014038828693127331840000*J8*J6*J5*J3^5*J2^4
  -289792004725066978522318252757526282240000*J9*J5^2*J3^5*J2^4
  -3402928089829989044956490729545832693760000*J8*J7*J4*J3^5*J2^4
  +3027154302642914196213914375211891818496000*J9*J6*J4*J3^5*J2^4
  +4375267634900874907633710824348948766720000*J10*J5*J4*J3^5*J2^4
  -28928091947815713805553515693056508800000*J5^3*J4*J3^5*J2^4
  +6806487755196431077629834532097364381696000*J6*J5*J4^2*J3^5*J2^4
  -6368710586597533778625282077812723424256000*J7*J4^3*J3^5*J2^4
  -119689571673835349251513227131336785920000*J9*J7*J3^6*J2^4
  -5211799838562415659213802420277461647360000*J10*J6*J3^6*J2^4
  +443190129561939003543054508665768468480000*J6*J5^2*J3^6*J2^4
  +1855176473261463709739374252514637250560000*J6^2*J4*J3^6*J2^4
  -409172033916633185818161880425873408000000*J7*J5*J4*J3^6*J2^4
  +879391667060135833971345736013363036160000*J8*J4^2*J3^6*J2^4
  +461135850409068436658065872362116917888000*J4^4*J3^6*J2^4
  +462932907513882391786643353758597120000*J7*J6*J3^7*J2^4
  +21722808904316780845897330596406886400000*J8*J5*J3^7*J2^4
  -30400095644504502602408034058068295680000*J9*J4*J3^7*J2^4
  +19452824015913267664902276379474667520000*J5*J4^2*J3^7*J2^4
  +34439398154640250727153732619337728000000*J10*J3^8*J2^4
  -893553471215227026587070580790016000000*J5^2*J3^8*J2^4
  -28677464410114379546927208824596070400000*J6*J4*J3^8*J2^4
  -873680060044613716467099951513600000000*J7*J3^9*J2^4
  +22622826675551350339437950435328000000*J4*J3^10*J2^4
  -5219639604967830436059466549851389952000000*J10*J8*J7^2*J2^5
  -7502096118218707747816778244306033967104000*J7^2*J6^3*J2^5
  +215932188205046172838625943904958231347200000*J8*J6^4*J2^5
  +12720205435061950330793459543880530448384000*J7^3*J6*J5*J2^5
  -797545457530709366816520715246371834691584000*J8*J7*J6^2*J5*J2^5
  +40123642588130738529761639483679782731776000*J9*J6^3*J5*J2^5
  +720332966926643101094376858080089867380480000*J8*J7^2*J5^2*J2^5
  -90184325476066678593373785569900968830566400*J9*J7*J6*J5^2*J2^5
  +30051360306434631093246028272155774209228800*J10*J6^2*J5^2*J2^5
  -68022787576134092084903983851044238274560000*J10*J7*J5^3*J2^5
  +2090824671069129748324665423154802593996800*J6^2*J5^4*J2^5
  -4840031966071624527605045903362628965071000*J7*J5^5*J2^5
  -850732244441199968191843677570077382144000*J7^4*J4*J2^5
  -59076009503016738136804481769191641448448000*J8*J7^2*J6*J4*J2^5
  +958133882721576213324676522346556839008665600*J9*J7*J6^2*J4*J2^5
  -3590524676650065947532108066819090111528960000*J10*J6^3*J4*J2^5
  -1785980269381808298957544803277393611286118400*J9*J7^2*J5*J4*J2^5
  +6765220426310862468473469950743956948202291200*J10*J7*J6*J5*J4*J2^5
  +178983788967200684824340648278247646953472000*J10*J8*J5^2*J4*J2^5
  +307198718790517946451998404139605473865236480*J6^3*J5^2*J4*J2^5
  -574202627603542505098618490750229843532185600*J7*J6*J5^3*J4*J2^5
  +17871503093596057448325161364526249313472000*J8*J5^4*J4*J2^5
  +2467200870143020619065279247851779701656780800*J10*J7^2*J4^2*J2^5
  -11988688591846427891396052711581413083080294400*J10*J8*J6*J4^2*J2^5
  +6024597365304794928813925179151963505295360*J6^4*J4^2*J2^5
  -622220124620701884811423954050323414840770560*J7*J6^2*J5*J4^2*J2^5
  +987284269731208292250863578449853393631232000*J7^2*J5^2*J4^2*J2^5
  +897595465778185417318664068126903905012940800*J8*J6*J5^2*J4^2*J2^5
  -53656496397160222539604866682996625345740800*J9*J5^3*J4^2*J2^5
  -514247436685868634047937416158288251778498560*J7^2*J6*J4^3*J2^5
  +4828671425890055593069571882794812922920960000*J8*J6^2*J4^3*J2^5
  -5052434159432322047215265396354046161348198400*J8*J7*J5*J4^3*J2^5
  +595447887209585177499662775275329614753300480*J9*J6*J5*J4^3*J2^5
  +310768594181556053095383992671503746492006400*J10*J5^2*J4^3*J2^5
  +168621447552780773427774940091920977792000*J5^4*J4^3*J2^5
  +2439819326841440204149362679658126972257566720*J9*J7*J4^4*J2^5
  -13110631880321506531289429977413168437007482880*J10*J6*J4^4*J2^5
  +893226159633918944935870527909631564106956800*J6*J5^2*J4^4*J2^5
  +117256828945351147457207109205829432861786112*J6^2*J4^5*J2^5
  -1384183749953350039960252859884353339150827520*J7*J5*J4^5*J2^5
  +3356486042918009962768642778939005108003799040*J8*J4^6*J2^5
  +82631446892933909714177401269705529733677056*J4^8*J2^5
  +583650099274011839414567924769478656000000*J8*J7^3*J3*J2^5
  +9138517122996583532604469029886938316800000*J9*J7^2*J6*J3*J2^5
  -261432039503735845115126044099706722713600000*J10*J7*J6^2*J3*J2^5
  +526100142438840015507422177428102255411200000*J10*J7^2*J5*J3*J2^5
  +19822068483553370444126219422632876441600000*J10*J8*J6*J5*J3*J2^5
  -8059717899118763886000720155719316904345600*J6^4*J5*J3*J2^5
  +18832519847316467993040852426851524529356800*J7*J6^2*J5^2*J3*J2^5
  -15440788302739427312152064184752881129728000*J7^2*J5^3*J3*J2^5
  -7191564501177914746005742823657654501376000*J8*J6*J5^3*J3*J2^5
  -8069548170152262338145483723500979158784000*J9*J5^4*J3*J2^5
  -1618927888201934319108446622296130256896000000*J10*J8*J7*J4*J3*J2^5
  +326956340226104741931474154464113000133427200*J7*J6^3*J4*J3*J2^5
  -621364138660358014164798297632618006872473600*J7^2*J6*J5*J4*J3*J2^5
  -63355261638023930594832554317809101989478400*J8*J6^2*J5*J4*J3*J2^5
  +57393997108116212550863528122260529988352000*J8*J7*J5^2*J4*J3*J2^5
  -13952661810630262023203475488400513289420800*J9*J6*J5^2*J4*J3*J2^5
  +20340275203715261079792756714686498801664000*J10*J5^3*J4*J3*J2^5
  +192064760558397798714485948546136070042500*J5^5*J4*J3*J2^5
  -367767800112055286937407397405098313872793600*J7^3*J4^2*J3*J2^5
  +1917478993989142590227034310036570075457126400*J8*J7*J6*J4^2*J3*J2^5
  -51252785409483007582008690244260494133166080*J9*J6^2*J4^2*J3*J2^5
  +654709741510152733748405055470276741549260800*J9*J7*J5*J4^2*J3*J2^5
  +221176386536468600833382090091972110214758400*J10*J6*J5*J4^2*J3*J2^5
  -9139456360535341085444962140573422533017600*J6*J5^3*J4^2*J3*J2^5
  -1084049505491754864068422462680486752393625600*J10*J7*J4^3*J3*J2^5
  -89868319641838171542125474932287120573726720*J6^2*J5*J4^3*J3*J2^5
  +59265352744366160747922878661152228097638400*J7*J5^2*J4^3*J3*J2^5
  +981757935364851769110671509522274336699842560*J7*J6*J4^4*J3*J2^5
  -213504198143488758162438510627689440385433600*J8*J5*J4^4*J3*J2^5
  -418929132658527541054371934250613096673443840*J9*J4^5*J3*J2^5
  -65420249677148941106465303331743183952936960*J5*J4^6*J3*J2^5
  +57599894923983413233136889325187454074880000*J7^2*J6^2*J3^2*J2^5
  -197513831936723539745402554872506143997952000*J8*J6^3*J3^2*J2^5
  -102523779761397114666554912132070886582272000*J7^3*J5*J3^2*J2^5
  +367463672498396430853028375176722114772992000*J8*J7*J6*J5*J3^2*J2^5
  -16725304682375620905479232393562285513113600*J9*J6^2*J5*J3^2*J2^5
  +53037864423163765535117665689709740453888000*J9*J7*J5^2*J3^2*J2^5
  +2221244656436044711085171986262090317824000*J10*J6*J5^2*J3^2*J2^5
  -1243659657003115249483134244019415860832000*J6*J5^4*J3^2*J2^5
  +427338984739706507476154835656064302800896000*J8*J7^2*J4*J3^2*J2^5
  -366768075010632790865055603975283743601459200*J9*J7*J6*J4*J3^2*J2^5
  +1834359432215370987874244234114201677096550400*J10*J6^2*J4*J3^2*J2^5
  -557911465601684134053743630926429775265792000*J10*J7*J5*J4*J3^2*J2^5
  -140876530469313679911251053005598021091328000*J6^2*J5^2*J4*J3^2*J2^5
  +2211616656609066907469572460758434179136000*J7*J5^3*J4*J3^2*J2^5
  +813842034520713502311220328624810782752768000*J10*J8*J4^2*J3^2*J2^5
  +18912894724066686373577377202506214827622400*J6^3*J4^2*J3^2*J2^5
  +281729351939348272182899504088313581773414400*J7*J6*J5*J4^2*J3^2*J2^5
  -10147795724662882877746038391200769817664000*J8*J5^2*J4^2*J3^2*J2^5
  +199162029120172194428677055670494522710579200*J7^2*J4^3*J3^2*J2^5
  -1355795697348437333437618834375327660336742400*J8*J6*J4^3*J3^2*J2^5
  -89350428747617978541666610179948362632396800*J9*J5*J4^3*J3^2*J2^5
  +835026653120483303076036035714970433565491200*J10*J4^4*J3^2*J2^5
  +914854313619936448061352444116712429465600*J5^2*J4^4*J3^2*J2^5
  -218998856871166491764940313996295027545866240*J6*J4^5*J3^2*J2^5
  -38892043328308011334170239670641059430400000*J9*J7^2*J3^3*J2^5
  +105774804181541395290903422229289422028800000*J10*J7*J6*J3^3*J2^5
  +13624137521771844636927769319091929088000000*J10*J8*J5*J3^3*J2^5
  +5584558164391577361810316577289945690931200*J6^3*J5*J3^3*J2^5
  -18827164714356497657453920449171888586752000*J7*J6*J5^2*J3^3*J2^5
  -402576039017324583043379569257334556160000*J8*J5^3*J3^3*J2^5
  -150211546968053928858711173054959852899532800*J7*J6^2*J4*J3^3*J2^5
  +31842413077794976661968708157539549301760000*J7^2*J5*J4*J3^3*J2^5
  +41400029252022040311345986348638252154880000*J8*J6*J5*J4*J3^3*J2^5
  -5011872603717266636267077201732102318080000*J9*J5^2*J4*J3^3*J2^5
  -77182355352488230711994932475174487158784000*J8*J7*J4^2*J3^3*J2^5
  +63364735758483929019766005933182622734745600*J9*J6*J4^2*J3^3*J2^5
  +3442246543769274160037340377604346920960000*J10*J5*J4^2*J3^3*J2^5
  -127811897777639644115746088213963878176000*J5^3*J4^2*J3^3*J2^5
  +35182478205855552352336927712639681189990400*J6*J5*J4^3*J3^3*J2^5
  -25114270616705584548784245469223796514560000*J7*J4^4*J3^3*J2^5
  -19040792926012455904556143230642281840640000*J7^2*J6*J3^4*J2^5
  +43401618735638751095690111158937610878976000*J8*J6^2*J3^4*J2^5
  -6362047601248167485796958998589358161920000*J8*J7*J5*J3^4*J2^5
  +1232957617278269563840811974437508743168000*J9*J6*J5*J3^4*J2^5
  +698423008278562220470717427085595330560000*J10*J5^2*J3^4*J2^5
  +34395363929673386658020106210334490640000*J5^4*J3^4*J2^5
  +8990403066220214569451016043076742807552000*J9*J7*J4*J3^4*J2^5
  -124641868485822018817115518392726655598592000*J10*J6*J4*J3^4*J2^5
  +3510308624334535051206011492065047502848000*J6*J5^2*J4*J3^4*J2^5
  +25889291409431842226060527711502398056038400*J6^2*J4^2*J3^4*J2^5
  -5665665953819852049044122963273320307200000*J7*J5*J4^2*J3^4*J2^5
  +15098986739061150992443191804504404649984000*J8*J4^3*J3^4*J2^5
  +3135505905451000181241013937522379124896000*J4^5*J3^4*J2^5
  -797826421627901116592567748587274240000000*J10*J7*J3^5*J2^5
  -2465803102827042917938576798270286856192000*J6^2*J5*J3^5*J2^5
  +73383357883221650323488164686373283840000*J7*J5^2*J3^5*J2^5
  +4913933039296791078808598852295303266304000*J7*J6*J4*J3^5*J2^5
  -619805197213227548662582376709043322880000*J8*J5*J4*J3^5*J2^5
  -1085966864801298270860327637364980449280000*J9*J4^2*J3^5*J2^5
  -20495141557570120425828507200344792320000*J5*J4^3*J3^5*J2^5
  +214961614560382787415939075120345415680000*J7^2*J3^6*J2^5
  -988213649118538586526430259528938291200000*J8*J6*J3^6*J2^5
  -26662149291803743131272013759198658560000*J9*J5*J3^6*J2^5
  +1252372235764918279447763770320148561920000*J10*J4*J3^6*J2^5
  -2389525540523924239041247941232435200000*J5^2*J4*J3^6*J2^5
  -684518730351086532109831865109435875328000*J6*J4^2*J3^6*J2^5
  +57331670500196819328677122488139776000000*J6*J5*J3^7*J2^5
  -40988807602029425828291599230730076160000*J7*J4*J3^7*J2^5
  +2706749201818430761195978266820608000000*J8*J3^8*J2^5
  +2600242281658291666059389845169971200000*J4^2*J3^8*J2^5
  +48746230856792644624180341571584000000*J5*J3^9*J2^5
  -91685971777093237529682925459828359168000*J9*J7^3*J2^6
  -9286312282092131315232119877223699709952000*J10*J7^2*J6*J2^6
  +432597455827393700110447271649087225593856000*J10*J8*J6^2*J2^6
  -10654608572500078366365273928358496200294400*J6^5*J2^6
  -788335413260564265908013675902951242334208000*J10*J8*J7*J5*J2^6
  +45581844212685303229573135572814395133132800*J7*J6^3*J5*J2^6
  -46468237317680144389429779001950763613491200*J7^2*J6*J5^2*J2^6
  -15961538287573587459508840431199182323712000*J8*J6^2*J5^2*J2^6
  +36071723701249980931002294266480017847424000*J8*J7*J5^3*J2^6
  +4807012246928676938293242053815428061593600*J9*J6*J5^3*J2^6
  +4675338788356600666299400839605947701504000*J10*J5^4*J2^6
  -163255046474638128907313056264215659536125*J5^6*J2^6
  +137485727371973073732323479905356414661427200*J7^2*J6^2*J4*J2^6
  -834141101134239203619228845761202916792729600*J8*J6^3*J4*J2^6
  -240494812658062171290584976622302034656768000*J7^3*J5*J4*J2^6
  +1520628115182232647714647800934604350973542400*J8*J7*J6*J5*J4*J2^6
  -119547376312777322115939126176268082269388800*J9*J6^2*J5*J4*J2^6
  +180527451015873524540920748804493668597760000*J9*J7*J5^2*J4*J2^6
  +132355037489517423236662032869321478399590400*J10*J6*J5^2*J4*J2^6
  -14900668982557183959577755093767112326553600*J6*J5^4*J4*J2^6
  +739610399894724008209621512685177520888217600*J8*J7^2*J4^2*J2^6
  -1220852787867844674127936174265027407537766400*J9*J7*J6*J4^2*J2^6
  +5458945294002873717876997916245909557624176640*J10*J6^2*J4^2*J2^6
  -1529796246011610988883242350204148407651532800*J10*J7*J5*J4^2*J2^6
  -423474135513186788635414161887843730991349760*J6^2*J5^2*J4^2*J2^6
  +29934500293739855304154198383150669412147200*J7*J5^3*J4^2*J2^6
  +2526442947893874447596902724840964739615948800*J10*J8*J4^3*J2^6
  +180556748000470419256513474173465381719506944*J6^3*J4^3*J2^6
  +773726182780630247895929736504286015358238720*J7*J6*J5*J4^3*J2^6
  -64608689865483881839707001897216683058790400*J8*J5^2*J4^3*J2^6
  +243992795748184894224934992171082814910627840*J7^2*J4^4*J2^6
  -2924008182836741692716927125704814593981808640*J8*J6*J4^4*J2^6
  -190525505304496753221331955887397949344317440*J9*J5*J4^4*J2^6
  +1096282015395916118412344489045886972890972160*J10*J4^5*J2^6
  -3505924152188650538148108358544994940354560*J5^2*J4^5*J2^6
  -223560351736669936980288141503188622546829312*J6*J4^6*J2^6
  +492428387491970322959151324609008517120000*J7^3*J6*J3*J2^6
  -83286974113961951972676791439398541459456000*J8*J7*J6^2*J3*J2^6
  -2206027713016740108720999853296262840320000*J9*J6^3*J3*J2^6
  +145073571544916432936783987980473344360448000*J8*J7^2*J5*J3*J2^6
  -9914664175542532212965182762562535240499200*J9*J7*J6*J5*J3*J2^6
  -4585670861661020943762531216240977274470400*J10*J6^2*J5*J3*J2^6
  -4980440384696727007028822078047946391552000*J10*J7*J5^2*J3*J2^6
  +263396889741398078339062016023489727692800*J6^2*J5^3*J3*J2^6
  -1422606286234974843736950637373284982664000*J7*J5^4*J3*J2^6
  -225682271192057535987675482619392815905177600*J9*J7^2*J4*J3*J2^6
  +713158588813590865111907767715531594190028800*J10*J7*J6*J4*J3*J2^6
  -43806342016599739355911054306942883856384000*J10*J8*J5*J4*J3*J2^6
  +6421827632373374620601511518039746459729920*J6^3*J5*J4*J3*J2^6
  -87954258027548054140428488300426600575488000*J7*J6*J5^2*J4*J3*J2^6
  +4409196752415502480458811222334170776384000*J8*J5^3*J4*J3*J2^6
  -445115775930807967702210544981514497933967360*J7*J6^2*J4^2*J3*J2^6
  +151175754771251586534873921097718214341990400*J7^2*J5*J4^2*J3*J2^6
  +158309489193310368775228205271176882985369600*J8*J6*J5*J4^2*J3*J2^6
  -18757571516341238745442258529444097063321600*J9*J5^2*J4^2*J3*J2^6
  -450898184814364359388418489453615330938060800*J8*J7*J4^3*J3*J2^6
  +202110191198827916948696373477172455124500480*J9*J6*J4^3*J3*J2^6
  -12871912492793611377814142629115719896268800*J10*J5*J4^3*J3*J2^6
  +951671448779226900936705946804626241228800*J5^3*J4^3*J3*J2^6
  +58272967194115771482043220299347146204774400*J6*J5*J4^4*J3*J2^6
  -23103722101214120649392599348712942984232960*J7*J4^5*J3*J2^6
  +57145430913438187575505783259226184237056000*J10*J7^2*J3^2*J2^6
  -191909498196941138523824873290350540619776000*J10*J8*J6*J3^2*J2^6
  +5090707548208356706401682817733451422105600*J6^4*J3^2*J2^6
  -11396585869827412306677016616754915822796800*J7*J6^2*J5*J3^2*J2^6
  -832371413891958423274651114231567842048000*J7^2*J5^2*J3^2*J2^6
  +8861662849928602448127436264444369563648000*J8*J6*J5^2*J3^2*J2^6
  -1545513135973264425673810082839907515392000*J9*J5^3*J3^2*J2^6
  -134675663958514446609164189392142126795980800*J7^2*J6*J4*J3^2*J2^6
  +323566071765776151983028606214239240270643200*J8*J6^2*J4*J3^2*J2^6
  -58346273412070042775087404102030630281216000*J8*J7*J5*J4*J3^2*J2^6
  +32934730169975524747081147609801525297152000*J9*J6*J5*J4*J3^2*J2^6
  +12526777397183925272918656524791789592576000*J10*J5^2*J4*J3^2*J2^6
  +46702815773104734775944837657023942640000*J5^4*J4*J3^2*J2^6
  +109259430969668982824434519963307955813580800*J9*J7*J4^2*J3^2*J2^6
  -792834941342292803807559406008573831649689600*J10*J6*J4^2*J3^2*J2^6
  +31613579783840181080606911640402156212608000*J6*J5^2*J4^2*J3^2*J2^6
  +87596433034678498809740064922653369355468800*J6^2*J4^3*J3^2*J2^6
  -45051633992471543426962432246245510802867200*J7*J5*J4^3*J3^2*J2^6
  +123850236917109940613455818959108444808806400*J8*J4^4*J3^2*J2^6
  +10387564367486357057171999222536478578114560*J4^6*J3^2*J2^6
  -6260651136007389100399001178222951284736000*J7^3*J3^3*J2^6
  +33075879571499791410211565731985508335616000*J8*J7*J6*J3^3*J2^6
  +3729635334263857228501949763680835993600000*J9*J6^2*J3^3*J2^6
  +3836478959009392855198798514532840505344000*J9*J7*J5*J3^3*J2^6
  +4584880032763698274845406174719998164992000*J10*J6*J5*J3^3*J2^6
  -209442403033561709024202661925180464128000*J6*J5^3*J3^3*J2^6
  -22724569424219845139396004203328090193920000*J10*J7*J4*J3^3*J2^6
  -12783733011402704139143698717055004042854400*J6^2*J5*J4*J3^3*J2^6
  +90632878445512255389607627362870236928000*J7*J5^2*J4*J3^3*J2^6
  +46088164539174169657972989612111186638438400*J7*J6*J4^2*J3^3*J2^6
  -7871527335396830037256900425835180855296000*J8*J5*J4^2*J3^3*J2^6
  -12636890989844774787929966874587307782553600*J9*J4^3*J3^3*J2^6
  -1513452751890401571226075891214611390656000*J5*J4^4*J3^3*J2^6
  +2810433984962200461631032412432764764160000*J10*J8*J3^4*J2^6
  -351299067014400414060925480227538835865600*J6^3*J3^4*J2^6
  -218520793153681551335784754069263138816000*J7*J6*J5*J3^4*J2^6
  -159470422981373642950207876354525163520000*J8*J5^2*J3^4*J2^6
  +3433131608758651295146776722558685437952000*J7^2*J4*J3^4*J2^6
  -14170320059828578213451627358660927651840000*J8*J6*J4*J3^4*J2^6
  -480773296908509427510592336549333106688000*J9*J5*J4*J3^4*J2^6
  +15944596029868464880630053512786277765120000*J10*J4^2*J3^4*J2^6
  -49567309334505074043109228343321673792000*J5^2*J4^2*J3^4*J2^6
  -6417521658393639625072007155063456704921600*J6*J4^3*J3^4*J2^6
  -283256714961370620680344707138306048000000*J8*J7*J3^5*J2^6
  -114327157496855150905306867322191872000000*J9*J6*J3^5*J2^6
  +71332978263805820342490878282650583040000*J10*J5*J3^5*J2^6
  +520730647401399027173982798359800320000*J5^3*J3^5*J2^6
  +704196151707157224236987799672424562688000*J6*J5*J4*J3^5*J2^6
  -478001762998485917053138726516371615744000*J7*J4^2*J3^5*J2^6
  +63400187125720716639698858814345314304000*J6^2*J3^6*J2^6
  -4058238474472330196175208037047418880000*J7*J5*J3^6*J2^6
  +30553555971859215887182674106022952960000*J8*J4*J3^6*J2^6
  +36184300387847350777685818070560991232000*J4^3*J3^6*J2^6
  +522572382935168450856628304019456000000*J9*J3^7*J2^6
  +9162159897858739587791469333504000000*J5*J4*J3^7*J2^6
  -1244867977789534562916063702240460800000*J6*J3^8*J2^6
  +6924308708743314390905530053427200000*J3^10*J2^6
  -7637649441120897453747828237307843584000*J7^4*J2^7
  -174607467348823334305734379533150339072000*J8*J7^2*J6*J2^7
  +26780219465163501090029119898679823564800000*J9*J7*J6^2*J2^7
  -120595608732387077856487002911257976949964800*J10*J6^3*J2^7
  -43699736058671480972599208996579309300121600*J9*J7^2*J5*J2^7
  +217784513094158490776710756577723837841408000*J10*J7*J6*J5*J2^7
  -2724845766960626416648280085405008560128000*J10*J8*J5^2*J2^7
  +9273722958707507639942469111678647402496000*J6^3*J5^2*J2^7
  -16381512085703697659425234072617275040921600*J7*J6*J5^3*J2^7
  +1282771106993463704170970357222162305704000*J8*J5^4*J2^7
  +214303549551608129500261607520684690387763200*J10*J7^2*J4*J2^7
  -861170330283327431844866490530528961232896000*J10*J8*J6*J4*J2^7
  +17334030596585258815377050346776172020367360*J6^4*J4*J2^7
  -53955414690634084771778221383084349147054080*J7*J6^2*J5*J4*J2^7
  +23156360155738924485668888487044336724211200*J7^2*J5^2*J4*J2^7
  +62990658100803363453551450155841776985702400*J8*J6*J5^2*J4*J2^7
  -3123284790243928809341569409421677619609600*J9*J5^3*J4*J2^7
  -104588523328114359953585102537272421091901440*J7^2*J6*J4^2*J2^7
  +598020245990834788195844369475228835019489280*J8*J6^2*J4^2*J2^7
  -278123982037290780664548795262137332504985600*J8*J7*J5*J4^2*J2^7
  +103205741728835169866733166124307525276794880*J9*J6*J5*J4^2*J2^7
  +20898686226158387608927496852903973853593600*J10*J5^2*J4^2*J2^7
  +230016216617649762664107577800591435686400*J5^4*J4^2*J2^7
  +189254678316361083199275061297700897072087040*J9*J7*J4^3*J2^7
  -1351225127921871979391059684679019025504665600*J10*J6*J4^3*J2^7
  +74434481534252197993509951996079445751889920*J6*J5^2*J4^3*J2^7
  +47198069129882733987987418830080106999840768*J6^2*J4^4*J2^7
  -111943418776373612534563047934823961909657600*J7*J5*J4^4*J2^7
  +286905568213059055651821431216219285209743360*J8*J4^5*J2^7
  +12678506206257494967573707305146587270873088*J4^7*J2^7
  -42185058424583899932149334102465616281600000*J10*J8*J7*J3*J2^7
  +13874312666963017224842152095945315267379200*J7*J6^3*J3*J2^7
  -24829157627095439937027769489969243103232000*J7^2*J6*J5*J3*J2^7
  -907565643789504447698912290631728811212800*J8*J6^2*J5*J3*J2^7
  +7325660118471642445991849404503747554304000*J8*J7*J5^2*J3*J2^7
  +1148976081828779587864590441444531122995200*J9*J6*J5^2*J3*J2^7
  +609595362756033915798261027360991825920000*J10*J5^3*J3*J2^7
  -36202164564381729557931829368549306108000*J5^5*J3*J2^7
  -23981871713079836376462128690749051776614400*J7^3*J4*J3*J2^7
  +148918156742863507840734665334180623833497600*J8*J7*J6*J4*J3*J2^7
  +15417131451502600704300043646129835784273920*J9*J6^2*J4*J3*J2^7
  +20753600437730629371544352816322982057574400*J9*J7*J5*J4*J3*J2^7
  +28238752961828568015853008019119776700825600*J10*J6*J5*J4*J3*J2^7
  -2897359880569650984091491196664028621696000*J6*J5^3*J4*J3*J2^7
  -61280553030742081544463211539071547408384000*J10*J7*J4^2*J3*J2^7
  -9631699385321886219202884291895688838512640*J6^2*J5*J4^2*J3*J2^7
  +7073358141000597973827415305010252470259200*J7*J5^2*J4^2*J3*J2^7
  +84015623787650815131923501320879095046471680*J7*J6*J4^3*J3*J2^7
  -27975864142766370447683888628924763707801600*J8*J5*J4^3*J3*J2^7
  -34363938204195398925407884918607453733519360*J9*J4^4*J3*J2^7
  -5493556075134981912422913028861031628472320*J5*J4^5*J3*J2^7
  +10176096165101510886093941515485512957952000*J8*J7^2*J3^2*J2^7
  -9592723430622973251920861646158398331289600*J9*J7*J6*J3^2*J2^7
  +45045483852032209367973244335738515462553600*J10*J6^2*J3^2*J2^7
  -12576269769428304512356398566581933793280000*J10*J7*J5*J3^2*J2^7
  -3255848594894590989719704284754851559833600*J6^2*J5^2*J3^2*J2^7
  -20215905033289957482264660247096713600000*J7*J5^3*J3^2*J2^7
  +33577725173571769621531645655172478402560000*J10*J8*J4*J3^2*J2^7
  -598203040982685348710156297916584558592000*J6^3*J4*J3^2*J2^7
  +6968466243902031231692165388624605727129600*J7*J6*J5*J4*J3^2*J2^7
  +169844951694237711139646948725072224768000*J8*J5^2*J4*J3^2*J2^7
  +12893257424923119513717919361371422298828800*J7^2*J4^2*J3^2*J2^7
  -80639753117083046968742292910012184295014400*J8*J6*J4^2*J3^2*J2^7
  -5077064762489721475168940706964106565427200*J9*J5*J4^2*J3^2*J2^7
  +67873706014065779010813994543586861570457600*J10*J4^3*J3^2*J2^7
  -568850893334935646819346562831166275200*J5^2*J4^3*J3^2*J2^7
  -19900871463068287391185584021230196848394240*J6*J4^4*J3^2*J2^7
  -4205082087242625810557921109652793091686400*J7*J6^2*J3^3*J2^7
  +226870447979567072796689689928170573824000*J7^2*J5*J3^3*J2^7
  +1999096193011913179509955738338461564928000*J8*J6*J5*J3^3*J2^7
  -146886671159037249261317289620977876992000*J9*J5^2*J3^3*J2^7
  -3044383218218435092477129157198139998208000*J8*J7*J4*J3^3*J2^7
  +640019594136665280938680013380097723596800*J9*J6*J4*J3^3*J2^7
  -1942607369566213531351839178216368205824000*J10*J5*J4*J3^3*J2^7
  +3616903533755083266039422281634861760000*J5^3*J4*J3^3*J2^7
  +2724379868832648068166612299111678282956800*J6*J5*J4^2*J3^3*J2^7
  -1780563693236335292429857259305458281164800*J7*J4^3*J3^3*J2^7
  +174959947845584929060284602550334980096000*J9*J7*J3^4*J2^7
  -2807352374316243351768895961014135160832000*J10*J6*J3^4*J2^7
  +2876438567220541744144191393099718656000*J6*J5^2*J3^4*J2^7
  +734725636348202706780165478555963883520000*J6^2*J4*J3^4*J2^7
  -26504605836337049763375719754329812992000*J7*J5*J4*J3^4*J2^7
  +642092622603523208984798662008347983872000*J8*J4^2*J3^4*J2^7
  +248062143157573937263526086289473127155200*J4^4*J3^4*J2^7
  +114054297877047692351180456923126431744000*J7*J6*J3^5*J2^7
  -1786292876242829514835502449712824320000*J8*J5*J3^5*J2^7
  -16719807288150205847533410163220054016000*J9*J4*J3^5*J2^7
  -2054246146900378861783082798829874176000*J5*J4^2*J3^5*J2^7
  +22386538707892782079786080590138572800000*J10*J3^6*J2^7
  -485083953569817975826351510582118400000*J5^2*J3^6*J2^7
  -24224805092284139740933152734283694080000*J6*J4*J3^6*J2^7
  -568782501075343682110097111531520000000*J7*J3^7*J2^7
  +3645994852331866039090929242112000000*J4*J3^8*J2^7
  +3084986167597510164947660249801492692992000*J7^2*J6^2*J2^8
  -22711451426805432704511101351991559638220800*J8*J6^3*J2^8
  -5108183403367891282070516612123052918988800*J7^3*J5*J2^8
  +39170932244083244927515761482961873022156800*J8*J7*J6*J5*J2^8
  -3855854439393299879902382039080185039421440*J9*J6^2*J5*J2^8
  +4677904510198965895516015272016963297075200*J9*J7*J5^2*J2^8
  +3556958704099594476240164421828102134169600*J10*J6*J5^2*J2^8
  -445592031804863740073661926741237133244800*J6*J5^4*J2^8
  +25410802714583861244164953545894362134118400*J8*J7^2*J4*J2^8
  -37905109888801666176287273276351451947335680*J9*J7*J6*J4*J2^8
  +161549382486340052598188645159036908638044160*J10*J6^2*J4*J2^8
  -29793680992491088570091678459369303329996800*J10*J7*J5*J4*J2^8
  -11790951092165164220037523343931237177753600*J6^2*J5^2*J4*J2^8
  +415297514725272750080618186505003312825600*J7*J5^3*J4*J2^8
  +61883915590143754950403144051347734868787200*J10*J8*J4^2*J2^8
  +5477220893592950887791215312001434816348160*J6^3*J4^2*J2^8
  +26049877862497877399664372660083889310924800*J7*J6*J5*J4^2*J2^8
  -1143824839233672320556165540646681057689600*J8*J5^2*J4^2*J2^8
  +17719901660688190325036011313636786060820480*J7^2*J4^3*J2^8
  -151482776897858847264995222201060307826114560*J8*J6*J4^3*J2^8
  -14737226453386561931262587709267140715479040*J9*J5*J4^3*J2^8
  +75266442634853545913818215698156764822241280*J10*J4^4*J2^8
  -549803341808206678818457484600670255267840*J5^2*J4^4*J2^8
  -15566786215066657063414650515188297557344256*J6*J4^5*J2^8
  -2281939904221114836825776273306275676160000*J9*J7^2*J3*J2^8
  +9675380299193211511203548433343992299520000*J10*J7*J6*J3*J2^8
  -2566268389361692994743954512071265484800000*J10*J8*J5*J3*J2^8
  +166036605028642250438717118280177790484480*J6^3*J5*J3*J2^8
  -1356392232186958753932511482871960938700800*J7*J6*J5^2*J3*J2^8
  +189638204011152841411768589388517863936000*J8*J5^3*J3*J2^8
  -15116589713001956798511429327780486933381120*J7*J6^2*J4*J3*J2^8
  +354781490574542089621034281714875016704000*J7^2*J5*J4*J3*J2^8
  +6641593770692496605709481357632002813952000*J8*J6*J5*J4*J3*J2^8
  +272321366476769933267773904679191121408000*J9*J5^2*J4*J3*J2^8
  -5841417354081575029922789958386066131353600*J8*J7*J4^2*J3*J2^8
  +6255899451366640527747973053385989150474240*J9*J6*J4^2*J3*J2^8
  -4077819132396591466987466998741049327616000*J10*J5*J4^2*J3*J2^8
  +78551111276475211234354234767230943849600*J5^3*J4^2*J3*J2^8
  +2681381962353901715106681031796802187100160*J6*J5*J4^3*J3*J2^8
  -831338652915078695103626517967172481024000*J7*J4^4*J3*J2^8
  -2414390841782784081003350382662550454272000*J7^2*J6*J3^2*J2^8
  +6997010003716694746618156502518871674060800*J8*J6^2*J3^2*J2^8
  -1150190986695959297196643617132970254336000*J8*J7*J5*J3^2*J2^8
  +956258116863392655429568749060657669734400*J9*J6*J5*J3^2*J2^8
  +155604763334303072394992789093293851648000*J10*J5^2*J3^2*J2^8
  +2927967388428989918702026492616014632000*J5^4*J3^2*J2^8
  +1439685868441487054560303766624270784921600*J9*J7*J4*J3^2*J2^8
  -18295868264707589926647759917790906128793600*J10*J6*J4*J3^2*J2^8
  +506131393264406728142957852259793613414400*J6*J5^2*J4*J3^2*J2^8
  +2481236243879530711723513675016489477406720*J6^2*J4^2*J3^2*J2^8
  -866248869170173079034792150298929715968000*J7*J5*J4^2*J3^2*J2^8
  +4084579188841334145748179249495506265907200*J8*J4^3*J3^2*J2^8
  +709976585052142118745248907431605601280000*J4^5*J3^2*J2^8
  -260966252043666600274619040126984192000000*J10*J7*J3^3*J2^8
  -177081235502111164486816291107768080793600*J6^2*J5*J3^3*J2^8
  +19555717376589563123755820034238927872000*J7*J5^2*J3^3*J2^8
  +900432743743409690407320467940235670323200*J7*J6*J4*J3^3*J2^8
  -248228484254656024262317698360194555904000*J8*J5*J4*J3^3*J2^8
  -329880945331434305995903838339563290624000*J9*J4^2*J3^3*J2^8
  -73428697592909910781618091989344137856000*J5*J4^3*J3^3*J2^8
  +67401769381821098094252147513506390016000*J7^2*J3^4*J2^8
  -337000474985274142636369164480898007040000*J8*J6*J3^4*J2^8
  -15528936645824690689237649926020022272000*J9*J5*J3^4*J2^8
  +391685381114484959460087122964637384704000*J10*J4*J3^4*J2^8
  +338946523285528445421195997340751360000*J5^2*J4*J3^4*J2^8
  -199769453746217659135852274173549451673600*J6*J4^2*J3^4*J2^8
  +17788306007357716963607475061830451200000*J6*J5*J3^5*J2^8
  -10230263635941474067030843793010696192000*J7*J4*J3^5*J2^8
  +1254948811274042932423415848987852800000*J8*J3^6*J2^8
  +830768180504907080096594327388395520000*J4^2*J3^6*J2^8
  -10531676659077881772711189918105600000*J5*J3^7*J2^8
  +2200118423080606156256496616514707454361600*J10*J7^2*J2^9
  -8269155840362340981749403912216115779993600*J10*J8*J6*J2^9
  +604911392090339328256370425943965292298240*J6^4*J2^9
  -1259794468837822585079884163538407343390720*J7*J6^2*J5*J2^9
  +97638062066203711817340885686317428096000*J7^2*J5^2*J2^9
  +550721363929083689848531944385129528320000*J8*J6*J5^2*J2^9
  -54760710441160787966732252271000257280000*J9*J5^3*J2^9
  -3253126587980241279023128607192929687633920*J7^2*J6*J4*J2^9
  +13565945471361916754287754429597233195253760*J8*J6^2*J4*J2^9
  -870604544263982677965249563497925317017600*J8*J7*J5*J4*J2^9
  +3499245689332600552172706719386781456793600*J9*J6*J5*J4*J2^9
  +298821780622648966670343202321902292992000*J10*J5^2*J4*J2^9
  -8968732229546137009509807864176115894000*J5^4*J4*J2^9
  -1218626824454544765848272656616024980848640*J9*J7*J4^2*J2^9
  -10959743803571526079027020453469707640504320*J10*J6*J4^2*J2^9
  -163201060324454357608226025828939255398400*J6*J5^2*J4^2*J2^9
  +1026854639030263559106357085512828916334592*J6^2*J4^3*J2^9
  +493120952167509490863827513086224562667520*J7*J5*J4^3*J2^9
  +437210126691197412421726059498511081144320*J8*J4^4*J2^9
  +461815170742673423114710271509847095640064*J4^6*J2^9
  -68238569766452815272641319834255227289600*J7^3*J3*J2^9
  +1021320542238976182065201605785614686617600*J8*J7*J6*J3*J2^9
  +285353854587820100875690234135644733440000*J9*J6^2*J3*J2^9
  +222456501852632545135407137143014319718400*J9*J7*J5*J3*J2^9
  +82823175889240576456602127760658215731200*J10*J6*J5*J3*J2^9
  -1340497871279725231951859821381703884800*J6*J5^3*J3*J2^9
  +672772248172537454449043378790110650368000*J10*J7*J4*J3*J2^9
  +120435558748839905459147322172236731842560*J6^2*J5*J4*J3*J2^9
  -43703727646488279172276663607649372288000*J7*J5^2*J4*J3*J2^9
  -96753873434962172679987615877406261575680*J7*J6*J4^2*J3*J2^9
  -105541649835474172553017946036997604761600*J8*J5*J4^2*J3*J2^9
  +51239172389479858376589473919303037747200*J9*J4^3*J3*J2^9
  -57162951000124570994903752754466401771520*J5*J4^4*J3*J2^9
  +608761796931540238078550387968464125952000*J10*J8*J3^2*J2^9
  -41493151811105718621595127547246390804480*J6^3*J3^2*J2^9
  +97940325919467656037152709158673073766400*J7*J6*J5*J3^2*J2^9
  -23498770164319772407770708760892080128000*J8*J5^2*J3^2*J2^9
  +40024301990229109211946929678945651097600*J7^2*J4*J3^2*J2^9
  -661652109103638575154730438697414108774400*J8*J6*J4*J3^2*J2^9
  -109879510750305822610801820694245317017600*J9*J5*J4*J3^2*J2^9
  +529689246355686721920726707818856080588800*J10*J4^2*J3^2*J2^9
  -5915254465435993269673755597168333715200*J5^2*J4^2*J3^2*J2^9
  -165102504339641055775949485212181557166080*J6*J4^3*J3^2*J2^9
  -60084915998310227507293008432989798400000*J8*J7*J3^3*J2^9
  -18080148358769835679318913689622937600000*J9*J6*J3^3*J2^9
  -26016841722172001759597803270072614912000*J10*J5*J3^3*J2^9
  +666491286713429231148626901808798464000*J5^3*J3^3*J2^9
  -5959463120993595648340197203422062182400*J6*J5*J4*J3^3*J2^9
  +7750957789906196785034266981395295027200*J7*J4^2*J3^3*J2^9
  +5449281513421346182774212610015022284800*J6^2*J3^4*J2^9
  +283152672790307807605641255037906944000*J7*J5*J3^4*J2^9
  +9001218295070762573346460598033252352000*J8*J4*J3^4*J2^9
  +3313948700297723450182906325846182502400*J4^3*J3^4*J2^9
  -198949566461474825079986876320972800000*J9*J3^5*J2^9
  +1252980940102050727839933310924800000*J5*J4*J3^5*J2^9
  -479855554291374063604191206849249280000*J6*J3^6*J2^9
  +2503977335653244849377501210214400000*J3^8*J2^9
  -81067587757973702687614241046877662412800*J8*J7^2*J2^10
  +43313769645881371939681258068290505277440*J9*J7*J6*J2^10
  -305142608217213778701929052387150963671040*J10*J6^2*J2^10
  +85667917156189521661378878417493880832000*J10*J7*J5*J2^10
  +59105762262262283296820095262241303183360*J6^2*J5^2*J2^10
  +3999734674754019108341053494272032857600*J7*J5^3*J2^10
  -1147207803206469057753267241885757865984000*J10*J8*J4*J2^10
  +91802638429751743188147500187411189596160*J6^3*J4*J2^10
  -194456832831835594355807183270776045731840*J7*J6*J5*J4*J2^10
  +74788129699402071948369325180125832857600*J8*J5^2*J4*J2^10
  -126597003926921976692309581323871060193280*J7^2*J4^2*J2^10
  +760622497101367821263693345913812633518080*J8*J6*J4^2*J2^10
  -7498317607434123100384708323441389076480*J9*J5*J4^2*J2^10
  -1285610979398940145784588055320392630272000*J10*J4^3*J2^10
  +5836552651434990629950519935001730181120*J5^2*J4^3*J2^10
  +267988357699002435320628927097185692024832*J6*J4^4*J2^10
  -25066660045247755988580939575698564055040*J7*J6^2*J3*J2^10
  +12665521373217609446988829345395766886400*J7^2*J5*J3*J2^10
  -14612803779198746389493731313672950579200*J8*J6*J5*J3*J2^10
  -588517044791156707924772337014444851200*J9*J5^2*J3*J2^10
  +76472938250611702145014364565376234291200*J8*J7*J4*J3*J2^10
  -3071218583541070656506837905374990827520*J9*J6*J4*J3*J2^10
  +50813254284452353023088626136428867993600*J10*J5*J4*J3*J2^10
  -1484610323150226595802543280644801184000*J5^3*J4*J3*J2^10
  -47490435168085511485562280233919068651520*J6*J5*J4^2*J3*J2^10
  +53579788771999897642723068210701657886720*J7*J4^3*J3*J2^10
  +14809611010236338645310141419688375091200*J9*J7*J3^2*J2^10
  -7797819740850840939614815968407479910400*J10*J6*J3^2*J2^10
  +2381500433753699850642053189288735539200*J6*J5^2*J3^2*J2^10
  -30680858398448808971372410970969957990400*J6^2*J4*J3^2*J2^10
  -3440556306770137759188259619117624524800*J7*J5*J4*J3^2*J2^10
  +12796607662377534611847141370688548454400*J8*J4^2*J3^2*J2^10
  -2110026157788580981393706169488936893440*J4^4*J3^2*J2^10
  +7552415382231187953959272807014649036800*J7*J6*J3^3*J2^10
  -2003515942063715563752124172337659904000*J8*J5*J3^3*J2^10
  -1452261369248826044759337058803921715200*J9*J4*J3^3*J2^10
  -876997543388961222011668484280399667200*J5*J4^2*J3^3*J2^10
  +4174368071000574652045118669823344640000*J10*J3^4*J2^10
  -54827477125064144148624808754280960000*J5^2*J3^4*J2^10
  +279185711608974117506215764914601984000*J6*J4*J3^4*J2^10
  -113111769172645277566664022503424000000*J7*J3^5*J2^10
  -4285645217476205633157018459340800000*J4*J3^6*J2^10
  +25804611486611583954457113851264158924800*J7^2*J6*J2^11
  -72802620232176463165441496431409359749120*J8*J6^2*J2^11
  -8053847616968039776727017247553935769600*J8*J7*J5*J2^11
  +13354801108490066779793984942057418915840*J9*J6*J5*J2^11
  -1207584803762898543025495625286528307200*J10*J5^2*J2^11
  +202367528186959300124398539888763567200*J5^4*J2^11
  -17511504465873503663215889163016722186240*J9*J7*J4*J2^11
  +451347234231511883103790421024532112343040*J10*J6*J4*J2^11
  -15464379616722135019993917737798688706560*J6*J5^2*J4*J2^11
  -74567990168340616763541778692846133444608*J6^2*J4^2*J2^11
  +14861688521115830343941399503307366246400*J7*J5*J4^2*J2^11
  -72411543762675521349080295046305302446080*J8*J4^3*J2^11
  -16632681268839617999553104508305976852480*J4^5*J2^11
  -11306245826919723166779145548071731200000*J10*J7*J3*J2^11
  +7437122083711951124278378222803100631040*J6^2*J5*J3*J2^11
  +879971945440694020647275948891292979200*J7*J5^2*J3*J2^11
  -24726392119765556620357513152095882772480*J7*J6*J4*J3*J2^11
  +6734262567822695691226702546749895065600*J8*J5*J4*J3*J2^11
  +264898162848445934876601154997295513600*J9*J4^2*J3*J2^11
  +1988606379037907902283288167982404838400*J5*J4^3*J3*J2^11
  +1002214431172086040937887747790443315200*J7^2*J3^2*J2^11
  -565661108650612978971665493496823808000*J8*J6*J3^2*J2^11
  -1916590052107374536945858964113778278400*J9*J5*J3^2*J2^11
  -13490690568899442892343301826513826611200*J10*J4*J3^2*J2^11
  +129376490464339726899393098050989312000*J5^2*J4*J3^2*J2^11
  +7053365107294764559110346886805002158080*J6*J4^2*J3^2*J2^11
  -613884304703186984714202308588175360000*J6*J5*J3^3*J2^11
  +544724333307701247986073032576842137600*J7*J4*J3^3*J2^11
  +218390577775427206688257571038986240000*J8*J3^4*J2^11
  +25182139544911421173440857455773696000*J4^2*J3^4*J2^11
  -4692452756035467521612921253396480000*J5*J3^5*J2^11
  +15961140764442730583794475809070048870400*J10*J8*J2^12
  -374252023877252817889403840282102857728*J6^3*J2^12
  -1157862999502259596715598152128755302400*J7*J6*J5*J2^12
  -1060064088911107825033454483002234982400*J8*J5^2*J2^12
  -1662156073965516972664743956192921763840*J7^2*J4*J2^12
  +22482578310023579282102992648831250595840*J8*J6*J4*J2^12
  +2066445822679621012289152391341662535680*J9*J5*J4*J2^12
  -8489281012529314046563080449261402849280*J10*J4^2*J2^12
  -278326381991189252771541892569280761600*J5^2*J4^2*J2^12
  +8391236107887628569439303303726986166272*J6*J4^3*J2^12
  -2143191722106966010830911242549002240000*J8*J7*J3*J2^12
  +519259490804555088973628581592432640000*J9*J6*J3*J2^12
  +306636178944928418433910077214497177600*J10*J5*J3*J2^12
  +29916962103627157046704403770382284800*J5^3*J3*J2^12
  -370510013329129152199414288765038919680*J6*J5*J4*J3*J2^12
  -580791227256286880670910799359924469760*J7*J4^2*J3*J2^12
  -220909289383803618764970442398829117440*J6^2*J3^2*J2^12
  -2573768023238026406226709761409843200*J7*J5*J3^2*J2^12
  -668741174744139416877920419461503385600*J8*J4*J3^2*J2^12
  -185584296380846900942819860376481976320*J4^3*J3^2*J2^12
  -36177184688806757377211492945756160000*J9*J3^3*J2^12
  +14110087139311689607735488175810560000*J5*J4*J3^3*J2^12
  +13426788192790928502374051777150976000*J6*J3^4*J2^12
  +407344788756874721160723944079360000*J3^6*J2^12
  +570816731966880732576352436231042826240*J9*J7*J2^13
  -2840423868996604913890398685075687342080*J10*J6*J2^13
  +308917287907136842099545224450191319040*J6*J5^2*J2^13
  -523078755869679365776740963534199848960*J6^2*J4*J2^13
  -222344220741419678604343916252229181440*J7*J5*J4*J2^13
  +1217935543278125694956692448902098862080*J8*J4^2*J2^13
  +32987603598674204469000013104764583936*J4^4*J2^13
  +280916556578500986177090730539991695360*J7*J6*J3*J2^13
  -78357178791229923477471333317610700800*J8*J5*J3*J2^13
  +13406331166466344607105766950202408960*J9*J4*J3*J2^13
  -43770373970157029681179854511042621440*J5*J4^2*J3*J2^13
  +95340262442257592094521431872700416000*J10*J3^2*J2^13
  -3525323261509856626477103566471680000*J5^2*J3^2*J2^13
  +45968844681910505089528759568616652800*J6*J4*J3^2*J2^13
  -6685864986498762968415837764812800000*J7*J3^3*J2^13
  -1261606147113769165551436923248640000*J4*J3^4*J2^13
  +54514388970778199987762941879954391040*J7^2*J2^14
  -382965158476063965849994857177553305600*J8*J6*J2^14
  -53565691046711726711652870003448135680*J9*J5*J2^14
  +269816296303886545058445716809156853760*J10*J4*J2^14
  +7411634786415530900649625070121446400*J5^2*J4*J2^14
  -168519531340198926401400103617510211584*J6*J4^2*J2^14
  +8193507529117602514367768583241728000*J6*J5*J3*J2^14
  +12926075708267573681359360359758315520*J7*J4*J3*J2^14
  +12367428143123711174846448430596096000*J8*J3^2*J2^14
  +3674836245215414427003800242853990400*J4^2*J3^2*J2^14
  -322472711531107050466001226043392000*J5*J3^3*J2^14
  +9656072399047253125796427583903629312*J6^2*J2^15
  -826331188542448600506330693605744640*J7*J5*J2^15
  -14609133960141025331512315346684805120*J8*J4*J2^15
  +212748003664141102473540664602537984*J4^3*J2^15
  -1461913881166465923805059118252032000*J9*J3*J2^15
  +580639675901251204605587448678912000*J5*J4*J3*J2^15
  -1199928663081920377377403773655449600*J6*J3^2*J2^15
  +29433490593995722779470188118016000*J3^4*J2^15
  -1714585910704210377640605831803043840*J10*J2^16
  -83616846459652536955997748757724160*J5^2*J2^16
  +1626054716932350432763728339309035520*J6*J4*J2^16
  -120718873812866847130252773826560000*J7*J3*J2^16
  -81678737300618910727884638969856000*J4*J3^2*J2^16
  +219005531554403621250910419378831360*J8*J2^17
  +55636008363300764174537891148816384*J4^2*J2^17
  -6180739689737036338784812135710720*J5*J3*J2^17
  -5746644205487686932217974353166336*J6*J2^18
  +956751547253390338253690735493120*J3^2*J2^18
  -1531217813211060843968950400040960*J4*J2^19
  +11516631932829465054199327522816*J2^21
);

Alpha30 := 2^46 * 3^(-30) * 5^(-6) * 7^3 * (
  +1990573921663491283139413647777451622400000000*J10*J7^5
  +64367046357986846148621497837007100968960000000*J10*J8*J7^3*J6
  +98792800033290784870484547671881112616960000000*J7^3*J6^4
  +1497475883249644624867519261860267420549120000000*J8*J7*J6^5
  +6220380884901948896212252264105239858118656000000*J9*J6^6
  -284648398118887227233717089591998360256512000000*J7^4*J6^2*J5
  -4704131222927031514670834267794138403438592000000*J8*J7^2*J6^3*J5
  -21778251704299618436961046427629278219101798400000*J9*J7*J6^4*J5
  +463502945273216856082073786098185109556428800000*J10*J6^5*J5
  +202016844361079964625768344255464598942720000000*J7^5*J5^2
  +3709000810288598974716584299647526068289536000000*J8*J7^3*J6*J5^2
  +22418567743597854617008801765889986911849676800000*J9*J7^2*J6^2*J5^2
  -2022325806358930100432309316364199651809689600000*J10*J7*J6^3*J5^2
  -5469967473432681074993195446188469930316267520000*J9*J7^3*J5^3
  +2187909894811449701445555431280407155310592000000*J10*J7^2*J6*J5^3
  -5218691799647835349722718689877131342265712640000*J10*J8*J6^2*J5^3
  -876415909763053339314603761384840632089968640000*J6^5*J5^3
  +8928172994901230179498308927409575876215439360000*J10*J8*J7*J5^4
  +2909857566166805287819386715807575356800499712000*J7*J6^3*J5^4
  -2430594821159387842449427684934602989496172544000*J7^2*J6*J5^5
  +8963727781211974999978132905474370421391360000*J8*J6^2*J5^5
  -141178712554088606249655593261221334136913920000*J8*J7*J5^6
  -339277096518873253749172330472204920449662976000*J9*J6*J5^6
  +70589356277044303124827796630610667068456960000*J10*J5^7
  +263948279888237368838213456775990337536000000*J7^5*J6*J4
  +924852049157871499145281519427490879111168000000*J8*J7^3*J6^2*J4
  +6305599563912860702794239224266084687911321600000*J9*J7^2*J6^3*J4
  +14909477891238206490840454462388536207422259200000*J10*J7*J6^4*J4
  -1298651403462057621582132918736953132908544000000*J8*J7^4*J5*J4
  -9929812884209004470725404108368883993909657600000*J9*J7^3*J6*J5*J4
  -40231457142416036484111511083189063595642060800000*J10*J7^2*J6^2*J5*J4
  +21682279098602417129086827617482547272876032000000*J10*J8*J6^3*J5*J4
  -295626576947312679343759584786935972678860800000*J6^6*J5*J4
  +26071107295339965365268430549317192398395146240000*J10*J7^3*J5^2*J4
  -37644562060784876579967689561870227713388707840000*J10*J8*J7*J6*J5^2*J4
  +902218464791500919908064233417319447632281600000*J7*J6^4*J5^2*J4
  -2230783433795758734570199872453596058879000576000*J7^2*J6^2*J5^3*J4
  -5080362742502885128420251072209572341888319488000*J8*J6^3*J5^3*J4
  +2487242379405297091601075206992591912569929728000*J7^3*J5^4*J4
  +8369518379264507651628179423429163358598725632000*J8*J7*J6*J5^4*J4
  -1139032745941385044166533488686069353110778675200*J9*J6^2*J5^4*J4
  +1874627608858091175196319686234077909082963968000*J9*J7*J5^5*J4
  +46611384462302269999886291108466726191235072000*J10*J6*J5^5*J4
  +64090653635665621249843650274141748512948224000*J6*J5^7*J4
  +835324473052494012338689524984227921972428800000*J9*J7^4*J4^2
  +5321008768603084436276096614111162274100019200000*J10*J7^3*J6*J4^2
  +69730767113380066154371337374708880370774835200000*J10*J8*J7*J6^2*J4^2
  +2378419329023004787322051793051911596403589120000*J7*J6^5*J4^2
  -85452297387624528761063859780692743798558556160000*J10*J8*J7^2*J5*J4^2
  -6121260366272476027609158176176439127976181760000*J7^2*J6^3*J5*J4^2
  -2507614564167272898263496853140839896260280320000*J8*J6^4*J5*J4^2
  +3104751717221740317473403998578040284781740032000*J7^3*J6*J5^2*J4^2
  +9234563928147774989678554019876051797709684736000*J8*J7*J6^2*J5^2*J4^2
  +1567555635653409066361843188487240381667003596800*J9*J6^3*J5^2*J4^2
  -13321380015421167989253216659378553641962045440000*J8*J7^2*J5^3*J4^2
  -2113995600223497504022620666501624993102692352000*J9*J7*J6*J5^3*J4^2
  +1503759850795321585574562856838927578828898304000*J10*J6^2*J5^3*J4^2
  -3883433304606449410350857962185981798975012864000*J10*J7*J5^4*J4^2
  +141450470015392016920289850941371430129054515200*J6^2*J5^5*J4^2
  -96808260037089329999763835379123200551026688000*J7*J5^6*J4^2
  +2982826314465427630121634328435790869545615360000*J7^3*J6^2*J4^3
  -1875506987437014430212010632347617058787164160000*J8*J7*J6^3*J4^3
  -355160172740290866423967196327221625018646528000*J9*J6^4*J4^3
  -4047318052271796549235125800456257046644260864000*J7^4*J5*J4^3
  +16540210960940715636357042296877831421062807552000*J8*J7^2*J6*J5*J4^3
  -17883852955159743432041028264557328582514940313600*J9*J7*J6^2*J5*J4^3
  +59701797330315053639570154358647137067556719820800*J10*J6^3*J5*J4^3
  +10852965466020604086212363378868219279763832832000*J9*J7^2*J5^2*J4^3
  -27777366741401744805901624619157590705650532352000*J10*J7*J6*J5^2*J4^3
  +2521624678108945881422419902494304319114838016000*J10*J8*J5^3*J4^3
  -5377023579503262249473223270599913351211175116800*J6^3*J5^3*J4^3
  +2037714436508988380270903612877175062621113548800*J7*J6*J5^4*J4^3
  +254121682597359491249380067870198401446445056000*J8*J5^5*J4^3
  +13129617377439437907118887839074145305714753536000*J8*J7^3*J4^4
  -28689154421184848758689271809071028555505414963200*J9*J7^2*J6*J4^4
  +110136959278396732057311062905784540174000691609600*J10*J7*J6^2*J4^4
  -21869659593961220730578026319785245481396862976000*J10*J7^2*J5*J4^4
  +29806699831102128525641572002020832203520344064000*J10*J8*J6*J5*J4^4
  +2934910894378253027983910737231941908138463068160*J6^4*J5*J4^4
  -1962543946032455619806335615223465725068627148800*J7*J6^2*J5^2*J4^4
  -3812088662797227985965190171346524656255998361600*J7^2*J5^3*J4^4
  +395516256351077283835769828413633200013914931200*J8*J6*J5^3*J4^4
  +73758674313972822856962922193617676610306048000*J9*J5^4*J4^4
  +51636501477751310110445460861749403817298047795200*J10*J8*J7*J4^5
  +5605463799041431496969401402372393189154079375360*J7*J6^3*J4^5
  +13221284907108837105540074059010611322825704734720*J7^2*J6*J5*J4^5
  -21270223832263299510103817824831026162077741875200*J8*J6^2*J5*J4^5
  +10069211523143446145332578925088088133503811584000*J8*J7*J5^2*J4^5
  -41960490276393428114183351292369167138307440640*J9*J6*J5^2*J4^5
  -109320892286781148162998616822683342118846464000*J10*J5^3*J4^5
  +4840413001854466499988191768956160027551334400*J5^5*J4^5
  +330113331261564231919347746784442055659786076160*J7^3*J4^6
  -36168263860416881384904057444514446700881232527360*J8*J7*J6*J4^6
  +3315396762579233826305845040384724317100834816*J9*J6^2*J4^6
  -702264533551592354512572533641233189859680583680*J9*J7*J5*J4^6
  +3101985440767575771682228596991014389405366353920*J10*J6*J5*J4^6
  -234796774033849450429747910866866755402748395520*J6*J5^3*J4^6
  +987049116623057740160857390926733693781488435200*J10*J7*J4^7
  -270743581516591680389103043055720004135640104960*J6^2*J5*J4^7
  +539320792345400924557867995546796965028964597760*J7*J5^2*J4^7
  -688425332310242315386775390707018448287247106048*J7*J6*J4^8
  -929359296356057567997732819639582725289856204800*J8*J5*J4^8
  -17702081835353477485671101326468242386473451520*J5*J4^10
  -324672209121674022612440597786524832640000000*J7^6*J3
  -11728733314348406446546154539604558376960000000*J8*J7^4*J6*J3
  -495341250863740995980897560583221675032576000000*J9*J7^3*J6^2*J3
  -4664861151895733771960843417942323196067840000000*J10*J7^2*J6^3*J3
  -57342816125823060576779798931370433002340352000000*J10*J8*J6^4*J3
  -11116051025797001268231154509002882339045376000000*J6^7*J3
  +662316153415120134255551648794727731052544000000*J9*J7^4*J5*J3
  +7331254979429482710862732232749369800523776000000*J10*J7^3*J6*J5*J3
  +113748409060843907824200101695962063776514048000000*J10*J8*J7*J6^2*J5*J3
  +40396856464316051329903875555851259704298700800000*J7*J6^5*J5*J3
  -35661291317692424020470641076505038442777804800000*J10*J8*J7^2*J5^2*J3
  -43260557656255693378897521499809667636160102400000*J7^2*J6^3*J5^2*J3
  -795173708151227342446790916318789853878681600000*J8*J6^4*J5^2*J3
  +11291014325902475951744893570238291295047516160000*J7^3*J6*J5^3*J3
  +4105153377296472189194762404290329430133309440000*J8*J7*J6^2*J5^3*J3
  +5388284796531737011065492446989842345501917184000*J9*J6^3*J5^3*J3
  -4703037299444798344228801132911371617472348160000*J8*J7^2*J5^4*J3
  -8759761877733376178792228838139072811781586944000*J9*J7*J6*J5^4*J3
  -1342896507470904777082891792347985940758659072000*J10*J6^2*J5^4*J3
  +2445637791425124909614170961963166698160783360000*J10*J7*J5^5*J3
  +50902354150160224698949897323402142402215936000*J6^2*J5^6*J3
  -1058334397603541542492023371376440601796608000000*J10*J7^4*J4*J3
  -24051347071666179366804689706360064390987776000000*J10*J8*J7^2*J6*J4*J3
  -13486374689313877318349448268581683222858956800000*J7^2*J6^4*J4*J3
  -67947153947099785276327052810842342348239667200000*J8*J6^5*J4*J3
  +29958002658530061589974477438576386025534259200000*J7^3*J6^2*J5*J4*J3
  +134546789877580303177935963957285239019012096000000*J8*J7*J6^3*J5*J4*J3
  -20057959181240502426441736330795250038226288640000*J9*J6^4*J5*J4*J3
  -13192096992075086968303300543009370755494113280000*J7^4*J5^2*J4*J3
  -41867930201433351792319823221419800057673154560000*J8*J7^2*J6*J5^2*J4*J3
  +28610186712138497554351344018148809587413745664000*J9*J7*J6^2*J5^2*J4*J3
  +11844866777513085255570045906637526590405214208000*J10*J6^3*J5^2*J4*J3
  +9234690128862189378431262464237464452771348480000*J9*J7^2*J5^3*J4*J3
  -17245126296786206958258785423575806178335129600000*J10*J7*J6*J5^3*J4*J3
  +1284125939336281394949301461863366330186465280000*J10*J8*J5^4*J4*J3
  -643272617602013908621487799061084755915177984000*J6^3*J5^4*J4*J3
  +822955465725415177518959857107906558878023680000*J7*J6*J5^5*J4*J3
  -31373047234241912499923465169160296474869760000*J8*J5^6*J4*J3
  -1217400568862468717401398580447939027857408000000*J7^4*J6*J4^2*J3
  -72854213812600048108429409256589755139856793600000*J8*J7^2*J6^2*J4^2*J3
  -30121398332734704142585559789273937658616217600000*J9*J7*J6^3*J4^2*J3
  +109690902771049803502798288460938182611120947200000*J10*J6^4*J4^2*J3
  +58688147325214655105910257781261189435359232000000*J8*J7^3*J5*J4^2*J3
  +20170002904396122235262601242612171992624791552000*J9*J7^2*J6*J5*J4^2*J3
  -138193464767701395954495672234310438137989431296000*J10*J7*J6^2*J5*J4^2*J3
  +3512903459181599393424593126112692093551902720000*J10*J7^2*J5^2*J4^2*J3
  +8005929246076083307352446032018661401522339840000*J10*J8*J6*J5^2*J4^2*J3
  -8809009149818089367785780557648033453118901452800*J6^4*J5^2*J4^2*J3
  +11856542285815888944761647262303790413792673792000*J7*J6^2*J5^3*J4^2*J3
  -2134963712606246268100431314084615889767890944000*J7^2*J5^4*J4^2*J3
  +1852824101437229458346402233067379537079173120000*J8*J6*J5^4*J4^2*J3
  +1058163300686135504628052104514152556237160448000*J9*J5^5*J4^2*J3
  -28083664241612026115056316923209371697977229312000*J9*J7^3*J4^3*J3
  +75314059565268290202293155215472498520044339200000*J10*J7^2*J6*J4^3*J3
  +150753718866817198572933584293544240667464564736000*J10*J8*J6^2*J4^3*J3
  +6334040014841436943629174828103687292728639488000*J6^5*J4^3*J3
  -25117112855455846700404642110211588367874785280000*J10*J8*J7*J5*J4^3*J3
  +1340649102872902100982289215020622130731968102400*J7*J6^3*J5*J4^3*J3
  -20681012275450883245744171140728400149678653440000*J7^2*J6*J5^2*J4^3*J3
  -24767532235202364600739095010960196843272667136000*J8*J6^2*J5^2*J4^3*J3
  +10185856921819363464649010637430392833873805312000*J8*J7*J5^3*J4^3*J3
  -3657414887556696209779846914881968456816027238400*J9*J6*J5^3*J4^3*J3
  -2393393472535188249375311076443057585569923072000*J10*J5^4*J4^3*J3
  -5042096876931735937487699759329333362032640000*J5^6*J4^3*J3
  -7942754187344464228086668258851097690721642086400*J7^2*J6^2*J4^4*J3
  -25886405389228078490904572542010398169429861990400*J8*J6^3*J4^4*J3
  +14929698742721182737562263901747148708810588160000*J7^3*J5*J4^4*J3
  +62974843781282394134714277136206296608797622272000*J8*J7*J6*J5*J4^4*J3
  +3400109267321038320864805260094851538960043212800*J9*J6^2*J5*J4^4*J3
  -4865463483190082712519841258988713086516461568000*J9*J7*J5^2*J4^4*J3
  +19961225653820505070003539590308972982609903616000*J10*J6*J5^2*J4^4*J3
  -1484294751296423406031390503168198062871517593600*J6*J5^4*J4^4*J3
  -35974145027528525988340354529954036738723885875200*J8*J7^2*J4^5*J3
  -26900433166928269978556707553092494667755584225280*J9*J7*J6*J4^5*J3
  +118688286970853450916393339275150689324248292392960*J10*J6^2*J4^5*J3
  -7259733779330315706650839376846780011882374758400*J10*J7*J5*J4^5*J3
  -9463987495715542870988126241365170776150921707520*J6^2*J5^2*J4^5*J3
  +2010453695394256059231702622988887404882532761600*J7*J5^3*J4^5*J3
  +15841196500279736053677908546672696963361039974400*J10*J8*J4^6*J3
  +5521550669169957826742932228658723657830241402880*J6^3*J4^6*J3
  +17363543038367425915936376806952052463657423994880*J7*J6*J5*J4^6*J3
  -5342632376113770985818599253337837013750828236800*J8*J5^2*J4^6*J3
  -616823798251250728333328829085239614335384289280*J7^2*J4^7*J3
  -42227911800958644062346324153610460943536357376000*J8*J6*J4^7*J3
  +112381812227888344850519494352164513072357048320*J9*J5*J4^7*J3
  +304262476073550397026662996767049779599460270080*J10*J4^8*J3
  -83113042919889044510875962185596510265105448960*J5^2*J4^8*J3
  -803984414321244989809476499623111725744174137344*J6*J4^9*J3
  +649238823876251913857263819383594700308480000000*J10*J8*J7^3*J3^2
  +1271543910931696490039136924014075792326656000000*J7^3*J6^3*J3^2
  +14580197333765794831620593043504973523976192000000*J8*J7*J6^4*J3^2
  +49179886371256033460678119463082052628250624000000*J9*J6^5*J3^2
  -2010358881443528271553796006483310189069312000000*J7^4*J6*J5*J3^2
  -30477844456949944616031944575977866281353216000000*J8*J7^2*J6^2*J5*J3^2
  -105213865710488230517576341805579951759425536000000*J9*J7*J6^3*J5*J3^2
  -5342590326690805070726210934817492519039795200000*J10*J6^4*J5*J3^2
  +11530689335790913467067557244572995344470835200000*J8*J7^3*J5^2*J3^2
  +42682950292212816805062908820571122024390328320000*J9*J7^2*J6*J5^2*J3^2
  +11227373752346479315472930254450367276085411840000*J10*J7*J6^2*J5^2*J3^2
  -4841312383820538625190256078590573655411916800000*J10*J7^2*J5^3*J3^2
  -6950959859193534740613554534764082668083609600000*J10*J8*J6*J5^3*J3^2
  -2051134922717042844212685904847086875712684032000*J6^4*J5^3*J3^2
  +3630876001025433658672485250359639584765116416000*J7*J6^2*J5^4*J3^2
  -519447929643515188366345472172697828479467520000*J7^2*J5^5*J3^2
  +87545720157010564081478135888012587239997440000*J8*J6*J5^5*J3^2
  +524676770849222173782999383034224544558612480000*J9*J5^6*J3^2
  +176428134337535453126154249804336398365824000000*J7^5*J4*J3^2
  +6349298835785876313175359086893499802230784000000*J8*J7^3*J6*J4*J3^2
  +48005704985068125715536850124413222725353472000000*J9*J7^2*J6^2*J4*J3^2
  +32064747986382205323328967947940771082220339200000*J10*J7*J6^3*J4*J3^2
  -34881714099033402383410935483999989804146360320000*J9*J7^3*J5*J4*J3^2
  -35149813977390807019378922798900793809043456000000*J10*J7^2*J6*J5*J4*J3^2
  +67751144129702293082389734507027709645773864960000*J10*J8*J6^2*J5*J4*J3^2
  +4513133766599322663143371415466616392410726400000*J6^5*J5*J4*J3^2
  -38683085304793445117497265272923696364781568000000*J10*J8*J7*J5^2*J4*J3^2
  -9720190335372924424830162080546111761862885376000*J7*J6^3*J5^2*J4*J3^2
  +1019696033011658276347496252213458751579750400000*J7^2*J6*J5^3*J4*J3^2
  -8690112057638644785654685612227554424599347200000*J8*J6^2*J5^3*J4*J3^2
  +446834001240858603579417668358868172506398720000*J8*J7*J5^4*J4*J3^2
  -4806492796558013291120122511429157467367407616000*J9*J6*J5^4*J4*J3^2
  +161600578492774301684231447121568065682145280000*J10*J5^5*J4*J3^2
  +29665818439303178231531629213960594787605217280000*J10*J7^3*J4^2*J3^2
  +77066772555322794130669148311530922829697515520000*J10*J8*J7*J6*J4^2*J3^2
  -6516131630071043610460401057534345929954426880000*J7*J6^4*J4^2*J3^2
  +7658736919587819789378522291520081438012342272000*J7^2*J6^2*J5*J4^2*J3^2
  +33205805401178689382738381759189566076284305408000*J8*J6^3*J5*J4^2*J3^2
  -733988552139869796351406027951731599787601920000*J7^3*J5^2*J4^2*J3^2
  +875074591268256516830008519574412883321159680000*J8*J7*J6*J5^2*J4^2*J3^2
  +16433633201220959704882014648358466528986791936000*J9*J6^2*J5^2*J4^2*J3^2
  -825055729458875078258700876674826731097686016000*J9*J7*J5^3*J4^2*J3^2
  +3276956111797416326946374196096644472480202752000*J10*J6*J5^3*J4^2*J3^2
  -206606442527208738856816977253455410736660480000*J6*J5^5*J4^2*J3^2
  -3516529149324231801833492373238783351067934720000*J7^3*J6*J4^3*J3^2
  +3101129671417617525397898117621160722338676736000*J8*J7*J6^2*J4^3*J3^2
  -347000145776672368084372882358581578424123392000*J9*J6^3*J4^3*J3^2
  +6604391332279176141139256009422338483726581760000*J8*J7^2*J5*J4^3*J3^2
  -26594677116419583876630657465059362494065147904000*J9*J7*J6*J5*J4^3*J3^2
  +47944687331885252828534073151280094502321127424000*J10*J6^2*J5*J4^3*J3^2
  -2711294959728499767364464442368956368378920960000*J10*J7*J5^2*J4^3*J3^2
  -5414426116487918811637640045881600534007670374400*J6^2*J5^3*J4^3*J3^2
  +153953448136804330355530370424440543980290048000*J7*J5^4*J4^3*J3^2
  +4942962316774982895861132780834956885945745408000*J9*J7^2*J4^4*J3^2
  -2747025383680226237203372312236935091037667328000*J10*J7*J6*J4^4*J3^2
  +32001991317771470959291665438061228197433835520000*J10*J8*J5*J4^4*J3^2
  +3801784022692209216771599097408555590462786764800*J6^3*J5*J4^4*J3^2
  +6159152257123775763078375319471677881198837760000*J7*J6*J5^2*J4^4*J3^2
  +383553418178539200825655950010555601579409408000*J8*J5^3*J4^4*J3^2
  -9344692577087890376166312909273910160447640698880*J7*J6^2*J4^5*J3^2
  +1179978444058582217471071680890856312793989120000*J7^2*J5*J4^5*J3^2
  -22291993119565456514654252009228374351382839296000*J8*J6*J5*J4^5*J3^2
  +400868948357643260342658894748987046874631372800*J9*J5^2*J4^5*J3^2
  -739937976982588285028098706801078866016206848000*J8*J7*J4^6*J3^2
  +5521772483182116888807066292140543680993569013760*J9*J6*J4^6*J3^2
  +236672095911783685079417034846899533895643955200*J10*J5*J4^6*J3^2
  +107481126722625848024463462900025474945961164800*J5^3*J4^6*J3^2
  +487329117133339237935466954232298106045763420160*J6*J5*J4^7*J3^2
  -10343143107050825379679645792322257030049955840*J7*J4^8*J3^2
  -107788569975359638405285779849768166465920000000*J8*J7^4*J3^3
  -1510962754061074226878635366600495605809152000000*J9*J7^3*J6*J3^3
  -10244561691082991324680904997304601854083072000000*J10*J7^2*J6^2*J3^3
  -74289419003661271205626075434531379073777664000000*J10*J8*J6^3*J3^3
  -16389095740052713927259847135278051427876864000000*J6^6*J3^3
  +7978219491800003974584319767517485700851302400000*J10*J7^3*J5*J3^3
  +65068329023193177127052699086051807709469081600000*J10*J8*J7*J6*J5*J3^3
  +40329472584314696110265832902936587248913612800000*J7*J6^4*J5*J3^3
  -21904905859072138113375031714470765449623633920000*J7^2*J6^2*J5^2*J3^3
  -167235050046133171936730867323258261041315840000*J8*J6^3*J5^2*J3^3
  -21086896623161409037785653867819441549721600000*J7^3*J5^3*J3^3
  +1344322151450420616141259791322624991035392000000*J8*J7*J6*J5^3*J3^3
  +3250736839081266954917831255095996288251985920000*J9*J6^2*J5^3*J3^3
  +710216144149754695890532204847536149941452800000*J9*J7*J5^4*J3^3
  -265532791496411633006328168890986105185239040000*J10*J6*J5^4*J3^3
  -75405962552903884078968540807354725380915200000*J6*J5^6*J3^3
  -27210684864389642248330103749169046362711654400000*J10*J8*J7^2*J4*J3^3
  -18512450408849878541566320370384621246768742400000*J7^2*J6^3*J4*J3^3
  -68738953846092256463960751498554486181750374400000*J8*J6^4*J4*J3^3
  +21181405302711451290725574415766154212866375680000*J7^3*J6*J5*J4*J3^3
  +43915560327228511002300609438916936380658483200000*J8*J7*J6^2*J5*J4*J3^3
  -36503751508109395964553264756826449789749035008000*J9*J6^3*J5*J4*J3^3
  +11441200455015888527681057065888929644167987200000*J8*J7^2*J5^2*J4*J3^3
  +18262049789354532005901781850166365084083814400000*J9*J7*J6*J5^2*J4*J3^3
  +8410465081784927387189462769573465015850106880000*J10*J6^2*J5^2*J4*J3^3
  -6736552782814900916936902719754137341641359360000*J10*J7*J5^3*J4*J3^3
  +268916592176999512293813765137142881675378688000*J6^2*J5^4*J4*J3^3
  +115432873254114486303632327149488406328770560000*J7*J5^5*J4*J3^3
  -4928306529692829119695964928504027579210727680000*J7^4*J4^2*J3^3
  -45692871649906881082385324862557461318943784960000*J8*J7^2*J6*J4^2*J3^3
  +3161298875316272602329270803590549369163612160000*J9*J7*J6^2*J4^2*J3^3
  +18292418363277354095944088103455616973846609920000*J10*J6^3*J4^2*J3^3
  -16861451768996539230246667003364984474899906560000*J9*J7^2*J5*J4^2*J3^3
  +8155613742030092771955709868191794193241210880000*J10*J7*J6*J5*J4^2*J3^3
  +2493162183008382946825668910341004948458700800000*J10*J8*J5^2*J4^2*J3^3
  -1127360069897687388044982443822821954094628864000*J6^3*J5^2*J4^2*J3^3
  -2423486094838864991394427963755260387330752512000*J7*J6*J5^3*J4^2*J3^3
  -368023827550633907743447046982606632559575040000*J8*J5^4*J4^2*J3^3
  +1397063375747746550102174350531489149617602560000*J10*J7^2*J4^3*J3^3
  -891598673714425712549545847709947124063928320000*J10*J8*J6*J4^3*J3^3
  +4580357943789410430713142496373383789138673664000*J6^4*J4^3*J3^3
  -6719556027902070961472037956694685035341807616000*J7*J6^2*J5*J4^3*J3^3
  +3290940270358227324842144279497663601393879040000*J7^2*J5^2*J4^3*J3^3
  -737838018419307172536930610989197287583907840000*J8*J6*J5^2*J4^3*J3^3
  -1256114082898014443086386827082992058954547200000*J9*J5^3*J4^3*J3^3
  +95044550161471203884906080412844474674331648000*J7^2*J6*J4^4*J3^3
  +12108970321326916518120125111649907342989852672000*J8*J6^2*J4^4*J3^3
  -10201038979187557556976737450787662910392893440000*J8*J7*J5*J4^4*J3^3
  +5311843178588604721692498357086751776330219520000*J9*J6*J5*J4^4*J3^3
  +695325422427403693016941780538645109905817600000*J10*J5^2*J4^4*J3^3
  -12161962248703632056729421793372044521373696000*J5^4*J4^4*J3^3
  -1300359578767673579916079944959187563074446950400*J9*J7*J4^5*J3^3
  -3393371431504018172007737225326308563972259840000*J10*J6*J4^5*J3^3
  +324678320816712609295513585783912569288995635200*J6*J5^2*J4^5*J3^3
  +1750045771435847715045198061626358642673115463680*J6^2*J4^6*J3^3
  +602481570940747765360380693943292063660900352000*J7*J5*J4^6*J3^3
  -1929585762805666613979602622422522871688672051200*J8*J4^7*J3^3
  -39575026409685106807234821820502993286840975360*J4^9*J3^3
  +2020248114987205044029336971297772726452224000000*J7^3*J6^2*J3^4
  +12257156795719782733308497415782565191614464000000*J8*J7*J6^3*J3^4
  +34392307724628776693413120021428222327521280000000*J9*J6^4*J3^4
  -1667671326557555353405008458432441218733433600000*J7^4*J5*J3^4
  -12400915952289942662288360349954577091818291200000*J8*J7^2*J6*J5*J3^4
  -34501680513837208939887010988684317983800033280000*J9*J7*J6^2*J5*J3^4
  -8009353517574931369066314070538886066638684160000*J10*J6^3*J5*J3^4
  +619761327132485390095864226976567802291814400000*J9*J7^2*J5^2*J3^4
  +8986124419330517204170615974905826833281843200000*J10*J7*J6*J5^2*J3^4
  +3957465427737673904972093924466803298061516800000*J10*J8*J5^3*J3^4
  +420732395432766060030625067792624584312750080000*J6^3*J5^3*J3^4
  -1004712114093983914369488366785152871711047680000*J7*J6*J5^4*J3^4
  +5668309355510322152362840113750127604444006400000*J8*J7^3*J4*J3^4
  +22733372301177992247662405422081988111007744000000*J9*J7^2*J6*J4*J3^4
  -1205961538666233724298891399112750083447193600000*J10*J7*J6^2*J4*J3^4
  -3435305307985198068102170124054033200947200000000*J10*J7^2*J5*J4*J3^4
  +4315909745748306785127356587869114772488192000000*J10*J8*J6*J5*J4*J3^4
  +2714252425893845794849700003703214729511043072000*J6^4*J5*J4*J3^4
  -3169719016080921559902752740773524670806753280000*J7*J6^2*J5^2*J4*J3^4
  +1438844198043197762869567141010440569853992960000*J7^2*J5^3*J4*J3^4
  +3166939021229746126726234642623006589916282880000*J8*J6*J5^3*J4*J3^4
  +1319315754641092898224956612622630980157440000*J9*J5^4*J4*J3^4
  +10882243437469818333448696724214853925938790400000*J10*J8*J7*J4^2*J3^4
  -4354171607543309486165609429643147934684938240000*J7*J6^3*J4^2*J3^4
  -389058121685653068446898223753975343401267200000*J7^2*J6*J5*J4^2*J3^4
  +10913685742399057186673887591103514884576378880000*J8*J6^2*J5*J4^2*J3^4
  -2853576041267248020495993800009143135800115200000*J8*J7*J5^2*J4^2*J3^4
  +5075278224324425593670202825230347469051658240000*J9*J6*J5^2*J4^2*J3^4
  -673339605257638837984816952969468512347095040000*J10*J5^3*J4^2*J3^4
  -6412937403006360350201795952749355907153920000*J5^5*J4^2*J3^4
  -545503633342663554533274997805072503419363840000*J7^3*J4^3*J3^4
  +3745147187215889348142080416073615368234352640000*J8*J7*J6*J4^3*J3^4
  -3065289554936858155094549320696851151001223168000*J9*J6^2*J4^3*J3^4
  +1722226912215676810683733741470628560923197440000*J9*J7*J5*J4^3*J3^4
  -17714777706401969438973916252565797149828710400000*J10*J6*J5*J4^3*J3^4
  +825484391191436199277813389838300949109080064000*J6*J5^3*J4^3*J3^4
  +1747790809032370108864416141724551508347002880000*J10*J7*J4^4*J3^4
  -242325879097794561082227547457571490549825536000*J6^2*J5*J4^4*J3^4
  -1112774326463976552803244574795463747483051520000*J7*J5^2*J4^4*J3^4
  -3244322182903911371736577753368233052613017600*J7*J6*J4^5*J3^4
  +2491123500931856315940522936899696927214305280000*J8*J5*J4^5*J3^4
  +261730506353363764141568513048020998501905203200*J9*J4^6*J3^4
  +97983959237260508345389868056623836189294592000*J5*J4^7*J3^4
  -765520935556519873184385493702925890818048000000*J9*J7^3*J3^5
  -2762761783059788322193979417419051391385600000000*J10*J7^2*J6*J3^5
  -14112877262622299015921388269936697944309760000000*J10*J8*J6^2*J3^5
  -3512857061691182167904877524185228184125440000000*J6^5*J3^5
  +2759106445947790998742149456598283157228748800000*J10*J8*J7*J5*J3^5
  +6816062164113369026226099128841735527769047040000*J7*J6^3*J5*J3^5
  -1911441446181282097780381106710153913433784320000*J7^2*J6*J5^2*J3^5
  +231780512867966299426053832308792174418329600000*J8*J6^2*J5^2*J3^5
  -500161783036441114732259922437740614499123200000*J8*J7*J5^3*J3^5
  -322585783816565150864019866439636306509168640000*J9*J6*J5^3*J3^5
  +318350695507322128148744063695977250081996800000*J10*J5^4*J3^5
  -2194291768070915467247386528235010329798246400000*J7^2*J6^2*J4*J3^5
  -10854213230331355298254443495788826950369280000000*J8*J6^3*J4*J3^5
  +855048447695332705275672591255405152159255040000*J7^3*J5*J4*J3^5
  +1150647754545372196876162010448404992125173760000*J8*J7*J6*J5*J4*J3^5
  -7644999802751084381907053921359754120612806656000*J9*J6^2*J5*J4*J3^5
  +1002826554349084736589309812963511784604958720000*J9*J7*J5^2*J4*J3^5
  +260849771518019190626992328469099329067417600000*J10*J6*J5^2*J4*J3^5
  +13126470067609234149921207747817134801715200000*J6*J5^4*J4*J3^5
  -3478670645239653190174920713322024070617254400000*J8*J7^2*J4^2*J3^5
  +1527076885310926530789638111386402617122488320000*J9*J7*J6*J4^2*J3^5
  +4509051824586262667582827758316403996334489600000*J10*J6^2*J4^2*J3^5
  -1375466726369729047255545205506897155702292480000*J10*J7*J5*J4^2*J3^5
  -565332019436528652640649313058807197092806656000*J6^2*J5^2*J4^2*J3^5
  +68192728008024702120882160393138269161041920000*J7*J5^3*J4^2*J3^5
  -1969560606757458637696649300058106838204743680000*J10*J8*J4^3*J3^5
  +865542726993584243745524794213195882800611328000*J6^3*J4^3*J3^5
  +1679204994749516051393594537351488835004198912000*J7*J6*J5*J4^3*J3^5
  +75304793108995203333443231140928478964408320000*J8*J5^2*J4^3*J3^5
  -229065717828660491435143452919012373029515072000*J7^2*J4^4*J3^5
  +1330143438225015661593167433818743659503560704000*J8*J6*J4^4*J3^5
  -163099249073770399068030523111063659236843520000*J9*J5*J4^4*J3^5
  -504205858841116800818464018605731822997860352000*J10*J4^5*J3^5
  -38665552699881891803235241892735571202069248000*J5^2*J4^5*J3^5
  +30938273234676410300304759115178971755408998400*J6*J4^6*J3^5
  +518149565961566559977123666658120998550528000000*J7^3*J6*J3^6
  +1953083495993337572294325634115304125399040000000*J8*J7*J6^2*J3^6
  +5714397008193260026070529582208197354061824000000*J9*J6^3*J3^6
  -740994951675425053536060453280274217198796800000*J8*J7^2*J5*J3^6
  -2341439613990332629707336487825642487815864320000*J9*J7*J6*J5*J3^6
  -1092211626167446048141901831339798405956239360000*J10*J6^2*J5*J3^6
  +379572790688061287066988694254764975923200000000*J10*J7*J5^2*J3^6
  -160880809632731506089719153352443748695408640000*J6^2*J5^3*J3^6
  +5689150332425130898551175206425578569369600000*J7*J5^4*J3^6
  +1781230267973218787482042910414134230681600000000*J9*J7^2*J4*J3^6
  -683279480802901634098420952778515925014937600000*J10*J7*J6*J4*J3^6
  +345032055628897344316168422464216132242636800000*J10*J8*J5*J4*J3^6
  +474260675077607368931513085479056009262530560000*J6^3*J5*J4*J3^6
  +195145958819935015715955525928445876611645440000*J7*J6*J5^2*J4*J3^6
  -164245799332954802771424284690581092091699200000*J8*J5^3*J4*J3^6
  -1114882370503816999423751730008348624743956480000*J7*J6^2*J4^2*J3^6
  -151968183621985481797542771216467920397243520000*J7^2*J5*J4^2*J3^6
  -714724102440249017457080201555050895727820800000*J8*J6*J5*J4^2*J3^6
  +98113748107962868131174842269616030631198720000*J9*J5^2*J4^2*J3^6
  +1043720652669948693766098835431916935061578240000*J8*J7*J4^3*J3^6
  -396198852861856181436366216565639110310821888000*J9*J6*J4^3*J3^6
  +160273842011232175189296632175386944083148800000*J10*J5*J4^3*J3^6
  +2130109910378336666295443103264603975075840000*J5^3*J4^3*J3^6
  -177172758853113611329759455911976861087496704000*J6*J5*J4^4*J3^6
  +47870900015995705580360636237705739104099136000*J7*J4^5*J3^6
  -315356242801952769805201532465708704382976000000*J10*J7^2*J3^7
  -890171684438883382823376742652356141252608000000*J10*J8*J6*J3^7
  -456201488745118020899965450270972443623424000000*J6^4*J3^7
  +615486074267910307126713325734223489407713280000*J7*J6^2*J5*J3^7
  -33248007132675235388104659558801217483622400000*J7^2*J5^2*J3^7
  +33518104658447519018826538651139350826188800000*J8*J6*J5^2*J3^7
  +52464243579798194613458556938162069019033600000*J9*J5^3*J3^7
  -76925998706544536410323807895361588829696000000*J7^2*J6*J4*J3^7
  -566406901966476652237050203511620989717708800000*J8*J6^2*J4*J3^7
  -22777256561398566358400034549490178699673600000*J8*J7*J5*J4*J3^7
  -405005883764571081360818148091409371767767040000*J9*J6*J5*J4*J3^7
  -32519961534585322652145730894307256761548800000*J10*J5^2*J4*J3^7
  -225759933826394083275840285969268990848000000*J5^4*J4*J3^7
  -146127300580018596000662149854432335989432320000*J9*J7*J4^2*J3^7
  +1018373964859874340242992137755475457824522240000*J10*J6*J4^2*J3^7
  -66076463615385722365131813438628153687326720000*J6*J5^2*J4^2*J3^7
  +117460139098534778214162215576933325434191872000*J6^2*J4^3*J3^7
  +66274955761996002792077435753813404641075840000*J7*J5*J4^3*J3^7
  -147229543167499916896727048125720202099490240000*J8*J4^4*J3^7
  -5527972540895496858854594561302488951095664000*J4^6*J3^7
  +52623146499529581585721271938150140316416000000*J7^3*J3^8
  +91383688139570710322850243684048867360768000000*J8*J7*J6*J3^8
  +391340917496448647116972972506934010707968000000*J9*J6^2*J3^8
  -54802003344547474683458837711522006291251200000*J9*J7*J5*J3^8
  -89306886823520700022110874063306746416332800000*J10*J6*J5*J3^8
  +4127851606439859384692066723989290160128000000*J6*J5^3*J3^8
  +166678139674395777481515139909097101610188800000*J10*J7*J4*J3^8
  +66323548928175682277399585113752137935257600000*J6^2*J5*J4*J3^8
  +6150821740753154062374413591193053553715200000*J7*J5^2*J4*J3^8
  -155032666606807052476895609508055020292208640000*J7*J6*J4^2*J3^8
  -19725744272493642220425678201852986436710400000*J8*J5*J4^2*J3^8
  +9952003757607810533893580149452463385702400000*J9*J4^3*J3^8
  +1867944865591681964559917310772585523854800000*J5*J4^4*J3^8
  -43863082134869132516040637348761500565504000000*J10*J8*J3^9
  -46201181231951159743629588114355506905088000000*J6^3*J3^9
  +25163599539206490701404008159452586070425600000*J7*J6*J5*J3^9
  +314908881636521098533903404696869962240000000*J8*J5^2*J3^9
  -18978482091367687214860513317205550937676800000*J7^2*J4*J3^9
  +21662197793740918153556212498150563215769600000*J8*J6*J4*J3^9
  -4777297523312036096892678055393713662361600000*J9*J5*J4*J3^9
  -6988912978490572478590576836290038291660800000*J10*J4^2*J3^9
  -406521121924076028958815409161283884710400000*J5^2*J4^2*J3^9
  +13376060468860582109224604648642790240967680000*J6*J4^3*J3^9
  +7054564269479409301031726759637834553344000000*J8*J7*J3^10
  +12064262821039396318385041755954836668416000000*J9*J6*J3^10
  -2880725057901052287925074384666698256384000000*J10*J5*J3^10
  +11548621653866601624326851254620332416000000*J5^3*J3^10
  +1213002020424463928143000341482509164748800000*J6*J5*J4*J3^10
  -1590621439043499050772847875808315062720000000*J7*J4^2*J3^10
  -2852523528829740560364525586880100827136000000*J6^2*J3^11
  +38147578452738226354029100504569414144000000*J7*J5*J3^11
  +894987048998772428313125468407569251328000000*J8*J4*J3^11
  +172158719952700009862109501334404769094400000*J4^3*J3^11
  +139116704921000025680168665858248671232000000*J9*J3^12
  -20431255707258127767680800016063865600000000*J5*J4*J3^12
  -88084038641971423359325036723515850752000000*J6*J3^13
  -1042772605346842483913717239665745920000000*J3^15
  +691885085176795192689651256631352291840000000*J8*J7^5*J2
  +8329873734680688578901780807861725429760000000*J9*J7^4*J6*J2
  +958276553596237719610581589868208530128896000000*J10*J7^3*J6^2*J2
  +16774408530849323598796247291851549364453376000000*J10*J8*J7*J6^3*J2
  +4781016248829876406612697872324971454267392000000*J7*J6^6*J2
  -1446103309183896808364723655206247150612480000000*J10*J7^4*J5*J2
  -26685021961638730502577405590649170592006144000000*J10*J8*J7^2*J6*J5*J2
  -17765639502990716304290477923072607608897536000000*J7^2*J6^4*J5*J2
  +3036329068885957594948958643756243780580147200000*J8*J6^5*J5*J2
  +19999656246686004954544040617968451954940313600000*J7^3*J6^2*J5^2*J2
  -9551465082606067391890687254022457658232012800000*J8*J7*J6^3*J5^2*J2
  +3617090979067439352299769836181561911971676160000*J9*J6^4*J5^2*J2
  -6101030678925554690774795721004539666433259520000*J7^4*J5^3*J2
  +7571437216164389106797869228004388038529515520000*J8*J7^2*J6*J5^3*J2
  -10959952442366178464665880885318976564526841856000*J9*J7*J6^2*J5^3*J2
  -421493838195667665399882640746371571064504320000*J10*J6^3*J5^3*J2
  +8231720763668906350854605370894429314816409600000*J9*J7^2*J5^4*J2
  +453702016199782011401422951756476932035706880000*J10*J7*J6*J5^4*J2
  +1200228429496734587168229557463788864919306240000*J10*J8*J5^5*J2
  +205300240934519339537113432671927910134290841600*J6^3*J5^5*J2
  -319015146291321159494863766484705020762652672000*J7*J6*J5^6*J2
  +4673286008005811514697795329580782926168064000000*J10*J8*J7^3*J4*J2
  +2698260008857310659060180906307829699497164800000*J7^3*J6^3*J4*J2
  +51483842675065480915442798678108701684924416000000*J8*J7*J6^4*J4*J2
  +9273445380450762589149082201895668808889139200000*J9*J6^5*J4*J2
  -4341125107914837137425811062624481942626713600000*J7^4*J6*J5*J4*J2
  -123035696882150865518215785035660450089874227200000*J8*J7^2*J6^2*J5*J4*J2
  -6958651586299430696989337120072965409388625920000*J9*J7*J6^3*J5*J4*J2
  -47540798095298823498734036289499020001070284800000*J10*J6^4*J5*J4*J2
  +66037888646526693282022535454939912975250882560000*J8*J7^3*J5^2*J4*J2
  -11980465244801481681292454563461390649301925888000*J9*J7^2*J6*J5^2*J4*J2
  +96828925689597693622569080694480949599950340096000*J10*J7*J6^2*J5^2*J4*J2
  -34157319962271163681356504702895452488969748480000*J10*J7^2*J5^3*J4*J2
  +4722817006792038707217550829872885271416012800000*J10*J8*J6*J5^3*J4*J2
  +3434965523276005054358094556904504972101130649600*J6^4*J5^3*J4*J2
  -5870858106039721071490964319247199606562776678400*J7*J6^2*J5^4*J4*J2
  +624634626435456106860721096171173704537997312000*J7^2*J5^5*J4*J2
  +1080019805203800518104940901507011463409041408000*J8*J6*J5^5*J4*J2
  -128856731019641315743467540601078010332839936000*J9*J5^6*J4*J2
  +69667585381810518554594392233305422347878400000*J7^5*J4^2*J2
  +14180359597812201506029783384029663896115609600000*J8*J7^3*J6*J4^2*J2
  +69597786942661391618793194282920773609848832000000*J9*J7^2*J6^2*J4^2*J2
  -209569471632802971290392985616031114854232227840000*J10*J7*J6^3*J4^2*J2
  -89443340591214120426119482420731443969953628160000*J9*J7^3*J5*J4^2*J2
  +304180085136778452420343174928679536716154929152000*J10*J7^2*J6*J5*J4^2*J2
  -124660081464774487414487504786836864323324739584000*J10*J8*J6^2*J5*J4^2*J2
  -3459175177232945927218458786011599342254686208000*J6^5*J5*J4^2*J2
  +55449102696564394898501529884751735126648422400000*J10*J8*J7*J5^2*J4^2*J2
  +20587171359971695983630342818213993941814162227200*J7*J6^3*J5^2*J4^2*J2
  -21222922372475728384002493828788161023435603968000*J7^2*J6*J5^3*J4^2*J2
  +11504885624564353328595162092382497583900131328000*J8*J6^2*J5^3*J4^2*J2
  -4358866739290263451066375433965259770313048064000*J8*J7*J5^4*J4^2*J2
  -442862778283962284234322126601144697842827264000*J9*J6*J5^4*J4^2*J2
  +351066938382927165710354392662121649887248384000*J10*J5^5*J4^2*J2
  -784326180856047812498086629229007411871744000*J5^7*J4^2*J2
  +56838112100955284235655206187667641575294369792000*J10*J7^3*J4^3*J2
  -288593649180612145699097245558536947305977741312000*J10*J8*J7*J6*J4^3*J2
  -7835928382261288347267160923068761227902582784000*J7*J6^4*J4^3*J2
  -26733544241369158547071982765897946911489182924800*J7^2*J6^2*J5*J4^3*J2
  +18969435144931495741661507273556340980597129216000*J8*J6^3*J5*J4^3*J2
  +46354586362549745794441593740571300248377884672000*J7^3*J5^2*J4^3*J2
  -14384699533006142028899161412822433266436931584000*J8*J7*J6*J5^2*J4^3*J2
  +3054226843689106536573551957629655749635342336000*J9*J6^2*J5^2*J4^3*J2
  +698143438107897229419658125639378508905342566400*J9*J7*J5^3*J4^3*J2
  -7215433560103147355132179226055595762758608486400*J10*J6*J5^3*J4^3*J2
  +860915624898127019827737761195569057244381184000*J6*J5^5*J4^3*J2
  +3814027863359807094505990512599359443776097484800*J7^3*J6*J4^4*J2
  +93153198732744237553096936987252079094726131712000*J8*J7*J6^2*J4^4*J2
  -339208114904468163985888477630926076469103820800*J9*J6^3*J4^4*J2
  -173060281261246496688859568348276647641055494144000*J8*J7^2*J5*J4^4*J2
  +23741941911424245727632872450482827350453413478400*J9*J7*J6*J5*J4^4*J2
  -89224116604590936698478068167758610142193726259200*J10*J6^2*J5*J4^4*J2
  +7109398573114414061755160202566836478388731904000*J10*J7*J5^2*J4^4*J2
  +6944295940344202697753274525366348903929169838080*J6^2*J5^3*J4^4*J2
  -1341332511013716227643889797073810602177488486400*J7*J5^4*J4^4*J2
  +58123354230222884220451981175259630892787485900800*J9*J7^2*J4^5*J2
  -228007127991841227268096241897125880130031111372800*J10*J7*J6*J4^5*J2
  +1156095266138314269503982416290885926056361984000*J10*J8*J5*J4^5*J2
  -2863416153267873972241072789905053276549979045888*J6^3*J5*J4^5*J2
  +8392058814599287545042114989538951726625927987200*J7*J6*J5^2*J4^5*J2
  +3294743455240178354157778770244660969683183206400*J8*J5^3*J4^5*J2
  -7466729645942694273207017027950679045362447024128*J7*J6^2*J4^6*J2
  -32556514255281752850509069648057753886443616337920*J7^2*J5*J4^6*J2
  +28641170154846981815340538850923287483919714222080*J8*J6*J5*J4^6*J2
  +48031921893534339180835206647010474037063188480*J9*J5^2*J4^6*J2
  +77630808204526262820277058854612695049097151774720*J8*J7*J4^7*J2
  +1657698381289616913152922520192362158550417408*J9*J6*J4^7*J2
  -274070132107982411729360557967187827310125383680*J10*J5*J4^7*J2
  +62183339617053449869673376070138420667948728320*J5^3*J4^7*J2
  +589432437134461304141728347581379781025933033472*J6*J5*J4^8*J2
  +1478764622188444867508345893176547893972377272320*J7*J4^9*J2
  -244573079670642761347936063058408720424960000000*J7^4*J6^2*J3*J2
  -5832376255637716243249245906343730884902912000000*J8*J7^2*J6^3*J3*J2
  -35031617781125177701909484756894851980381388800000*J9*J7*J6^4*J3*J2
  -19557260839996994015808370671526058204017459200000*J10*J6^5*J3*J2
  +382555647043251449254115558358730947153984000000*J7^5*J5*J3*J2
  +9308540610262384516013211108349400274702336000000*J8*J7^3*J6*J5*J3*J2
  +76159681231600852201721452091722134735185510400000*J9*J7^2*J6^2*J5*J3*J2
  +43941691499105327186588805694554155922751488000000*J10*J7*J6^3*J5*J3*J2
  -32512663347898228663927784588969346991132508160000*J9*J7^3*J5^2*J3*J2
  -21473692411093439801721599474648574655793725440000*J10*J7^2*J6*J5^2*J3*J2
  -23356620018570864249864056473328317970503434240000*J10*J8*J6^2*J5^2*J3*J2
  -1888716922808080090098872576866082561426718720000*J6^5*J5^2*J3*J2
  +31185192086363036265723973932428350627271147520000*J10*J8*J7*J5^3*J3*J2
  +6285475371347466830783430186868350858471407616000*J7*J6^3*J5^3*J3*J2
  -4999193852036690149867157167109946864637181952000*J7^2*J6*J5^4*J3*J2
  -170650887474859021998819841183243452184264704000*J8*J6^2*J5^4*J3*J2
  +595058540796511846906432596787839013874565120000*J8*J7*J5^5*J3*J2
  +107588875689836894809104859288513370866581504000*J9*J6*J5^5*J3*J2
  -297529270398255923453216298393919506937282560000*J10*J5^6*J3*J2
  -1436095979017042253789999985141403746369792000000*J8*J7^4*J4*J3*J2
  -14211777195571832419997311494886095588635443200000*J9*J7^3*J6*J4*J3*J2
  -107704699979422712046342778442430626693382144000000*J10*J7^2*J6^2*J4*J3*J2
  -193810012534153217709315642763431660475750809600000*J10*J8*J6^3*J4*J3*J2
  -12622172664091540356354347424887975442131189760000*J6^6*J4*J3*J2
  +124179710726903792401208792837480496971088199680000*J10*J7^3*J5*J4*J3*J2
  +202665806970049108366157975475591414243624222720000*J10*J8*J7*J6*J5*J4*J3*J2
  +42859996863544803877585604397980786961615421440000*J7*J6^4*J5*J4*J3*J2
  -37902065403221455136762777499204539815836647424000*J7^2*J6^2*J5^2*J4*J3*J2
  -354913115050361382058435622663796977269997568000*J8*J6^3*J5^2*J4*J3*J2
  +6682269189878857605954404094496990900930400256000*J7^3*J5^3*J4*J3*J2
  +495829696090391043123558870732001602913173504000*J8*J7*J6*J5^3*J4*J3*J2
  -751944783881493019016064758900732886952339046400*J9*J6^2*J5^3*J4*J3*J2
  -639358011537092305416933503680073366437625856000*J9*J7*J5^4*J4*J3*J2
  +2830197933388536918183357343754110353820090368000*J10*J6*J5^4*J4*J3*J2
  -323102020141089638677452741355069502901977088000*J6*J5^6*J4*J3*J2
  -212354452003156521347048455892729076406655385600000*J10*J8*J7^2*J4^2*J3*J2
  -9424261210157265280392327203698932467116277760000*J7^2*J6^3*J4^2*J3*J2
  -2779415370640197970274382427041656216035000320000*J8*J6^4*J4^2*J3*J2
  +11474818640175492596474195252296090785999519744000*J7^3*J6*J5*J4^2*J3*J2
  -30760012343341609826598262347457230547552567296000*J8*J7*J6^2*J5*J4^2*J3*J2
  -8319944468432241939007466423432605509155920281600*J9*J6^3*J5*J4^2*J3*J2
  +4467991197020438999018654286083700205649264640000*J8*J7^2*J5^2*J4^2*J3*J2
  +18387080561238480478125641193574921288166670336000*J9*J7*J6*J5^2*J4^2*J3*J2
  -61887148260054458514814253844937118566022381568000*J10*J6^2*J5^2*J4^2*J3*J2
  +4228301035459558911878475104847995019171201024000*J10*J7*J5^3*J4^2*J3*J2
  +5769138150190605909680168936318380695807118540800*J6^2*J5^4*J4^2*J3*J2
  +492562062569734520863427910381906393191940096000*J7*J5^5*J4^2*J3*J2
  -10567293065180754690019557253233354263364648960000*J7^4*J4^3*J3*J2
  -58946939025037831910823374844736961304418320384000*J8*J7^2*J6*J4^3*J3*J2
  +111800432407037080453073977240652527988769816576000*J9*J7*J6^2*J4^3*J3*J2
  -472846172277407121538914043871948659312135294156800*J10*J6^3*J4^3*J3*J2
  -4856274884774621366014272614448367297860993024000*J9*J7^2*J5*J4^3*J3*J2
  +167949651574050845818988673124876251628245614592000*J10*J7*J6*J5*J4^3*J3*J2
  -32582347261777118438767861301027623215380299776000*J10*J8*J5^2*J4^3*J3*J2
  +37625984658608525476338015047543189971943817216000*J6^3*J5^2*J4^3*J3*J2
  -16515817089626679636012210144741508767791500492800*J7*J6*J5^3*J4^3*J3*J2
  -1748820749375289312298738271203598004142473216000*J8*J5^4*J4^3*J3*J2
  -18132323595137366822511483927717248123604566016000*J10*J7^2*J4^4*J3*J2
  -295808592372499593477580299016719471321915850752000*J10*J8*J6*J4^4*J3*J2
  -20310449825516333826634354473573947574403612016640*J6^4*J4^4*J3*J2
  -53014006234845166372540705606088866027012934860800*J7*J6^2*J5*J4^4*J3*J2
  +16185067759610567018057026958742395948772989337600*J7^2*J5^2*J4^4*J3*J2
  +28515407127520775227481827855679844814856965324800*J8*J6*J5^2*J4^4*J3*J2
  -1060864741958339536446000879340254116800207257600*J9*J5^3*J4^4*J3*J2
  +16845544694980965721033144804155368250074380369920*J7^2*J6*J4^5*J3*J2
  +176115602026022917135495979656195583944182957342720*J8*J6^2*J4^5*J3*J2
  -54088752157046984638469183888004705685333868544000*J8*J7*J5*J4^5*J3*J2
  -405029737102792643780681672401977040641762263040*J9*J6*J5*J4^5*J3*J2
  -323927131915510303244214028549564585839742156800*J10*J5^2*J4^5*J3*J2
  -108985954355352379459756752905807064080370892800*J5^4*J4^5*J3*J2
  +3348493090055268864939791554472697956225242890240*J9*J7*J4^6*J3*J2
  -67601266739124540275299226643486014372713762652160*J10*J6*J4^6*J3*J2
  +4782722839374098047427819499821193985980975022080*J6*J5^2*J4^6*J3*J2
  +2783773829183149214091979408914521415544712724480*J6^2*J4^7*J3*J2
  -9169928936087543487330020445225822940150282321920*J7*J5*J4^7*J3*J2
  +17454990795841676006740550164222311065798993510400*J8*J4^8*J3*J2
  +332535642656002511674258423215905292256366559232*J4^10*J3*J2
  +357891195541717749945314904805071706134528000000*J9*J7^4*J3^2*J2
  +4787539701266098382723470213962780172419072000000*J10*J7^3*J6*J3^2*J2
  +87991377912663686807295200358148868338089984000000*J10*J8*J7*J6^2*J3^2*J2
  +22829147454314985377248143658400955976227225600000*J7*J6^5*J3^2*J2
  -73465641046012851190359096895682197220848435200000*J10*J8*J7^2*J5*J3^2*J2
  -56559814265379513520669823775192569468210380800000*J7^2*J6^3*J5*J3^2*J2
  +5090840897706252283006034210024572021899264000000*J8*J6^4*J5*J3^2*J2
  +31752002775786607140711958338744978882932613120000*J7^3*J6*J5^2*J3^2*J2
  -8877260489838897482930279811864283961968558080000*J8*J7*J6^2*J5^2*J3^2*J2
  +8230775734829881110730566042582454612197900288000*J9*J6^3*J5^2*J3^2*J2
  +3883427190919229336120395825690469251675668480000*J8*J7^2*J5^3*J3^2*J2
  -8614616786241595949432432297180944560027598848000*J9*J7*J6*J5^3*J3^2*J2
  -2909715913782836771742661087415443236851810304000*J10*J6^2*J5^3*J3^2*J2
  +599859915870385861523376607051698350850048000000*J10*J7*J5^4*J3^2*J2
  -16648326876825009296725365004827912577744896000*J6^2*J5^5*J3^2*J2
  +25825695877978568821027541410320986051493888000000*J7^3*J6^2*J4*J3^2*J2
  +157302920348332959996941617533732670899486720000000*J8*J7*J6^3*J4*J3^2*J2
  +51010858592238222692550411605317786852738990080000*J9*J6^4*J4*J3^2*J2
  -30278260804361688182543946582205131461439909120000*J7^4*J5*J4*J3^2*J2
  -156720541708048553237554751796589692891906785280000*J8*J7^2*J6*J5*J4*J3^2*J2
  -24446495126216089877807146122788331594348232704000*J9*J7*J6^2*J5*J4*J3^2*J2
  -71546512375690562483667051951586672323179053056000*J10*J6^3*J5*J4*J3^2*J2
  -27844709828699820006354804263536510919941816320000*J9*J7^2*J5^2*J4*J3^2*J2
  +91721041374071601253937833787426758545757962240000*J10*J7*J6*J5^2*J4*J3^2*J2
  +6418121548228520831293585019914500134425067520000*J10*J8*J5^3*J4*J3^2*J2
  +5561941629213833269447463817760925550372716544000*J6^3*J5^3*J4*J3^2*J2
  -7127245279464895431918741033684677023962365952000*J7*J6*J5^4*J4*J3^2*J2
  +16802358033999257453352694358920263421132800000*J8*J5^5*J4*J3^2*J2
  +72300604554282585984955690959294492103685498880000*J8*J7^3*J4^2*J3^2*J2
  +97935985617529873731772289792736437427135578112000*J9*J7^2*J6*J4^2*J3^2*J2
  -218459441890274221360000748387785099551159877632000*J10*J7*J6^2*J4^2*J3^2*J2
  +39167837367191171672592026440687647592665169920000*J10*J7^2*J5*J4^2*J3^2*J2
  -145933589408992013161090766983760827454749409280000*J10*J8*J6*J5*J4^2*J3^2*J2
  -4258127548636983507735189609039139525068482150400*J6^4*J5*J4^2*J3^2*J2
  +18211798547344102574963073204267569383883341824000*J7*J6^2*J5^2*J4^2*J3^2*J2
  +11373064646954062703458437509172919056485010432000*J7^2*J5^3*J4^2*J3^2*J2
  +12274940242338856779432971344855451397311692800000*J8*J6*J5^3*J4^2*J3^2*J2
  -371958494509675199172274944584181369265520640000*J9*J5^4*J4^2*J3^2*J2
  +27598520927443474052704966898003392204159057920000*J10*J8*J7*J4^3*J3^2*J2
  +27408915313750383151167896146715644391827125043200*J7*J6^3*J4^3*J3^2*J2
  -39491938892833453844046107156587917971645227008000*J7^2*J6*J5*J4^3*J3^2*J2
  +15261965521304630920088777818125100920941838336000*J8*J6^2*J5*J4^3*J3^2*J2
  -51270527631662247103623501384891251630816428032000*J8*J7*J5^2*J4^3*J3^2*J2
  +8192571669611512087700277052769966437853193830400*J9*J6*J5^2*J4^3*J3^2*J2
  +3033472749958624286519859649108152216887230464000*J10*J5^3*J4^3*J3^2*J2
  +9081141469417158814551165674091521362624512000*J5^5*J4^3*J3^2*J2
  +3531277763993347418520212205692642649645588480000*J7^3*J4^4*J3^2*J2
  +105285434631596038398386185596414891728748675072000*J8*J7*J6*J4^4*J3^2*J2
  -25434970010578907280752040721902645530869314355200*J9*J6^2*J4^4*J3^2*J2
  +33598179765909510493387798788151821615558033408000*J9*J7*J5*J4^4*J3^2*J2
  -118215467327092423429811456165632027172888641536000*J10*J6*J5*J4^4*J3^2*J2
  +9489025880150125891907244158809052743591369113600*J6*J5^3*J4^4*J3^2*J2
  +8795740982673223888118458632172687204219355136000*J10*J7*J4^5*J3^2*J2
  -9141241157920029399429468514245130863669097267200*J6^2*J5*J4^5*J3^2*J2
  -14659453252757856577787001988680459541781702246400*J7*J5^2*J4^5*J3^2*J2
  +3146592275727795160474573325607341254407880704000*J7*J6*J4^6*J3^2*J2
  +36963944840911783204495982866160155966374622003200*J8*J5*J4^6*J3^2*J2
  -2178554731668150291332419123034838817564356771840*J9*J4^7*J3^2*J2
  +355999088081080754845798727654083362043660861440*J5*J4^8*J3^2*J2
  -719899179916946855070102290903769614058240000000*J7^4*J6*J3^3*J2
  -16686122694604368665933603151598053260132352000000*J8*J7^2*J6^2*J3^3*J2
  -56639530586854425691210952035710486575264563200000*J9*J7*J6^3*J3^3*J2
  -4756127218034018514709150459437373249604812800000*J10*J6^4*J3^3*J2
  +16773413248914799354027917716381585404535424000000*J8*J7^3*J5*J3^3*J2
  +61216307527652016310502317692195170858102292480000*J9*J7^2*J6*J5*J3^3*J2
  +2026069448453608030954906790444414544201646080000*J10*J7*J6^2*J5*J3^3*J2
  +3087727591163437581579666731726499203415244800000*J10*J7^2*J5^2*J3^3*J2
  -1008599992583429462829765822233375110122700800000*J10*J8*J6*J5^2*J3^3*J2
  +544827607701575191569756194713904438354903040000*J6^4*J5^2*J3^3*J2
  -1829329424257611449777690976302786746715209728000*J7*J6^2*J5^3*J3^3*J2
  +1131667771452183272373188933626487174947368960000*J7^2*J5^4*J3^3*J2
  +169500571828253280308948665840692875990138880000*J8*J6*J5^4*J3^3*J2
  -699483760030114835135261937503313939026411520000*J9*J5^5*J3^3*J2
  -27295483456778596439059535106296137797259591680000*J9*J7^3*J4*J3^3*J2
  -45045721431059702322440896037305769122832056320000*J10*J7^2*J6*J4*J3^3*J2
  -34267728861627481841666582297009820330067230720000*J10*J8*J6^2*J4*J3^3*J2
  -11895966100758304698426951002499609796301291520000*J6^5*J4*J3^3*J2
  -38152093087056969469591175243212367118837350400000*J10*J8*J7*J5*J4*J3^3*J2
  +28671681784117584484516876544882289116725641216000*J7*J6^3*J5*J4*J3^3*J2
  -9989142900148517151160117043543600185430200320000*J7^2*J6*J5^2*J4*J3^3*J2
  +5355442719398398014129149655845341400090542080000*J8*J6^2*J5^2*J4*J3^3*J2
  -7122050130841132146554133108134325002887741440000*J8*J7*J5^3*J4*J3^3*J2
  +3006385327350071800891067514033929013656813568000*J9*J6*J5^3*J4*J3^3*J2
  +239057234778267499489693553902838926226227200000*J10*J5^4*J4*J3^3*J2
  +15105129016450435173502319193775070496788938752000*J7^2*J6^2*J4^2*J3^3*J2
  -59120806021125159499071011070289349901639745536000*J8*J6^3*J4^2*J3^3*J2
  -1727704062991511423292429189408334939985928960000*J7^3*J5*J4^2*J3^3*J2
  +12724819452928213267730043229486189860099317760000*J8*J7*J6*J5*J4^2*J3^3*J2
  -22405281388208677314640401157438921216348913664000*J9*J6^2*J5*J4^2*J3^3*J2
  +5173304110439187400465084707967163632973316096000*J9*J7*J5^2*J4^2*J3^3*J2
  -7103074860297106174377345457820769120698499072000*J10*J6*J5^2*J4^2*J3^3*J2
  +1124354546608318169845210066399203794996527104000*J6*J5^4*J4^2*J3^3*J2
  -20648664490083814328964957473111763035361223680000*J8*J7^2*J4^3*J3^3*J2
  -8877405552071477097911650352381529092445437952000*J9*J7*J6*J4^3*J3^3*J2
  +53292049427563769853129599484346442675748077568000*J10*J6^2*J4^3*J3^3*J2
  -1303405849186816501914722657050318696901099520000*J10*J7*J5*J4^3*J3^3*J2
  -3292580269373185022216675344785295729026210201600*J6^2*J5^2*J4^3*J3^3*J2
  -904766113104685269108301860689007766257822720000*J7*J5^3*J4^3*J3^3*J2
  -22255370057435050844042670904345467816349532160000*J10*J8*J4^4*J3^3*J2
  -3779555747047817004099615394558496964808802304000*J6^3*J4^4*J3^3*J2
  +12099957936218523821910441242005037103034441728000*J7*J6*J5*J4^4*J3^3*J2
  +1918967252710825251603796470558597109183905792000*J8*J5^2*J4^4*J3^3*J2
  +47515247150686433862263650428937460893532160000*J7^2*J4^5*J3^3*J2
  -1734455975598436157978251302528045624890228736000*J8*J6*J4^5*J3^3*J2
  -4545646729251838344994484456536350782667305779200*J9*J5*J4^5*J3^3*J2
  +1215064631835046760659304080503940646672793600000*J10*J4^6*J3^3*J2
  -713136617874224026149722420164943103516986572800*J5^2*J4^6*J3^3*J2
  -685591636890075636574692742718886675369594716160*J6*J4^7*J3^3*J2
  +4757329206414754188264762279402536290402099200000*J10*J7^3*J3^4*J2
  +35710541976862126884027784956410735315700940800000*J10*J8*J7*J6*J3^4*J2
  +6413171106566654293191902547535857525247180800000*J7*J6^4*J3^4*J2
  -10477793937601821740975372523072101406751457280000*J7^2*J6^2*J5*J3^4*J2
  -2176177578582097158142157946655244645365186560000*J8*J6^3*J5*J3^4*J2
  -794503603928688846414248933010121711225190400000*J7^3*J5^2*J3^4*J2
  +2989019839440303410109306265810798525498982400000*J8*J7*J6*J5^2*J3^4*J2
  -2821705174011132310403189233872092121142394880000*J9*J6^2*J5^2*J3^4*J2
  +2768839462959059684924384681650130176372899840000*J9*J7*J5^3*J3^4*J2
  -991935960685027349097908344981747879827210240000*J10*J6*J5^3*J3^4*J2
  +136376431393666940369577164665089253320376320000*J6*J5^5*J3^4*J2
  +9804547357190252693494658217468925253118074880000*J7^3*J6*J4*J3^4*J2
  +32803042623433999071503443921987521768692121600000*J8*J7*J6^2*J4*J3^4*J2
  +22429539706736907638489347201238870133766619136000*J9*J6^3*J4*J3^4*J2
  -787897263704431520241576012036783449899584000000*J8*J7^2*J5*J4*J3^4*J2
  -950759100666197395872393997250736984444764160000*J9*J7*J6*J5*J4*J3^4*J2
  +14328889311747708664662197542351852767836897280000*J10*J6^2*J5*J4*J3^4*J2
  -7317854102982882589701145700155820662371287040000*J10*J7*J5^2*J4*J3^4*J2
  -1537160704547250670959097901545224860235202560000*J6^2*J5^3*J4*J3^4*J2
  -241858727841967609085097520630668292155617280000*J7*J5^4*J4*J3^4*J2
  +15374363029269360193080909969095366579049799680000*J9*J7^2*J4^2*J3^4*J2
  -38521811150601208079429414219645320321151139840000*J10*J7*J6*J4^2*J3^4*J2
  +10159452282586020495438579730704957764608819200000*J10*J8*J5*J4^2*J3^4*J2
  +2312389054837060620932134564041292624301654016000*J6^3*J5*J4^2*J3^4*J2
  +7904996330863245099930770074118011942314964992000*J7*J6*J5^2*J4^2*J3^4*J2
  +442387475826567547180020744535351821432115200000*J8*J5^3*J4^2*J3^4*J2
  -10974676782721768956503606674520188977999937536000*J7*J6^2*J4^3*J3^4*J2
  -5425131444641645402941422325046532964096755840000*J7^2*J5*J4^3*J3^4*J2
  -14133892142225293436268044559011604217529364480000*J8*J6*J5*J4^3*J3^4*J2
  -637035691915597350349191134688282959425044480000*J9*J5^2*J4^3*J3^4*J2
  +18284199710762660048486150620021032952123511040000*J8*J7*J4^4*J3^4*J2
  -1089088098822717955401315826671064350275469312000*J9*J6*J4^4*J3^4*J2
  +6797609671749324159508247252274810756174489600000*J10*J5*J4^4*J3^4*J2
  -53910837390881276629159329068105423287810944000*J5^3*J4^4*J3^4*J2
  -1820498994006513803688169746085929857518600396800*J6*J5*J4^5*J3^4*J2
  +323617173643503315307831781808108193290476544000*J7*J4^6*J3^4*J2
  -741312817381746975577248279683487600690412800000*J7^4*J3^5*J2
  -5201006427063285658018752485307990575587737600000*J8*J7^2*J6*J3^5*J2
  -13275801349320917276918528340650706670442250240000*J9*J7*J6^2*J3^5*J2
  -1008244557297720628260629536744481129528033280000*J10*J6^3*J3^5*J2
  +2524369325925584847742640722276934062865817600000*J9*J7^2*J5*J3^5*J2
  +3957442748036131598071305041809865031745536000000*J10*J7*J6*J5*J3^5*J2
  -1316189498112852748065876426613310130241536000000*J10*J8*J5^2*J3^5*J2
  +66060528720743347033141967503600919873323008000*J6^3*J5^2*J3^5*J2
  +165686064552225082491777957127902099232849920000*J7*J6*J5^3*J3^5*J2
  +27633015900350635792962851002638524479795200000*J8*J5^4*J3^5*J2
  -10872412821949196909322446248233863306218598400000*J10*J7^2*J4*J3^5*J2
  +1666396772012515959731208556610953300515225600000*J10*J8*J6*J4*J3^5*J2
  -1784756336932515623330144491738139540349517824000*J6^4*J4*J3^5*J2
  +1619294039938634299997745867618697793538490368000*J7*J6^2*J5*J4*J3^5*J2
  +123620977182153797965591921559411481413214720000*J7^2*J5^2*J4*J3^5*J2
  -999383437733318137770112865518960009941319680000*J8*J6*J5^2*J4*J3^5*J2
  -91896249012400712239508606237101319484211200000*J9*J5^3*J4*J3^5*J2
  +3743991654978596354601538105414543498161546240000*J7^2*J6*J4^2*J3^5*J2
  -2215188790611030166573230788453767951122432000000*J8*J6^2*J4^2*J3^5*J2
  +1878186005998143703928670383054540557478081280000*J8*J7*J5*J4^2*J3^5*J2
  -447095277311939599809216106347131669040562176000*J9*J6*J5*J4^2*J3^5*J2
  +397015919644249086319863472913979964160532480000*J10*J5^2*J4^2*J3^5*J2
  +2997558228287910319976850949818112973368320000*J5^4*J4^2*J3^5*J2
  -3910453354747675648522387859671801380844265472000*J9*J7*J4^3*J3^5*J2
  +10897814954336743476397971272741086738961989632000*J10*J6*J4^3*J3^5*J2
  -716143399424867180241245426182342479565913088000*J6*J5^2*J4^3*J3^5*J2
  +962787343941135867765688376424086569071602073600*J6^2*J4^4*J3^5*J2
  +667464271614928366934487508214273131009864992000*J7*J5*J4^4*J3^5*J2
  -2746700515177551633369549752245539028646987904000*J8*J4^5*J3^5*J2
  -56115858684809153016201194395028187981231513600*J4^7*J3^5*J2
  +3600122987362951504032348231870156580537958400000*J10*J8*J7*J3^6*J2
  +451945709090184425787957523428116348346040320000*J7*J6^3*J3^6*J2
  -1109524554754675035267975996210878168791418880000*J7^2*J6*J5*J3^6*J2
  +198092534819395522522591762298859041240186880000*J8*J6^2*J5*J3^6*J2
  +80489616753950380234486582035550442971084800000*J8*J7*J5^2*J3^6*J2
  +122837334063330306085174363186078880938721280000*J9*J6*J5^2*J3^6*J2
  -75493246429735619813472403351003161522585600000*J10*J5^3*J3^6*J2
  +1151375662514609824706785458443271853324800000*J5^5*J3^6*J2
  +1609622702586900482390988695284642629030673920000*J7^3*J4*J3^6*J2
  -447153816326482987892339257700969488470097920000*J8*J7*J6*J4*J3^6*J2
  +1939632914330385588509523787975432533706801152000*J9*J6^2*J4*J3^6*J2
  -360590286539653161921395809633343504830095360000*J9*J7*J5*J4*J3^6*J2
  -1463388382302949964972665049649818961759436800000*J10*J6*J5*J4*J3^6*J2
  +36044662765211733753957794396939164209807360000*J6*J5^3*J4*J3^6*J2
  +2017753608544487203508074314882709520551372800000*J10*J7*J4^2*J3^6*J2
  +511021941291343931784257571179865860047011840000*J6^2*J5*J4^2*J3^6*J2
  -104272766663319840163088810722474213147560960000*J7*J5^2*J4^2*J3^6*J2
  -1868134911561139783053528224203396953088806912000*J7*J6*J4^3*J3^6*J2
  +170818650865893218258222128688408019751478400000*J8*J5*J4^3*J3^6*J2
  +305879171557594285072169733820206071221337088000*J9*J4^4*J3^6*J2
  +62074352257990207415605692277005202884033264000*J5*J4^5*J3^6*J2
  -611040718600238303143369064913884494518374400000*J8*J7^2*J3^7*J2
  -751945209465572280632818894135537070627880960000*J9*J7*J6*J3^7*J2
  -415289623980255134404160492397908990393057280000*J10*J6^2*J3^7*J2
  +256831962483294707622666936279786554163609600000*J10*J7*J5*J3^7*J2
  +32943720039251431940592438107248729568133120000*J6^2*J5^2*J3^7*J2
  -1986424911826715519633696108424997431974400000*J7*J5^3*J3^7*J2
  -534737735309056846392942164757442161030758400000*J10*J8*J4*J3^7*J2
  -300854178525086698745252626684326569139240960000*J6^3*J4*J3^7*J2
  +131614779318846861338478310202669492991866880000*J7*J6*J5*J4*J3^7*J2
  +40054381067912158679177477288357228074060800000*J8*J5^2*J4*J3^7*J2
  -126193105158036760528048237211589795703205760000*J7^2*J4^2*J3^7*J2
  +536606694646762580794183067972448029465702400000*J8*J6*J4^2*J3^7*J2
  +8590537120699821542789453649968022576261120000*J9*J5*J4^2*J3^7*J2
  -390535302356491160104957795016658584442147840000*J10*J4^3*J3^7*J2
  -3543205106039667558174732124102240840867200000*J5^2*J4^3*J3^7*J2
  +155379302518900525712783020652169017229876864000*J6*J4^4*J3^7*J2
  +101705945835293955122288193515861468775383040000*J7*J6^2*J3^8*J2
  -14042669630817384358004251158981240741235200000*J7^2*J5*J3^8*J2
  -19355602475559594540596880063711096756633600000*J8*J6*J5*J3^8*J2
  +3681174634739218274590254260635663428403200000*J9*J5^2*J3^8*J2
  +39453439075572845432522576528294105356185600000*J8*J7*J4*J3^8*J2
  +49823332482238686090685936276665336871649280000*J9*J6*J4*J3^8*J2
  -1185587431905639406659375459345093150105600000*J10*J5*J4*J3^8*J2
  +180893377871995777373654163486001817568000000*J5^3*J4*J3^8*J2
  -18039890435802970193023538924885158819176960000*J6*J5*J4^2*J3^8*J2
  +4730886091150199416257189332005792338940800000*J7*J4^3*J3^8*J2
  -19190534619538513878143092727791939382476800000*J9*J7*J3^9*J2
  +22236791785513163569991267230483402909286400000*J10*J6*J3^9*J2
  -3576060189669850071776145182171798904729600000*J6*J5^2*J3^9*J2
  -24268155395693809146896907206249076813496320000*J6^2*J4*J3^9*J2
  +5756003075261007761220901650064721760345600000*J7*J5*J4*J3^9*J2
  -3042518723313562030537138535516184982041600000*J8*J4^2*J3^9*J2
  +72699800569533561270121449602599255034160000*J4^4*J3^9*J2
  +4043701092345910259476559984426761032499200000*J7*J6*J3^10*J2
  -260450140377689138283305029125663739392000000*J8*J5*J3^10*J2
  +1395737685294149076860624263106670076723200000*J9*J4*J3^10*J2
  -155260173582788299970523963968752579958400000*J5*J4^2*J3^10*J2
  -1041482662954595585135847263760014684160000000*J10*J3^11*J2
  -8014681761474255182150451020977549824000000*J5^2*J3^11*J2
  -376749409888313793447314863078879628083200000*J6*J4*J3^11*J2
  +125948081775014751580391430170030481408000000*J7*J3^12*J2
  -4270908790315128910062547431070248960000000*J4*J3^13*J2
  +639210565027129249755202406616861299712000000*J7^5*J6*J2^2
  +472953164724328504564352382779946377871360000000*J8*J7^3*J6^2*J2^2
  +3402756262612296102829753412092808664396595200000*J9*J7^2*J6^3*J2^2
  +20503675045752999160127349236625218756778393600000*J10*J7*J6^4*J2^2
  -752514080667629931386774227382573043909504000000*J8*J7^4*J5*J2^2
  -5449164138480742969440935556634420805802393600000*J9*J7^3*J6*J5*J2^2
  -55435552544921654517941969350118186218684416000000*J10*J7^2*J6^2*J5*J2^2
  +13753109230313179150392856501783297287153254400000*J10*J8*J6^3*J5*J2^2
  -1179178530766308492168904004937698488835112960000*J6^6*J5*J2^2
  +36699540051452435706004715844754833409155809280000*J10*J7^3*J5^2*J2^2
  -20139470189698381754698025004338770064918446080000*J10*J8*J7*J6*J5^2*J2^2
  +4373761261903702497554607299013407315349995520000*J7*J6^4*J5^2*J2^2
  -5004047592356757617567976423575105083128938496000*J7^2*J6^2*J5^3*J2^2
  -347646012132359993485475958163338735447441408000*J8*J6^3*J5^3*J2^2
  +1572320380122964829212075050280845438050767872000*J7^3*J5^4*J2^2
  +490477285843102705779475747949588789103427584000*J8*J7*J6*J5^4*J2^2
  +372192030167071350113087852981661685419029299200*J9*J6^2*J5^4*J2^2
  -313185451743860513453887920436498205018750976000*J9*J7*J5^5*J2^2
  +221847220805711845389795926143063145054208000000*J10*J6*J5^5*J2^2
  -697178827427598055553854781536895477219328000*J6*J5^7*J2^2
  +993785203905727747240977826470993198445363200000*J9*J7^4*J4*J2^2
  +10992796887939616858532046733904188587481497600000*J10*J7^3*J6*J4*J2^2
  +188345285005498553890521010028347874136922521600000*J10*J8*J7*J6^2*J4*J2^2
  +5064541564935224466214580060705501519932293120000*J7*J6^5*J4*J2^2
  -251228035299887759721125256550064620449504952320000*J10*J8*J7^2*J5*J4*J2^2
  -12308726510323606170044541455719980646976716800000*J7^2*J6^3*J5*J4*J2^2
  -27201890297891695065603685841453063688998092800000*J8*J6^4*J5*J4*J2^2
  +5867074497593059559570516833486097886648066048000*J7^3*J6*J5^2*J4*J2^2
  +53749690028011853593964839323932479075816833024000*J8*J7*J6^2*J5^2*J4*J2^2
  -1550976858058745337104249498337052019350988390400*J9*J6^3*J5^2*J4*J2^2
  -14456114367711411527502382015765602659724165120000*J8*J7^2*J5^3*J4*J2^2
  +2615628884226355369706006238622180115648348160000*J9*J7*J6*J5^3*J4*J2^2
  +2683026985475386400345365447328130687918145536000*J10*J6^2*J5^3*J4*J2^2
  -1018185188009290518803558145889746077312090112000*J10*J7*J5^4*J4*J2^2
  -243996434254213244556427821608095998783415910400*J6^2*J5^5*J4*J2^2
  +1045768241141397083330782172305343215828992000*J7*J5^6*J4*J2^2
  +16823362521915075468059365288032224116628520960000*J7^3*J6^2*J4^2*J2^2
  -38156200632776505573293679707004899032962170880000*J8*J7*J6^3*J4^2*J2^2
  +6093512474977093565252527761527216531375652864000*J9*J6^4*J4^2*J2^2
  -24247477507463106542291670537639734391646679040000*J7^4*J5*J4^2*J2^2
  +88481467335986685833057355202773486517817966592000*J8*J7^2*J6*J5*J4^2*J2^2
  -60589004491101076946685971328312413812100903731200*J9*J7*J6^2*J5*J4^2*J2^2
  +156243398830118441453703159210201295731861277900800*J10*J6^3*J5*J4^2*J2^2
  +30504483736767499776104687363755936518685851648000*J9*J7^2*J5^2*J4^2*J2^2
  -58129254594265029947424229050230901283995254784000*J10*J7*J6*J5^2*J4^2*J2^2
  +10173648504898216375309628377874666665185116160000*J10*J8*J5^3*J4^2*J2^2
  -13112294388138721990212900685788166163649685094400*J6^3*J5^3*J4^2*J2^2
  +3227410687277861897787093761216236582730307993600*J7*J6*J5^4*J4^2*J2^2
  +12510242366912849196685928146716544110428160000*J8*J5^5*J4^2*J2^2
  +72418327510991327360456947772524980772399349760000*J8*J7^3*J4^3*J2^2
  -117352820596102553794455729709210890560284183756800*J9*J7^2*J6*J4^3*J2^2
  +514114110992622286669670596632193067674540965888000*J10*J7*J6^2*J4^3*J2^2
  -135570246459490113198866891787738352433642864640000*J10*J7^2*J5*J4^3*J2^2
  +51930898176044352440377680536039408459348705280000*J10*J8*J6*J5*J4^3*J2^2
  +5416104790448998668315015271461345263882506076160*J6^4*J5*J4^3*J2^2
  -19269715586522127160439962030320361400671037030400*J7*J6^2*J5^2*J4^3*J2^2
  -3948816313012969451015646573727592591228692070400*J7^2*J5^3*J4^3*J2^2
  +213654562641893491034931342558988681433894092800*J8*J6*J5^3*J4^3*J2^2
  -242419702858667843446544010531878675731709952000*J9*J5^4*J4^3*J2^2
  +278495003366626187040121359956320728545287471104000*J10*J8*J7*J4^4*J2^2
  +21111501126462644080148112043631425957210336788480*J7*J6^3*J4^4*J2^2
  +63327269658222301939670083001938733708425455206400*J7^2*J6*J5*J4^4*J2^2
  -63348397882871003688529046713899262364312666112000*J8*J6^2*J5*J4^4*J2^2
  +6464828984667079660622529264545242783137398784000*J8*J7*J5^2*J4^4*J2^2
  -1266536219627078561753451668721009968523981619200*J9*J6*J5^2*J4^4*J2^2
  +1410155348190495725184070217214177374736325017600*J10*J5^3*J4^4*J2^2
  +1560306260400178468062251887392728249951846400*J5^5*J4^4*J2^2
  +7218018461838749709327491412791441756212785315840*J7^3*J4^5*J2^2
  -180510952600180694634371431998552531484977471160320*J8*J7*J6*J4^5*J2^2
  -124096356332191305478099361784346892472844025856*J9*J6^2*J4^5*J2^2
  -502977261669705398041554764472279074924962775040*J9*J7*J5*J4^5*J2^2
  -5453578533639132443501362803044296670981054791680*J10*J6*J5*J4^5*J2^2
  +1264609594759865090677325133516511869628537896960*J6*J5^3*J4^5*J2^2
  +31011818432391501987125526935985152232145834475520*J10*J7*J4^6*J2^2
  -3416892512217626116521997644291294256273280729088*J6^2*J5*J4^6*J2^2
  -1959490784507376203630144389347225569899409571840*J7*J5^2*J4^6*J2^2
  -7078429010200569985358644255050782546631271120896*J7*J6*J4^7*J2^2
  +5604903839164401605564506788843704956492594544640*J8*J5*J4^7*J2^2
  +207212297661202114144115315024045269818802176*J9*J4^8*J2^2
  +104724930665365665616965587886804519396009050112*J5*J4^9*J2^2
  -619154697856811847182768943195793939814400000000*J10*J7^4*J3*J2^2
  -13558196312477815771052735672191846278758400000000*J10*J8*J7^2*J6*J3*J2^2
  -10891926336534947885794372984798264648374681600000*J7^2*J6^4*J3*J2^2
  -10905012259308101371568784105361546386446745600000*J8*J6^5*J3*J2^2
  +27609511478718150937596588134081491691200512000000*J7^3*J6^2*J5*J3*J2^2
  +27063075338812627803296106466066843145601024000000*J8*J7*J6^3*J5*J3*J2^2
  +5444904453118505352769254586286754125316096000000*J9*J6^4*J5*J3*J2^2
  -16260361246951588266224572989891954662686885440000*J7^4*J5^2*J3*J2^2
  -17030249827580941953147371413342845250729021440000*J8*J7^2*J6*J5^2*J3*J2^2
  -19264074090617471206639222222983911813309005824000*J9*J7*J6^2*J5^2*J3*J2^2
  +6623822654035184158262844574044906250215358464000*J10*J6^3*J5^2*J3*J2^2
  +12213046931022239897896444126109560926062592000000*J9*J7^2*J5^3*J3*J2^2
  -8753700330093898188508705606634023266181447680000*J10*J7*J6*J5^3*J3*J2^2
  -4445908718822754810605540438403110123172003840000*J10*J8*J5^4*J3*J2^2
  -1274269677628589456593026288081498626358824140800*J6^3*J5^4*J3*J2^2
  +1804522108334934606004175092825114988958154752000*J7*J6*J5^5*J3*J2^2
  -2183801787917704831287339015876956562612940800000*J7^4*J6*J4*J3*J2^2
  -110455451505059473807241539135942029910022553600000*J8*J7^2*J6^2*J4*J3*J2^2
  -85340118255637184073316752307600444738492170240000*J9*J7*J6^3*J4*J3*J2^2
  +163910232738128646039840038609827399398976389120000*J10*J6^4*J4*J3*J2^2
  +129378393769310256446319433014974785695172392960000*J8*J7^3*J5*J4*J3*J2^2
  +105027469789668591485419071775424928741603409920000*J9*J7^2*J6*J5*J4*J3*J2^2
  -197499955277379314748346234171615156322011447296000*J10*J7*J6^2*J5*J4*J3*J2^2
  -13574859569935572757551234164224231500598026240000*J10*J7^2*J5^2*J4*J3*J2^2
  +31765666719048838612520825513782917871994142720000*J10*J8*J6*J5^2*J4*J3*J2^2
  -16129633548756632930979784341181131199316439859200*J6^4*J5^2*J4*J3*J2^2
  +22101684939513945944075121110886498759599534899200*J7*J6^2*J5^3*J4*J3*J2^2
  -2750965977840710247881019841254177628662999552000*J7^2*J5^4*J4*J3*J2^2
  -5742916749657015931625549361622030102541893632000*J8*J6*J5^4*J4*J3*J2^2
  -178692569591747923754066547216566994501402624000*J9*J5^5*J4*J3*J2^2
  -96080939400258170851438854315416106451666206720000*J9*J7^3*J4^2*J3*J2^2
  +161367691590674891872428234039513306816152862720000*J10*J7^2*J6*J4^2*J3*J2^2
  +457344135285474036334686221157803829555332382720000*J10*J8*J6^2*J4^2*J3*J2^2
  -730997851842874199784460201431398300113698816000*J6^5*J4^2*J3*J2^2
  -75584126454167675389219639055191051743972556800000*J10*J8*J7*J5*J4^2*J3*J2^2
  +31370299681780625443009818310532949017058135244800*J7*J6^3*J5*J4^2*J3*J2^2
  -65671163099351330003903354925367951499122348032000*J7^2*J6*J5^2*J4^2*J3*J2^2
  -45921597124399999043781251813508340764461236224000*J8*J6^2*J5^2*J4^2*J3*J2^2
  +17191529455602399919110674909334059463535951872000*J8*J7*J5^3*J4^2*J3*J2^2
  -807050135864085728075014548214260906947562700800*J9*J6*J5^3*J4^2*J3*J2^2
  -889117654133305352533195486679248683760877568000*J10*J5^4*J4^2*J3*J2^2
  +3305880782202843593924625537710216743747584000*J5^6*J4^2*J3*J2^2
  -35330730588332436930976102863281132124628372684800*J7^2*J6^2*J4^3*J3*J2^2
  -146548505123408801284641221349061949661081973555200*J8*J6^3*J4^3*J3*J2^2
  +51330204594154033949755991168151284292389830656000*J7^3*J5*J4^3*J3*J2^2
  +228221884026247451224335899604170004663361339392000*J8*J7*J6*J5*J4^3*J3*J2^2
  -10345667445096764414360591240274948251161146163200*J9*J6^2*J5*J4^3*J3*J2^2
  -11711612019876884952758007298823734841742616166400*J9*J7*J5^2*J4^3*J3*J2^2
  +47716768225573213379708731569245980397250438758400*J10*J6*J5^2*J4^3*J3*J2^2
  -4301747504897370134920253547110895486836618035200*J6*J5^4*J4^3*J3*J2^2
  -134832657638900442932440085879777825855846940672000*J8*J7^2*J4^4*J3*J2^2
  -97921329984916108014137508180255250673750664806400*J9*J7*J6*J4^4*J3*J2^2
  +516810040962763475399257149533838283060767463833600*J10*J6^2*J4^4*J3*J2^2
  -32804922552677239269327823790722988538134003712000*J10*J7*J5*J4^4*J3*J2^2
  -38849156810186178250692585350172376083352812257280*J6^2*J5^2*J4^4*J3*J2^2
  +6574159371604355756226346414091827342621173350400*J7*J5^3*J4^4*J3*J2^2
  +37023585179636401235477022876939678841307136000000*J10*J8*J4^5*J3*J2^2
  +13786335719026585892818546687606798715631697920000*J6^3*J4^5*J3*J2^2
  +69690886273584011758012105234319339191743283200000*J7*J6*J5*J4^5*J3*J2^2
  -17048264880981600432497139264940042817700574003200*J8*J5^2*J4^5*J3*J2^2
  -1448384701222671747188710403419352227392714178560*J7^2*J4^6*J3*J2^2
  -164384689350784259364649981493389501304984913838080*J8*J6*J4^6*J3*J2^2
  -1704505119391045421789495350074985453389223034880*J9*J5*J4^6*J3*J2^2
  +6434286171554428573025914512084791093154482749440*J10*J4^7*J3*J2^2
  -446639787485871429638987984142006585549096222720*J5^2*J4^7*J3*J2^2
  -4039036698711871483694507611257778285365386280960*J6*J4^8*J3*J2^2
  +81769072531867573517173138967970351665184000000*J7^5*J3^2*J2^2
  +2218029369783291476418507802248928946595840000000*J8*J7^3*J6*J3^2*J2^2
  +27342671385044512499276016497823208564064256000000*J9*J7^2*J6^2*J3^2*J2^2
  +38617099515240049148913888609298252737753907200000*J10*J7*J6^3*J3^2*J2^2
  -30071607666267051399575588749835367168964362240000*J9*J7^3*J5*J3^2*J2^2
  -47117264583121880144598829447158881302623682560000*J10*J7^2*J6*J5*J3^2*J2^2
  +21126602730037581739549381138204571348489994240000*J10*J8*J6^2*J5*J3^2*J2^2
  -3025455423375309159726443687723462344122040320000*J6^5*J5*J3^2*J2^2
  -42296478032200244211161337797326069895166197760000*J10*J8*J7*J5^2*J3^2*J2^2
  +2715386260824017139641884205066364413309091840000*J7*J6^3*J5^2*J3^2*J2^2
  +2870619852295835334047685753340181249216173056000*J7^2*J6*J5^3*J3^2*J2^2
  -930910299669272401388820454288541597284958208000*J8*J6^2*J5^3*J3^2*J2^2
  +685300034716457058317545836738416243745361920000*J8*J7*J5^4*J3^2*J2^2
  +1205581194106175546680692062631899739391524864000*J9*J6*J5^4*J3^2*J2^2
  +208906745700687116580956831276108752528343040000*J10*J5^5*J3^2*J2^2
  +66893253484394781540894455645005340977791467520000*J10*J7^3*J4*J3^2*J2^2
  +202232576010341105442442603339754060242306990080000*J10*J8*J7*J6*J4*J3^2*J2^2
  -652194834023582447212144653583489314985082880000*J7*J6^4*J4*J3^2*J2^2
  -4882188804379050325493081733580153351057342464000*J7^2*J6^2*J5*J4*J3^2*J2^2
  -34093731643516086199938652310085763829789097984000*J8*J6^3*J5*J4*J3^2*J2^2
  -6714505456955162888663337052344378455470670208000*J7^3*J5^2*J4*J3^2*J2^2
  +27310301962060951079906405305980822968933756928000*J8*J7*J6*J5^2*J4*J3^2*J2^2
  -6151981556007848099596270311529373005621021900800*J9*J6^2*J5^2*J4*J3^2*J2^2
  +4545042971211404179073099793251781179734867968000*J9*J7*J5^3*J4*J3^2*J2^2
  -621888318064921459113212967213755798993633280000*J10*J6*J5^3*J4*J3^2*J2^2
  +11216458923399941869386701119896280583159808000*J6*J5^5*J4*J3^2*J2^2
  -1806286049291591166592726545609848530819067904000*J7^3*J6*J4^2*J3^2*J2^2
  +23946205979932278397236548182543319262394712064000*J8*J7*J6^2*J4^2*J3^2*J2^2
  +27697755397099005132453594676657057164341280768000*J9*J6^3*J4^2*J3^2*J2^2
  +27161160140948308528875270718373078898500236800000*J8*J7^2*J5*J4^2*J3^2*J2^2
  -74766796081504443528601892014043299924366196736000*J9*J7*J6*J5*J4^2*J3^2*J2^2
  +189825413875223989704500193395107061601717977088000*J10*J6^2*J5*J4^2*J3^2*J2^2
  -35562895821237073601015168387697567073731760128000*J10*J7*J5^2*J4^2*J3^2*J2^2
  -16021923749725803178025369125797333480042961305600*J6^2*J5^3*J4^2*J3^2*J2^2
  -150410881914518576004858571843380755065727232000*J7*J5^4*J4^2*J3^2*J2^2
  +37235992703811182334482948262606333655656235008000*J9*J7^2*J4^3*J3^2*J2^2
  -57449721914209841693809872042445354693610176512000*J10*J7*J6*J4^3*J3^2*J2^2
  +110334416513623438390218177725788705005188677632000*J10*J8*J5*J4^3*J3^2*J2^2
  +12370575816520311785665778921208452541364253491200*J6^3*J5*J4^3*J3^2*J2^2
  +23612136180878509785063073614308100933475082649600*J7*J6*J5^2*J4^3*J3^2*J2^2
  +756435287756679596668543499906608774041403392000*J8*J5^3*J4^3*J3^2*J2^2
  -43209686402083478737509927118241219204238567014400*J7*J6^2*J4^4*J3^2*J2^2
  -2443688351054986923075888999350918080988859187200*J7^2*J5*J4^4*J3^2*J2^2
  -69315913862388033731845538991913356293159623065600*J8*J6*J5*J4^4*J3^2*J2^2
  +134239750556902518811962916162065488895383961600*J9*J5^2*J4^4*J3^2*J2^2
  +22154700115599055941498839491532373455882452992000*J8*J7*J4^5*J3^2*J2^2
  +19226669630128119609492708664979699202642589777920*J9*J6*J4^5*J3^2*J2^2
  +13588448486980055342730292963225403489988064051200*J10*J5*J4^5*J3^2*J2^2
  +361881217211378886288571006986523597061023334400*J5^3*J4^5*J3^2*J2^2
  -257827874657822574270240215015270080118972743680*J6*J5*J4^6*J3^2*J2^2
  +468295300611928846780581309700439868224215449600*J7*J4^7*J3^2*J2^2
  -23889074500439405279167777427252862771609600000000*J10*J8*J7^2*J3^3*J2^2
  -10004015341522770603100378273008318670228684800000*J7^2*J6^3*J3^3*J2^2
  +4529215902070330661076191312980657903239168000000*J8*J6^4*J3^3*J2^2
  +15624859598967118099733924191448506361761904640000*J7^3*J6*J5*J3^3*J2^2
  -11357622486839480876909716183250411106958049280000*J8*J7*J6^2*J5*J3^3*J2^2
  +4935695897029334213607225440012548881606770688000*J9*J6^3*J5*J3^3*J2^2
  +8734833959476138937411473027459603591925247360000*J8*J7^2*J5^2*J3^3*J2^2
  -1297483978743064438170715697967952769334214656000*J9*J7*J6*J5^2*J3^3*J2^2
  +3446834426571483937243031283747634240838172672000*J10*J6^2*J5^2*J3^3*J2^2
  -4609291340135146367240667379415685594946314240000*J10*J7*J5^3*J3^3*J2^2
  -111905435536061739101033273066623621787025408000*J6^2*J5^4*J3^3*J2^2
  +91926127176485940956621624940886145733504000000*J7*J5^5*J3^3*J2^2
  -10204106110093825745101380028045117242523405440000*J7^4*J4*J3^3*J2^2
  -58914032760388712632382208627936691758667407360000*J8*J7^2*J6*J4*J3^3*J2^2
  -30927526697337626225789335427804952105182035968000*J9*J7*J6^2*J4*J3^3*J2^2
  -33818616080830500688392672681268928811494277120000*J10*J6^3*J4*J3^3*J2^2
  -6746472631454249215468515438809377026501427200000*J9*J7^2*J5*J4*J3^3*J2^2
  +50619159738726306438459570577609824763279441920000*J10*J7*J6*J5*J4*J3^3*J2^2
  +3486104200374577995716642776384820133146050560000*J10*J8*J5^2*J4*J3^3*J2^2
  +2266298848969284952097448659317378258403328000000*J6^3*J5^2*J4*J3^3*J2^2
  -3378643352589360973216501559702821984922188800000*J7*J6*J5^3*J4*J3^3*J2^2
  -266234370561636653971049046630915256719759360000*J8*J5^4*J4*J3^3*J2^2
  -37625014290792249098158278829021337478603939840000*J10*J7^2*J4^2*J3^3*J2^2
  +21004015192815219542018200299909673961363865600000*J10*J8*J6*J4^2*J3^3*J2^2
  -2771399817275841726983376517662962894745108480000*J6^4*J4^2*J3^3*J2^2
  -13649124992225754552397489819804420940729794560000*J7*J6^2*J5*J4^2*J3^3*J2^2
  +5040923815848422497819148866820982455802844704000*J7^2*J5^2*J4^2*J3^3*J2^2
  +4079749852400988533096417375818520177419607040000*J8*J6*J5^2*J4^2*J3^3*J2^2
  -1051781662288709238943807301563360709424279552000*J9*J5^3*J4^2*J3^3*J2^2
  +2884628210126415367013397278158978532852729856000*J7^2*J6*J4^3*J3^3*J2^2
  +17825266391691143957928228194181635776154370048000*J8*J6^2*J4^3*J3^3*J2^2
  -5544983317897960179545715096809053166952946176000*J8*J7*J5*J4^3*J3^3*J2^2
  +7159157416778978821161942608809459161401406259200*J9*J6*J5*J4^3*J3^3*J2^2
  -2539784676156190031803249536882485405567440896000*J10*J5^2*J4^3*J3^3*J2^2
  +16817483150706786782438674275316676365318272000*J5^4*J4^3*J3^3*J2^2
  -15582678838506547304589490273125662946342666240000*J9*J7*J4^4*J3^3*J2^2
  +28776136518256143411867402895609063304017477632000*J10*J6*J4^4*J3^3*J2^2
  -2769257268871558292831169853261276960562106163200*J6*J5^2*J4^4*J3^3*J2^2
  +9819972158985525676720401184686114849274449100800*J6^2*J4^5*J3^3*J2^2
  +6236977616699975151523840922083072434805380710400*J7*J5*J4^5*J3^3*J2^2
  -17568422285520224292625783691285618064796906291200*J8*J4^6*J3^3*J2^2
  -323357405136585536333145588179484685860687052800*J4^8*J3^3*J2^2
  +4124471483306548033522549730517484876039372800000*J8*J7^3*J3^4*J2^2
  +13942506331746372609547301642252292019366133760000*J9*J7^2*J6*J3^4*J2^2
  +1605437868167490848098455355238833761162362880000*J10*J7*J6^2*J3^4*J2^2
  -4756688901640650065695710611886325060123392000000*J10*J7^2*J5*J3^4*J2^2
  -3640291695402912673645247035826447274423091200000*J10*J8*J6*J5*J3^4*J2^2
  -260752197445344067716564233279927234888466432000*J6^4*J5*J3^4*J2^2
  +190837870482921022400720335247321860809129984000*J7*J6^2*J5^2*J3^4*J2^2
  +563807747000733705705837547169153695152283680000*J7^2*J5^3*J3^4*J2^2
  -393828030351765704787602886659136520776130560000*J8*J6*J5^3*J3^4*J2^2
  -146951333632024035830204724528360327436861440000*J9*J5^4*J3^4*J2^2
  +39729712829961934356717458524554485226631987200000*J10*J8*J7*J4*J3^4*J2^2
  +4081459153196368227026758124450602631364083712000*J7*J6^3*J4*J3^4*J2^2
  -9739031961982203421210872044566606937543086080000*J7^2*J6*J5*J4*J3^4*J2^2
  +8687500231594613441674358649620149938180587520000*J8*J6^2*J5*J4*J3^4*J2^2
  -3325695785934309983031703063674570313813837440000*J8*J7*J5^2*J4*J3^4*J2^2
  -66519759960112440277144437075469489099751424000*J9*J6*J5^2*J4*J3^4*J2^2
  +1252723501347513486832923343801935769937571840000*J10*J5^3*J4*J3^4*J2^2
  -3647862189543092895104032735749450227520000000*J5^5*J4*J3^4*J2^2
  +5149990687777613139165612725441256749266988160000*J7^3*J4^2*J3^4*J2^2
  -2654347349857896341598491189732307526739251200000*J8*J7*J6*J4^2*J3^4*J2^2
  +4551891237823714157881452000388244761532694528000*J9*J6^2*J4^2*J3^4*J2^2
  +3442879431663343896606493953028094441238233088000*J9*J7*J5*J4^2*J3^4*J2^2
  -31180009872599528519089760254817915723142168576000*J10*J6*J5*J4^2*J3^4*J2^2
  +1339771454408078944750784307053846622558903552000*J6*J5^3*J4^2*J3^4*J2^2
  +11532795641460421164094250514746963468078899200000*J10*J7*J4^3*J3^4*J2^2
  +1504324343874481300054884535427071932047872819200*J6^2*J5*J4^3*J3^4*J2^2
  -2015930643411326920052642257837617544552853472000*J7*J5^2*J4^3*J3^4*J2^2
  -6225703879550404230694844785223288917758604800000*J7*J6*J4^4*J3^4*J2^2
  +5770323956698149153388668672636361829170679616000*J8*J5*J4^4*J3^4*J2^2
  +2111631293553290799889932865103874812255408947200*J9*J4^5*J3^4*J2^2
  +528537741339431699799185313442361086889701017600*J5*J4^6*J3^4*J2^2
  -124117131043233335487538686642900312299765760000*J7^2*J6^2*J3^5*J2^2
  +613961725014359475723740351479800491440865280000*J8*J6^3*J3^5*J2^2
  +1124986994707694018153663893659648153884616960000*J7^3*J5*J3^5*J2^2
  -121514262407542098367882634102874049008967680000*J8*J7*J6*J5*J3^5*J2^2
  +350508282440516213364064342091674907402305536000*J9*J6^2*J5*J3^5*J2^2
  -765477714534321913619472047705660055042324480000*J9*J7*J5^2*J3^5*J2^2
  +479680261179209589590457733019769304074485760000*J10*J6*J5^2*J3^5*J2^2
  +4536519439056638176390980842518433260400640000*J6*J5^4*J3^5*J2^2
  -8977117550053348196669481933333102491644416000000*J8*J7^2*J4*J3^5*J2^2
  -1917335328078565534301155362097955503350743040000*J9*J7*J6*J4*J3^5*J2^2
  -8115209176487449478692690650172896165180211200000*J10*J6^2*J4*J3^5*J2^2
  +2192974271673408145823690161447489088352921600000*J10*J7*J5*J4*J3^5*J2^2
  +224868826966752277604528630324381547621728256000*J6^2*J5^2*J4*J3^5*J2^2
  -21511909688191035839382819348535873260895200000*J7*J5^3*J4*J3^5*J2^2
  -6436200793654963750898265764941953042046156800000*J10*J8*J4^2*J3^5*J2^2
  -1374196511892005708567149094523518478790950912000*J6^3*J4^2*J3^5*J2^2
  +1891458857300959976103995943230104301586961920000*J7*J6*J5*J4^2*J3^5*J2^2
  -427144058557061295652714159682695523907599520000*J8*J5^2*J4^2*J3^5*J2^2
  -1171465719390564760346309145195619818255594048000*J7^2*J4^3*J3^5*J2^2
  +6132991140316447693376899304647602500616677376000*J8*J6*J4^3*J3^5*J2^2
  -247071211716209125286276429578650396707254272000*J9*J5*J4^3*J3^5*J2^2
  -3528014189606715282264113236606098929605598208000*J10*J4^4*J3^5*J2^2
  -83654994295451003899833939021731262437244228000*J5^2*J4^4*J3^5*J2^2
  +924744727791418370835103760530329556337473996800*J6*J4^5*J3^5*J2^2
  +1409821739859387976588434511368604470284697600000*J9*J7^2*J3^6*J2^2
  -1391135825888729543945757829996575033429196800000*J10*J7*J6*J3^6*J2^2
  +215459442829638596145530886998182308049305600000*J10*J8*J5*J3^6*J2^2
  -66024396306335753217938409490843379154026496000*J6^3*J5*J3^6*J2^2
  +89507102612386625312702974531822806800693760000*J7*J6*J5^2*J3^6*J2^2
  -12234947194161962887552426852116572850163200000*J8*J5^3*J3^6*J2^2
  +1038890554688218807499809386864942763808292864000*J7*J6^2*J4*J3^6*J2^2
  -265178010629014043135834000551093277210663040000*J7^2*J5*J4*J3^6*J2^2
  -824392726362157788940593417268485479828336640000*J8*J6*J5*J4*J3^6*J2^2
  +17151304909096888186357856247260510051619840000*J9*J5^2*J4*J3^6*J2^2
  +890604446812952262804068609275542431899914240000*J8*J7*J4^2*J3^6*J2^2
  -128611356890053315178542826608226985485205504000*J9*J6*J4^2*J3^6*J2^2
  +634110164449536526997475827878522513561981440000*J10*J5*J4^2*J3^6*J2^2
  +4698583548838082909797440788367315572789640000*J5^3*J4^2*J3^6*J2^2
  -368183167730721669814590571719315739003427328000*J6*J5*J4^3*J3^6*J2^2
  +84159011226887483404010734881237660391218960000*J7*J4^4*J3^6*J2^2
  +167457136760331233216411822824893458506199040000*J7^2*J6*J3^7*J2^2
  -216914749371183208938712579110816059920220160000*J8*J6^2*J3^7*J2^2
  +22500918607414458304375391322070614492825600000*J8*J7*J5*J3^7*J2^2
  +1999787260980570286530588740117272458362880000*J9*J6*J5*J3^7*J2^2
  -21153280336470041179528550337236713367654400000*J10*J5^2*J3^7*J2^2
  -233049535405584674061383583497394283238400000*J5^4*J3^7*J2^2
  -222931093967097798002837394972407432894300160000*J9*J7*J4*J3^7*J2^2
  +832247404274402164890996023827032633082183680000*J10*J6*J4*J3^7*J2^2
  +3357227758471188372179343233698637867731200000*J6*J5^2*J4*J3^7*J2^2
  -185012399252564374274812647823653250994626560000*J6^2*J4^2*J3^7*J2^2
  +47828747521699975915175913701361434922836160000*J7*J5*J4^2*J3^7*J2^2
  -135505457188101398724276385880958678289689600000*J8*J4^3*J3^7*J2^2
  -8255437800409493608815684061170138774038952000*J4^5*J3^7*J2^2
  +80893741796768377892136760291749162627072000000*J10*J7*J3^8*J2^2
  +15422156441620285107289371421470944812646400000*J6^2*J5*J3^8*J2^2
  -442320010010048500457713213829313285936000000*J7*J5^2*J3^8*J2^2
  -21275003370400870533674058579601408915722240000*J7*J6*J4*J3^8*J2^2
  +6875484414241047984453722865652494476928000000*J8*J5*J4*J3^8*J2^2
  +21673910352164039058569657782399675145072640000*J9*J4^2*J3^8*J2^2
  +1841937437620607249815703664560940784229280000*J5*J4^3*J3^8*J2^2
  -10102375894871481626005730010747475256908800000*J7^2*J3^9*J2^2
  +13868616010594092106684865098717229963673600000*J8*J6*J3^9*J2^2
  +869686116986069721435936389467733887795200000*J9*J5*J3^9*J2^2
  -20305783491114501653511594661410154317004800000*J10*J4*J3^9*J2^2
  +301417423833674648548877459907384996552000000*J5^2*J4*J3^9*J2^2
  +3344374550360553787608495545202275931540480000*J6*J4^2*J3^9*J2^2
  -597236819019908763359837298909754452787200000*J6*J5*J3^10*J2^2
  +1300929536111374610523458361388606873420800000*J7*J4*J3^10*J2^2
  -152798268943183978812873011243834649600000000*J8*J3^11*J2^2
  -91312357355276059355224624594558814764800000*J4^2*J3^11*J2^2
  +12991164815880502339363380972924841728000000*J5*J3^12*J2^2
  +845946397537971971295949394716415055273984000000*J10*J8*J7^3*J2^3
  +603056103243839839389557694458995785282355200000*J7^3*J6^3*J2^3
  +9693038745751811679386985110679118733849395200000*J8*J7*J6^4*J2^3
  -309316168560324984657937542410692713460531200000*J9*J6^5*J2^3
  -972296608973713739128304575620528008609740800000*J7^4*J6*J5*J2^3
  -28993802846082466043659561168589138672389324800000*J8*J7^2*J6^2*J5*J2^3
  +2465010438249442569977024991076979651924459520000*J9*J7*J6^3*J5*J2^3
  -13081862435127076756465812607950250752753008640000*J10*J6^4*J5*J2^3
  +21885985226502441550394312231014408875049689600000*J8*J7^3*J5^2*J2^3
  -2572046346592014509789447595450260218762493952000*J9*J7^2*J6*J5^2*J2^3
  +26260143999349939868243608820544860605018275840000*J10*J7*J6^2*J5^2*J2^3
  -8340030771607814989024253611390999111996354560000*J10*J7^2*J5^3*J2^3
  -257787653311125400360875536924495096516444160000*J10*J8*J6*J5^3*J2^3
  +860084629454607504406528768602205281594428620800*J6^4*J5^3*J2^3
  -1517335291996175168564662994443023296374810214400*J7*J6^2*J5^4*J2^3
  +277605188249842992715422957183660263940374784000*J7^2*J5^5*J2^3
  +36715710703230971924230519868571162846953472000*J8*J6*J5^5*J2^3
  -22531269829990596173092042293183956489650176000*J9*J5^6*J2^3
  +82806847902092952637133430859110165989145600000*J7^5*J4*J2^3
  +4430342725581458811315225642875180073197568000000*J8*J7^3*J6*J4*J2^3
  +41617215350225271903235112496250135884752486400000*J9*J7^2*J6^2*J4*J2^3
  -127766108802760479279326994024277639300456120320000*J10*J7*J6^3*J4*J2^3
  -60178379107766030956565062332094223569186652160000*J9*J7^3*J5*J4*J2^3
  +195857470041694668840568327239300690797727842304000*J10*J7^2*J6*J5*J4*J2^3
  -72170784128554372813139045311976787873626062848000*J10*J8*J6^2*J5*J4*J2^3
  -562177232563176392296743676653874864491331584000*J6^5*J5*J4*J2^3
  +24588161639459915358931632569041970233222103040000*J10*J8*J7*J5^2*J4*J2^3
  +12179920735653533687724996082986317983678149427200*J7*J6^3*J5^2*J4*J2^3
  -17267266023233515922993108770864816066085529600000*J7^2*J6*J5^3*J4*J2^3
  +5079810511492607106632436737690953910086926336000*J8*J6^2*J5^3*J4*J2^3
  -2048471387053903305259453090413659956430979072000*J8*J7*J5^4*J4*J2^3
  -119153525846077019062227129915768314570735616000*J9*J6*J5^4*J4*J2^3
  +220803592237000925016030306661549860460167168000*J10*J5^5*J4*J2^3
  +77338242189653983982940051614630064153287983104000*J10*J7^3*J4^2*J2^3
  -307728838198035690418196925130746378562320728064000*J10*J8*J7*J6*J4^2*J2^3
  -1078212058122730236765013228528411535820718080000*J7*J6^4*J4^2*J2^3
  -28129309080112508985105742157169148018224817766400*J7^2*J6^2*J5*J4^2*J2^3
  +11743802254429099019833872613800111683806848614400*J8*J6^3*J5*J4^2*J2^3
  +32890226167424281390195979822339208094173407232000*J7^3*J5^2*J4^2*J2^3
  +18175057724105788584288133801149778042678149120000*J8*J7*J6*J5^2*J4^2*J2^3
  +2395270234565568361275468524300704608410193100800*J9*J6^2*J5^2*J4^2*J2^3
  +954063609937870116519769054550032721094849331200*J9*J7*J5^3*J4^2*J2^3
  -4700354232281360518331824887717572385939809894400*J10*J6*J5^3*J4^2*J2^3
  +538474110760402601142344996968558633974811852800*J6*J5^5*J4^2*J2^3
  -3505875401072664960229736517857287949967045427200*J7^3*J6*J4^3*J2^3
  +121464197464083440409514500459131728965525936537600*J8*J7*J6^2*J4^3*J2^3
  +2256015178647959172812242612098584103554855731200*J9*J6^3*J4^3*J2^3
  -160520913784220549711519772983739915295687802880000*J8*J7^2*J5*J4^3*J2^3
  +11779658028798818584512194822912375629177631539200*J9*J7*J6*J5*J4^3*J2^3
  -34660025350081716759121110155007872581716934656000*J10*J6^2*J5*J4^3*J2^3
  +4383951037097533879235443444379622120938274816000*J10*J7*J5^2*J4^3*J2^3
  +1536499696716893726177731271182507778915413524480*J6^2*J5^3*J4^3*J2^3
  -827401714980927603947125288093840497076961280000*J7*J5^4*J4^3*J2^3
  +80746335004723204842072296199297570733234008883200*J9*J7^2*J4^4*J2^3
  -358203044566624866674737581736131591719469711360000*J10*J7*J6*J4^4*J2^3
  +18859749815647398589070367045251644742663405568000*J10*J8*J5*J4^4*J2^3
  +1518916619305288960816183634687904966185079275520*J6^3*J5*J4^4*J2^3
  +25269553209324925740264896094325176827693865369600*J7*J6*J5^2*J4^4*J2^3
  +2074613005141631427733795413374748672823551590400*J8*J5^3*J4^4*J2^3
  -5177913591078613113817101317315911192216168562688*J7*J6^2*J4^5*J2^3
  -44054940395194423095574156486381652509760618496000*J7^2*J5*J4^5*J2^3
  +4043218031896576824253284038705399694414682521600*J8*J6*J5*J4^5*J2^3
  -305986206412664184767369922393819138317730447360*J9*J5^2*J4^5*J2^3
  +108982017741732169923790983392054462401259042242560*J8*J7*J4^6*J2^3
  -20770951331052386861346698964505801240067702784*J9*J6*J4^6*J2^3
  +2159169257630235511983153366771202633058305966080*J10*J5*J4^6*J2^3
  +47228391842744439786969605624674256817896816640*J5^3*J4^6*J2^3
  -125273042822555577318661300272726428004535762944*J6*J5*J4^7*J2^3
  +2254395836612667612701751011869146801485062864896*J7*J4^8*J2^3
  -134356727302413125096366698308133096575936000000*J8*J7^4*J3*J2^3
  -1309731530786297326342030079402530384320921600000*J9*J7^3*J6*J3*J2^3
  -31257735615230188085656590410781057233820057600000*J10*J7^2*J6^2*J3*J2^3
  -44887504431055629765805372624897050894611251200000*J10*J8*J6^3*J3*J2^3
  +1062374828024174828031402215022327724454707200000*J6^6*J3*J2^3
  +40728538587890937363262542357524828310243409920000*J10*J7^3*J5*J3*J2^3
  +65379640611617004534098315390833701193022177280000*J10*J8*J7*J6*J5*J3*J2^3
  +198841742020681093786671108100801148233973760000*J7*J6^4*J5*J3*J2^3
  -2266394072579751776654914543026819728427294720000*J7^2*J6^2*J5^2*J3*J2^3
  +5727781446068479843038808948221889541305270272000*J8*J6^3*J5^2*J3*J2^3
  -928537720465717938310432994385493698938366016000*J7^3*J5^3*J3*J2^3
  -7630401741833981243539732123792865152613947392000*J8*J7*J6*J5^3*J3*J2^3
  +1530335286976312407819372179197263168467002982400*J9*J6^2*J5^3*J3*J2^3
  -1704058481905029229120646214900785408408125440000*J9*J7*J5^4*J3*J2^3
  -751875839199585881154125266857368577202520064000*J10*J6*J5^4*J3*J2^3
  +45887802904100992801691047192108475563450368000*J6*J5^6*J3*J2^3
  -140639196099173540980723961736163349222892011520000*J10*J8*J7^2*J4*J3*J2^3
  -3412864427197315483406916512177480529173544960000*J7^2*J6^3*J4*J3*J2^3
  +61439171178446348085414414041107138181332992000000*J8*J6^4*J4*J3*J2^3
  +5326932089163917205162808628576796582351409152000*J7^3*J6*J5*J4*J3*J2^3
  -83834717694327031839235049583281886930595086336000*J8*J7*J6^2*J5*J4*J3*J2^3
  +16038690103257208554821231200566091745602201190400*J9*J6^3*J5*J4*J3*J2^3
  +14712816540351720236361018573931190781032136960000*J8*J7^2*J5^2*J4*J3*J2^3
  -11830420673296984223462071451562610204706734080000*J9*J7*J6*J5^2*J4*J3*J2^3
  -36619150408045311002868710169400714766070841344000*J10*J6^2*J5^2*J4*J3*J2^3
  +9592286091873796452785025649857458730512781312000*J10*J7*J5^3*J4*J3*J2^3
  +2903437086270424784049095106247956912290036121600*J6^2*J5^4*J4*J3*J2^3
  -89166963362906087086186949778639870883916544000*J7*J5^5*J4*J3*J2^3
  -15391851801794689909257807742564141096109781504000*J7^4*J4^2*J3*J2^3
  -24155661008294793113428402150918184669678174208000*J8*J7^2*J6*J4^2*J3*J2^3
  +81124685017847885326737871909221103160185061376000*J9*J7*J6^2*J4^2*J3*J2^3
  -430187077499784969543338151068660275850168500224000*J10*J6^3*J4^2*J3*J2^3
  +10115152137712290755039108632320011948713672704000*J9*J7^2*J5*J4^2*J3*J2^3
  +184121291753952349884643759414822602989684391936000*J10*J7*J6*J5*J4^2*J3*J2^3
  -22710206382122299343220452102150259335506821120000*J10*J8*J5^2*J4^2*J3*J2^3
  +31874661113677798066836071441080065205069755187200*J6^3*J5^2*J4^2*J3*J2^3
  -11502700307952710634110379867745748381404909977600*J7*J6*J5^3*J4^2*J3*J2^3
  +235726813307099012717516442738409315854065664000*J8*J5^4*J4^2*J3*J2^3
  -57978856123153852393341275585434319539423936512000*J10*J7^2*J4^3*J3*J2^3
  -248168625115291416740624036690537073089766752256000*J10*J8*J6*J4^3*J3*J2^3
  -18006182785922513989167414971450625481889336524800*J6^4*J4^3*J3*J2^3
  -46335808601512394690559071246378028763256428953600*J7*J6^2*J5*J4^3*J3*J2^3
  +11530249421562710595928950337449420805450712678400*J7^2*J5^2*J4^3*J3*J2^3
  +21681761722018647435397098377476519307206931251200*J8*J6*J5^2*J4^3*J3*J2^3
  +761541434941534511707456830440876355751143014400*J9*J5^3*J4^3*J3*J2^3
  +18215826377316093879866978532037950863982034944000*J7^2*J6*J4^4*J3*J2^3
  +183602696601837081920054090695637343075450224640000*J8*J6^2*J4^4*J3*J2^3
  -37956064014223886367205013030476423773085728768000*J8*J7*J5*J4^4*J3*J2^3
  +7432817581714763163691204678787415543703299686400*J9*J6*J5*J4^4*J3*J2^3
  -6087887168486380042227207143259464084329699737600*J10*J5^2*J4^4*J3*J2^3
  -28138369759752129336177068124675860366337638400*J5^4*J4^4*J3*J2^3
  -10911708219001107131964202013045276456327546142720*J9*J7*J4^5*J3*J2^3
  -66640387986158902309602025348252554980041634611200*J10*J6*J4^5*J3*J2^3
  +2215198729355330283329802711587318272672420331520*J6*J5^2*J4^5*J3*J2^3
  +10968444620243263982697111713927335091893954412544*J6^2*J4^6*J3*J2^3
  -4466508459011620198808199626096922324434815549440*J7*J5*J4^6*J3*J2^3
  +4077125143408978711367277643031258678906050314240*J8*J4^7*J3*J2^3
  +117131717991477317181963942019028311546225754112*J4^9*J3*J2^3
  +5655382859529249590085739100436564447849676800000*J7^3*J6^2*J3^2*J2^3
  +10804657804829771645538201572588995112809267200000*J8*J7*J6^3*J3^2*J2^3
  -1757700824976247767800684994181277612758794240000*J9*J6^4*J3^2*J2^3
  -8458301264231028517145778773973723484811722560000*J7^4*J5*J3^2*J2^3
  -16144164063890426567827958733135970389307330560000*J8*J7^2*J6*J5*J3^2*J2^3
  +3547127133839691443981835950376028831412649984000*J9*J7*J6^2*J5*J3^2*J2^3
  -18741061254529246879004477824569355255985209344000*J10*J6^3*J5*J3^2*J2^3
  -5932760838670194414244475459440065041212876800000*J9*J7^2*J5^2*J3^2*J2^3
  +24096623631310126470277607872296924347072348160000*J10*J7*J6*J5^2*J3^2*J2^3
  +3643386059791913335761726681811579616325672960000*J10*J8*J5^3*J3^2*J2^3
  +1466606221109130177151606491550089154047796838400*J6^3*J5^3*J3^2*J2^3
  -1987825106145530451897798680877031806612143616000*J7*J6*J5^4*J3^2*J2^3
  +74416388666679095060122267809288784641408000000*J8*J5^5*J3^2*J2^3
  +37094507303457610017727604248713157164778951680000*J8*J7^3*J4*J3^2*J2^3
  +45231591938948717010376590475824116704780615680000*J9*J7^2*J6*J4*J3^2*J2^3
  -74326324065374695252292244922740731760296853504000*J10*J7*J6^2*J4*J3^2*J2^3
  +6915219266373515318501319526248784559353528320000*J10*J7^2*J5*J4*J3^2*J2^3
  -99826845510789073607551614267174831435719639040000*J10*J8*J6*J5*J4*J3^2*J2^3
  -2636237094001817310391671442834076364880792780800*J6^4*J5*J4*J3^2*J2^3
  +11363721768965633640523801778116845628031272550400*J7*J6^2*J5^2*J4*J3^2*J2^3
  +3368885246545684474393403246464037941235754720000*J7^2*J5^3*J4*J3^2*J2^3
  +7045721999331143332705967451490475794302624768000*J8*J6*J5^3*J4*J3^2*J2^3
  +13268540228993636546387306079181543314382848000*J9*J5^4*J4*J3^2*J2^3
  +57801202615810713123353600736360363130372669440000*J10*J8*J7*J4^2*J3^2*J2^3
  +35258467696997547730698396361996919768221640294400*J7*J6^3*J4^2*J3^2*J2^3
  -34205484813943569489944306754006841836244153344000*J7^2*J6*J5*J4^2*J3^2*J2^3
  +6034482209876077015089782246155114383371304960000*J8*J6^2*J5*J4^2*J3^2*J2^3
  -31286732315261053930136455544904320962280839296000*J8*J7*J5^2*J4^2*J3^2*J2^3
  +2397985850245798196809851764904790398702177484800*J9*J6*J5^2*J4^2*J3^2*J2^3
  +3054093582700849737494916975750235326509257728000*J10*J5^3*J4^2*J3^2*J2^3
  -3319409103428654298890520731279957287147968000*J5^5*J4^2*J3^2*J2^3
  +8408262773459210720598265204250669529191314944000*J7^3*J4^3*J3^2*J2^3
  +53413213485472525149214508396798213533006872576000*J8*J7*J6*J4^3*J3^2*J2^3
  -11548374074063058004945806047183390603570105548800*J9*J6^2*J4^3*J3^2*J2^3
  +26007692671958460106371928804020017311695736012800*J9*J7*J5*J4^3*J3^2*J2^3
  -111957350803695752594453377379527930977766264012800*J10*J6*J5*J4^3*J3^2*J2^3
  +8153877525718916083295215416236568383338842009600*J6*J5^3*J4^3*J3^2*J2^3
  +24244091993849545550421049069922484000728678400000*J10*J7*J4^4*J3^2*J2^3
  -5061647711649150951254423035350709339103542640640*J6^2*J5*J4^4*J3^2*J2^3
  -12334277659803535936825077192513830932351318732800*J7*J5^2*J4^4*J3^2*J2^3
  -3345083997592340700990148053454998982316393103360*J7*J6*J4^5*J3^2*J2^3
  +32160075738167570002808126247131696783936299008000*J8*J5*J4^5*J3^2*J2^3
  -583959176201570639594387267296669866820915691520*J9*J4^6*J3^2*J2^3
  +630709265071734593715020661048356061092635607040*J5*J4^7*J3^2*J2^3
  -5369441274737332933782708662508218394637516800000*J9*J7^3*J3^3*J2^3
  -10005191472561135958258403996367231011389440000000*J10*J7^2*J6*J3^3*J2^3
  +4219759688141092241981310349056188878946304000000*J10*J8*J6^2*J3^3*J2^3
  +601371898464540581691410041276867160938905600000*J6^5*J3^3*J2^3
  -3071738076158622131454615181027668532123729920000*J10*J8*J7*J5*J3^3*J2^3
  +968590574020244542177250381901248831274614784000*J7*J6^3*J5*J3^3*J2^3
  -2119475215590543182000703349782249542527004928000*J7^2*J6*J5^2*J3^3*J2^3
  +265173000027217335229362395719137885760978944000*J8*J6^2*J5^2*J3^3*J2^3
  -435797190890674029553230069488356222234860480000*J8*J7*J5^3*J3^3*J2^3
  -320526394454444561903330387309625164783788032000*J9*J6*J5^3*J3^3*J2^3
  -33398449885808910465954497321523893721077760000*J10*J5^4*J3^3*J2^3
  +6201365722223257921676855650774065386784000000*J5^6*J3^3*J2^3
  +8902137464360385535117412831857566160493051904000*J7^2*J6^2*J4*J3^3*J2^3
  -7166786607228304845736454137027467053006585856000*J8*J6^3*J4*J3^3*J2^3
  +1563021223782549542424676609636418292134081664000*J7^3*J5*J4*J3^3*J2^3
  +6837855150344017939081139290708360421866745856000*J8*J7*J6*J5*J4*J3^3*J2^3
  +5402271022896491446547880066838591695563941478400*J9*J6^2*J5*J4*J3^3*J2^3
  +2372549830582998562405187335707734326725912576000*J9*J7*J5^2*J4*J3^3*J2^3
  +876715020213493749038916296816839132634923008000*J10*J6*J5^2*J4*J3^3*J2^3
  -92394920934514601487650373685815530987815680000*J6*J5^4*J4*J3^3*J2^3
  -22485704560255800313277064130867784839064951040000*J8*J7^2*J4^2*J3^3*J2^3
  -4044562971870015873404665619681244411090763776000*J9*J7*J6*J4^2*J3^3*J2^3
  -15024024708053243384600319497945947772710551552000*J10*J6^2*J4^2*J3^3*J2^3
  +2724366471515177956282012516403164490878820352000*J10*J7*J5*J4^2*J3^3*J2^3
  +2307407165333729684021507751280774807406829158400*J6^2*J5^2*J4^2*J3^3*J2^3
  +238272016578537332068143178176734423996415888000*J7*J5^3*J4^2*J3^3*J2^3
  -38974451098590544794400689079911231596379660288000*J10*J8*J4^3*J3^3*J2^3
  -9000422567362571705545275185608143168998945587200*J6^3*J4^3*J3^3*J2^3
  +6259778696103973909022987969977696809047063961600*J7*J6*J5*J4^3*J3^3*J2^3
  -1485971752508818164393585729930563769977237568000*J8*J5^2*J4^3*J3^3*J2^3
  -2370422116171088639545311694715678840193264691200*J7^2*J4^4*J3^3*J2^3
  +16703400766187065829158717910509380253936518758400*J8*J6*J4^4*J3^3*J2^3
  -3257439349684835222022273202665627458011796275200*J9*J5*J4^4*J3^3*J2^3
  -5636083795884211803444922985332983944145941299200*J10*J4^5*J3^3*J2^3
  -669511333787701899772484894155298467914902016000*J5^2*J4^5*J3^3*J2^3
  +881134808935544252317661433116565495997357424640*J6*J4^6*J3^3*J2^3
  +1002239533236392248359537337526141450813061120000*J7^3*J6*J3^4*J2^3
  -1306575123406691213194094896512602280400650240000*J8*J7*J6^2*J3^4*J2^3
  -1156034666817255755792346025470534339809771520000*J9*J6^3*J3^4*J2^3
  -2110211183160176675731723483978975276320737280000*J8*J7^2*J5*J3^4*J2^3
  -1169891683990315747721709304811889623203971072000*J9*J7*J6*J5*J3^4*J2^3
  +3587901303480851617391923921189039511483449344000*J10*J6^2*J5*J3^4*J2^3
  -970670195240244354254351933795467583513372160000*J10*J7*J5^2*J3^4*J2^3
  -272420205617365846960976737666615372295282688000*J6^2*J5^3*J3^4*J2^3
  +46343673672515286881803634809145471348124000000*J7*J5^4*J3^4*J2^3
  +10226524497419227343098952919821615628120760320000*J9*J7^2*J4*J3^4*J2^3
  -20466356656076910068542171681933276073353543680000*J10*J7*J6*J4*J3^4*J2^3
  +5485370039927255269388127453644723437841448960000*J10*J8*J5*J4*J3^4*J2^3
  +591846669202449852191821656492402957037338624000*J6^3*J5*J4*J3^4*J2^3
  +2814188987155821630138389274525619405951246848000*J7*J6*J5^2*J4*J3^4*J2^3
  -121973968208435972141058736511020108556095200000*J8*J5^3*J4*J3^4*J2^3
  +1454252305752188156321562554839916600770805760000*J7*J6^2*J4^2*J3^4*J2^3
  -3183930319264171876433964555155708739217232352000*J7^2*J5*J4^2*J3^4*J2^3
  -8105471374110863584996200274177016155348730880000*J8*J6*J5*J4^2*J3^4*J2^3
  -165505834353510132856898714110189406524359168000*J9*J5^2*J4^2*J3^4*J2^3
  +13627155497043469918774105534913449290324681984000*J8*J7*J4^3*J3^4*J2^3
  -967326402497389646875308706631913428131794124800*J9*J6*J4^3*J3^4*J2^3
  +6375330170455581185464601299401525930569564160000*J10*J5*J4^3*J3^4*J2^3
  +2787014507207010501415902023281903778814984000*J5^3*J4^3*J3^4*J2^3
  -2033346421688391993221841311380870888532991667200*J6*J5*J4^4*J3^4*J2^3
  +260224019346531225872091928430125156060728000000*J7*J4^5*J3^4*J2^3
  -2881501018486386752220341826787760969039462400000*J10*J7^2*J3^5*J2^3
  +2453351971753168784770929644604062092020940800000*J10*J8*J6*J3^5*J2^3
  +19474124098737514183131915756515137211596800000*J6^4*J3^5*J2^3
  +64955993109439327011579966863621455407661056000*J7*J6^2*J5*J3^5*J2^3
  +60244824733336067323420837447167405651104160000*J7^2*J5^2*J3^5*J2^3
  +189332423612559739890617195001045790874004480000*J8*J6*J5^2*J3^5*J2^3
  +6385689925432100676243372089752945885232640000*J9*J5^3*J3^5*J2^3
  +2361224437654855192868664606336023390876881920000*J7^2*J6*J4*J3^5*J2^3
  -2613676914061265138494614996453640038628392960000*J8*J6^2*J4*J3^5*J2^3
  +189411431538103997693073858123857135473213440000*J8*J7*J5*J4*J3^5*J2^3
  -18071067031748808635271933701930307882516480000*J9*J6*J5*J4*J3^5*J2^3
  -343348432179708178129027155111257796182327040000*J10*J5^2*J4*J3^5*J2^3
  -1343749799380317578933328458720533338591600000*J5^4*J4*J3^5*J2^3
  -2990762329040985119465096091056550089739644928000*J9*J7*J4^2*J3^5*J2^3
  +8961179170163415636390237724841946005611216896000*J10*J6*J4^2*J3^5*J2^3
  -222374818402514945600853722428767933853089984000*J6*J5^2*J4^2*J3^5*J2^3
  -543067066484354621876716874122148672250450739200*J6^2*J4^3*J3^5*J2^3
  +414390242291227919708435129143840298476281120000*J7*J5*J4^3*J3^5*J2^3
  -1793604102334651278899011206611827812657062496000*J8*J4^4*J3^5*J2^3
  -58634241620529884648858115037765356457741881600*J4^6*J3^5*J2^3
  +385209158341097761812144415682552893083943680000*J7^3*J3^6*J2^3
  -967930306977143504893612204581683644162621440000*J8*J7*J6*J3^6*J2^3
  -53857063705972305839857738821392799211978752000*J9*J6^2*J3^6*J2^3
  -77949600802389925899555164132684993638440960000*J9*J7*J5*J3^6*J2^3
  -355444188805270035283482526147747496488304640000*J10*J6*J5*J3^6*J2^3
  +12863103160094705726154623825120835614021760000*J6*J5^3*J3^6*J2^3
  +1260136088684135955810817010116000008200847360000*J10*J7*J4*J3^6*J2^3
  +160770426986950401526177382435311592123621376000*J6^2*J5*J4*J3^6*J2^3
  -33015205511067913469981260043061312355430880000*J7*J5^2*J4*J3^6*J2^3
  -808549857900796397860530081176274049816770048000*J7*J6*J4^2*J3^6*J2^3
  +217913959952783267959420621266646463486860800000*J8*J5*J4^2*J3^6*J2^3
  +231556160826461529706241036915221681970583552000*J9*J4^3*J3^6*J2^3
  +38920450347574740936881362840319333881008012000*J5*J4^4*J3^6*J2^3
  -77656125568630612339181240608640699665612800000*J10*J8*J3^7*J2^3
  +12342857317427153488853591808798603372134400000*J6^3*J3^7*J2^3
  +49679083849402131056139943641020320092948480000*J7*J6*J5*J3^7*J2^3
  -234700784718708278809149757100314161465600000*J8*J5^2*J3^7*J2^3
  -109339406344492256368896664059503698680201600000*J7^2*J4*J3^7*J2^3
  +196200407213334434384570218360496299272806400000*J8*J6*J4*J3^7*J2^3
  -389567603717847303929015220546706039541760000*J9*J5*J4*J3^7*J2^3
  -261873686557489022986711653931905117537177600000*J10*J4^2*J3^7*J2^3
  +909918145827409801544519372621127261374760000*J5^2*J4^2*J3^7*J2^3
  +73418679622181095823174823027903074629015296000*J6*J4^3*J3^7*J2^3
  +16853241727680447653165108401813669437388800000*J8*J7*J3^8*J2^3
  +3259960332854998613982110722028906265968640000*J9*J6*J3^8*J2^3
  +6609434003951259220164673692790014692352000000*J10*J5*J3^8*J2^3
  -38378489293921395874579542507767027810400000*J5^3*J3^8*J2^3
  -13993505257682000083850635457425893405465600000*J6*J5*J4*J3^8*J2^3
  +13832533890079917607675329898643271953524800000*J7*J4^2*J3^8*J2^3
  -229867868608767002986153790902601534668800000*J6^2*J3^9*J2^3
  -1154612865443527549411245046197105986534400000*J7*J5*J3^9*J2^3
  -602650377457428414518667691545806017459200000*J8*J4*J3^9*J2^3
  -732360051634665651656136719902714089442080000*J4^3*J3^9*J2^3
  +31410378073667371562892545020716316262400000*J9*J3^10*J2^3
  +24015513410020315379413267751345609664000000*J5*J4*J3^10*J2^3
  -8558006399333968011635841494590059724800000*J6*J3^11*J2^3
  -1032111800321341854718829754248573952000000*J3^13*J2^3
  +27801553415869984443846838899378491993702400000*J9*J7^4*J2^4
  +944376245093744204589985656867875875985817600000*J10*J7^3*J6*J2^4
  +25414111530318221869993633888840393705075507200000*J10*J8*J7*J6^2*J2^4
  -636969657457348862291256897641762995883212800000*J7*J6^5*J2^4
  -38578914412822406332803939235480555392464732160000*J10*J8*J7^2*J5*J2^4
  +2000018002829075529571745665814917729088962560000*J7^2*J6^3*J5*J2^4
  -3876217124913240788481752968120662313213624320000*J8*J6^4*J5*J2^4
  -1594143804719442020479611137773482174182009856000*J7^3*J6*J5^2*J2^4
  +6043450851265699261880114177246401759794462720000*J8*J7*J6^2*J5^2*J2^4
  -374954689396922535081759885561378497694479155200*J9*J6^3*J5^2*J2^4
  +157983204618524434921599487476499227626901120000*J8*J7^2*J5^3*J2^4
  +188539450613377521216424065792855838366138368000*J9*J7*J6*J5^3*J2^4
  +632221323598023861187483548533067104053493760000*J10*J6^2*J5^3*J2^4
  -137511546258964061951900614254489965030444544000*J10*J7*J5^4*J2^4
  -84611884237589837053536815493791952680518041600*J6^2*J5^5*J2^4
  +25828688233059869243784103785473982335955360000*J7*J5^6*J2^4
  +6469259455260956046119706755214367479779819520000*J7^3*J6^2*J4*J2^4
  -34401570055304888749148574208334827315223592960000*J8*J7*J6^3*J4*J2^4
  -460495276549763593045235863684967989556281344000*J9*J6^4*J4*J2^4
  -10013886936052255048498743918523304209375312128000*J7^4*J5*J4*J2^4
  +55222558514082064050575600669237380399591047168000*J8*J7^2*J6*J5*J4*J2^4
  -12749716589168760547880396851948931069890894233600*J9*J7*J6^2*J5*J4*J2^4
  +25657591750804682356618679721379785988080087859200*J10*J6^3*J5*J4*J2^4
  +9085059081070551796099864676413952597281505280000*J9*J7^2*J5^2*J4*J2^4
  +2462234200250409743814910293604944725862383616000*J10*J7*J6*J5^2*J4*J2^4
  +1525170167962471668661545307593537308829745152000*J10*J8*J5^3*J4*J2^4
  -2284265502815809616408637342708347614770325094400*J6^3*J5^3*J4*J2^4
  -204353193739764866549733388168921322891608320000*J7*J6*J5^4*J4*J2^4
  -73747785540057510183772981372092196060612608000*J8*J5^5*J4*J2^4
  +33275760448384878511344504943218438882346942464000*J8*J7^3*J4^2*J2^4
  -47281514855553299015984793150689295240381490790400*J9*J7^2*J6*J4^2*J2^4
  +220204529043637194140178929285440187076599768678400*J10*J7*J6^2*J4^2*J2^4
  -65725368445711569483146595248797223791531524096000*J10*J7^2*J5*J4^2*J2^4
  -10319626850160050472773580689825723725689913344000*J10*J8*J6*J5*J4^2*J2^4
  +955567649895157720074732682570112705985018593280*J6^4*J5*J4^2*J2^4
  -12560456998347918067083929759925042381042371788800*J7*J6^2*J5^2*J4^2*J2^4
  +1136844137235337508245892978554209532290313728000*J7^2*J5^3*J4^2*J2^4
  -16050331189633982469758326509399024409903104000*J8*J6*J5^3*J4^2*J2^4
  -210814772134702912795882781013367200547543449600*J9*J5^4*J4^2*J2^4
  +131908556848129865067574539413656634420505870336000*J10*J8*J7*J4^3*J2^4
  +7688561651438412020526794486269577667741430579200*J7*J6^3*J4^3*J2^4
  +27944758248678371564238793818935938276726692249600*J7^2*J6*J5*J4^3*J2^4
  -13453358669615846889622627083916402133978578944000*J8*J6^2*J5*J4^3*J2^4
  -6167034814722470173093320338447606491633213440000*J8*J7*J5^2*J4^3*J2^4
  -447745401528474491655578352611089544513794867200*J9*J6*J5^2*J4^3*J2^4
  +1206565996251811621926075165667439378534891520000*J10*J5^3*J4^3*J2^4
  -3224073669388759798972500523322512822026240000*J5^5*J4^3*J2^4
  +8305523324168954380931647217986741320843740774400*J7^3*J4^4*J2^4
  -100760203614709373864732544485146860486861520896000*J8*J7*J6*J4^4*J2^4
  +491407779901157319216871351165768953312093143040*J9*J6^2*J4^4*J2^4
  -2622139051546218121236646461806893704026888601600*J9*J7*J5*J4^4*J2^4
  -13218769403042061594317321302754879167104496435200*J10*J6*J5*J4^4*J2^4
  +1263773825075692620598979759403098920960162529280*J6*J5^3*J4^4*J2^4
  +38022645374774733741746130685238422216908157747200*J10*J7*J4^5*J2^4
  -1439576619386727535010397719389470225441226752000*J6^2*J5*J4^5*J2^4
  -2127765633091401420592087639040934987801720913920*J7*J5^2*J4^5*J2^4
  -7129608411298866016789387103715084480755640827904*J7*J6*J4^6*J2^4
  +5243236689489483758952659474306942033814827827200*J8*J5*J4^6*J2^4
  -1349497932616693988266350231934780002564833280*J9*J4^7*J2^4
  +112374615524154387158106106056184156332031475712*J5*J4^8*J2^4
  -88204649722388638672111289953499419120512000000*J7^4*J6*J3*J2^4
  -8765674422959999722019395439025631998974361600000*J8*J7^2*J6^2*J3*J2^4
  -4349173584574598640448741131062218559387074560000*J9*J7*J6^3*J3*J2^4
  +22398937536630040284030019522289681911523573760000*J10*J6^4*J3*J2^4
  +13603530652350817419673107184207309015321459200000*J8*J7^3*J5*J3*J2^4
  +6905046285332111326721400342428068577078083584000*J9*J7^2*J6*J5*J3*J2^4
  -31592928288276126130491805973382002632908865536000*J10*J7*J6^2*J5*J3*J2^4
  +2333275805461224264456969850361031679145379840000*J10*J7^2*J5^2*J3*J2^4
  +3370613227029331265847966894578431340724879360000*J10*J8*J6*J5^2*J3*J2^4
  -2155511583156122269069481758933121002150821888000*J6^4*J5^2*J3*J2^4
  +3318238700228222602159753294206015585301652275200*J7*J6^2*J5^3*J3*J2^4
  -526181365738857964429334658851463308080194612000*J7^2*J5^4*J3*J2^4
  -325073278388266579363220586910984148303988096000*J8*J6*J5^4*J3*J2^4
  +78920606469443552639320670013939917424136704000*J9*J5^5*J3*J2^4
  -20712555549234710434623349748278188639391186944000*J9*J7^3*J4*J3*J2^4
  +30345731094613707657806777643619155690694508544000*J10*J7^2*J6*J4*J3*J2^4
  +132890837244289747557056844103271035898664321024000*J10*J8*J6^2*J4*J3*J2^4
  -637597359905238985195683595570848991297929216000*J6^5*J4*J3*J2^4
  -19447772220618188847166097896171177148327608320000*J10*J8*J7*J5*J4*J3*J2^4
  +5149463522576412681418434116887611296146626969600*J7*J6^3*J5*J4*J3*J2^4
  -12574261160376222000216805129021248843731569152000*J7^2*J6*J5^2*J4*J3*J2^4
  -13605190779328810150568944856807923783963951104000*J8*J6^2*J5^2*J4*J3*J2^4
  +4542695151674368456495081674073499183612576640000*J8*J7*J5^3*J4*J3*J2^4
  +196649804233656147067075991425556193383713996800*J9*J6*J5^3*J4*J3*J2^4
  -439515304843581995524706942250113446309092096000*J10*J5^4*J4*J3*J2^4
  -1024947945756344017610480308947380251426800000*J5^6*J4*J3*J2^4
  -10153743470283087759962049572032091822129047142400*J7^2*J6^2*J4^2*J3*J2^4
  -51539260525427727226143853742461951429273504972800*J8*J6^3*J4^2*J3*J2^4
  +12881578825616098063772607059476249146090911232000*J7^3*J5*J4^2*J3*J2^4
  +62629408390482156451429183656891559200096043008000*J8*J7*J6*J5*J4^2*J3*J2^4
  -3928272073589347045395706389310496285975484825600*J9*J6^2*J5*J4^2*J3*J2^4
  -3442872989300519293560967598300654633661117235200*J9*J7*J5^2*J4^2*J3*J2^4
  +12264339952600658483786469713929070803757786726400*J10*J6*J5^2*J4^2*J3*J2^4
  -1174031876923595391455600715386108829128593382400*J6*J5^4*J4^2*J3*J2^4
  -42609052524373584494119018388925966920840454144000*J8*J7^2*J4^3*J3*J2^4
  -24857641280600484406296730542719427393768495513600*J9*J7*J6*J4^3*J3*J2^4
  +162926420785567194073569054688050529776567740006400*J10*J6^2*J4^3*J3*J2^4
  -6419528081018433437042918146869878912467992576000*J10*J7*J5*J4^3*J3*J2^4
  -10992777812870543241732114992742082068377805127680*J6^2*J5^2*J4^3*J3*J2^4
  +1811979178449099141148957225024279668871452057600*J7*J5^3*J4^3*J3*J2^4
  -10397357125154674681551787777563813195471126528000*J10*J8*J4^4*J3*J2^4
  -2026855805516511616783408673271466075073229619200*J6^3*J4^4*J3*J2^4
  +22543789027732746764128245403484436540035599564800*J7*J6*J5*J4^4*J3*J2^4
  -4753524760939304122341742466576110679345305190400*J8*J5^2*J4^4*J3*J2^4
  -1256383875108659978541551878485344527234854912000*J7^2*J4^5*J3*J2^4
  -45136695981156962134990192640302367083524312268800*J8*J6*J4^5*J3*J2^4
  -976990319757684274530058103373655781726025154560*J9*J5*J4^5*J3*J2^4
  +1187344333248113089146409277410077039856189440000*J10*J4^6*J3*J2^4
  -237352674760517512595091210030064708310847651840*J5^2*J4^6*J3*J2^4
  -1336095638009747861843057055419047776627487408128*J6*J4^7*J3*J2^4
  +7293566513413820960865929736942530573803806720000*J10*J7^3*J3^2*J2^4
  +12439374483737811150182707351509907636255457280000*J10*J8*J7*J6*J3^2*J2^4
  -3260807204487157363796620254777457902952120320000*J7*J6^4*J3^2*J2^4
  +5790049807066332261268144373062478606391164928000*J7^2*J6^2*J5*J3^2*J2^4
  -5074013621072740047837363178126631860401340416000*J8*J6^3*J5*J3^2*J2^4
  -2295303704071193032982473903000539296384211552000*J7^3*J5^2*J3^2*J2^4
  +7314630045721680170093147699162005301570989056000*J8*J7*J6*J5^2*J3^2*J2^4
  -864019974464284719837460914986010266703967027200*J9*J6^2*J5^2*J3^2*J2^4
  +1460152994575841804593488397470720086526621696000*J9*J7*J5^3*J3^2*J2^4
  +574253727883711500692143977032865650510831616000*J10*J6*J5^3*J3^2*J2^4
  -86255103951659486599891431004418565587032224000*J6*J5^5*J3^2*J2^4
  -2681518311054127165228374658253941632878254080000*J7^3*J6*J4*J3^2*J2^4
  -18079386559009604755008070691184898412514115584000*J8*J7*J6^2*J4*J3^2*J2^4
  -2685848145217104561799595899177263854620193587200*J9*J6^3*J4*J3^2*J2^4
  +5343950640639247643187872600427691824943353600000*J8*J7^2*J5*J4*J3^2*J2^4
  -16098143408338989924827221211480320043284758528000*J9*J7*J6*J5*J4*J3^2*J2^4
  +35461965709810360474560775229217083220270514176000*J10*J6^2*J5*J4*J3^2*J2^4
  -10792047666095648988270032655073636254284212224000*J10*J7*J5^2*J4*J3^2*J2^4
  -2857973265621562815092360074922871640417297612800*J6^2*J5^3*J4*J3^2*J2^4
  +158767320949656363451475326222047984566537604000*J7*J5^4*J4*J3^2*J2^4
  +14030363529297841687827306201758986889280823296000*J9*J7^2*J4^2*J3^2*J2^4
  -25118178737686943365560853686671773878529622016000*J10*J7*J6*J4^2*J3^2*J2^4
  +28779403630366482579779508575785554762635735040000*J10*J8*J5*J4^2*J3^2*J2^4
  +2388826051700307197340243353047435052936567193600*J6^3*J5*J4^2*J3^2*J2^4
  +6623258040123481360361373139286675094131573299200*J7*J6*J5^2*J4^2*J3^2*J2^4
  -331961258791145650256552019931705066351110624000*J8*J5^3*J4^2*J3^2*J2^4
  -9900442354216894301358583168516478033941993881600*J7*J6^2*J4^3*J3^2*J2^4
  -2564828524267365949075675133662122889524367948800*J7^2*J5*J4^3*J3^2*J2^4
  -22974625875756137126059359623372711630153512550400*J8*J6*J5*J4^3*J3^2*J2^4
  -1573450396735723264935649510619852332531910246400*J9*J5^2*J4^3*J3^2*J2^4
  +14982313580940819475521053381216858756280791040000*J8*J7*J4^4*J3^2*J2^4
  +5956390087734557374956484704612833365759780454400*J9*J6*J4^4*J3^2*J2^4
  +12347542958389672213163417528489307897743061811200*J10*J5*J4^4*J3^2*J2^4
  +59893959032832221986139458316665792464389760000*J5^3*J4^4*J3^2*J2^4
  -1388884190246530266075681267408435578721246412800*J6*J5*J4^5*J3^2*J2^4
  +453315997250922736390538553479439753287358627840*J7*J4^6*J3^2*J2^4
  -897297243101106533212807936270803828121332480000*J7^4*J3^3*J2^4
  -872493671399641594928841203964120815269724160000*J8*J7^2*J6*J3^3*J2^4
  +1710766675902423536935278792831471051935318016000*J9*J7*J6^2*J3^3*J2^4
  -1525154163050978842603456770242323092967784448000*J10*J6^3*J3^3*J2^4
  +216855096566256517047511838638474624022876160000*J9*J7^2*J5*J3^3*J2^4
  +246131970202180564382513839944557220632985600000*J10*J7*J6*J5*J3^3*J2^4
  -498677879740516366265064482836743541984665600000*J10*J8*J5^2*J3^3*J2^4
  +163315595346282425238350013959568371155913932800*J6^3*J5^2*J3^3*J2^4
  -150154107958365191401427170742962556620320384000*J7*J6*J5^3*J3^3*J2^4
  -32017322454399658998416487080121610003854300000*J8*J5^4*J3^3*J2^4
  -12325398391196778437080887160224846620239933440000*J10*J7^2*J4*J3^3*J2^4
  +20558119329775430515116915969362835274947624960000*J10*J8*J6*J4*J3^3*J2^4
  +278997303284727332213003406289082466174605721600*J6^4*J4*J3^3*J2^4
  -3701057911080449382270818312993364311509332787200*J7*J6^2*J5*J4*J3^3*J2^4
  +598277288609354677789417667645805102624651408000*J7^2*J5^2*J4*J3^3*J2^4
  +260984752103758989302400769598815875321638400000*J8*J6*J5^2*J4*J3^3*J2^4
  -52001604313366564982521732908295434532663296000*J9*J5^3*J4*J3^3*J2^4
  +2396717205904210778099907520587764471379869184000*J7^2*J6*J4^2*J3^3*J2^4
  +739029643192769540113209911055629471686656000000*J8*J6^2*J4^2*J3^3*J2^4
  +3271171138050317007532606275813448835710217088000*J8*J7*J5*J4^2*J3^3*J2^4
  +1875947327557265048856622194964526766237951590400*J9*J6*J5*J4^2*J3^3*J2^4
  -1666860371844796737411717733959083770934908416000*J10*J5^2*J4^2*J3^3*J2^4
  -6220100611098403152777120768014745339883785000*J5^4*J4^2*J3^3*J2^4
  -9190418174736559455502871801424610836968698675200*J9*J7*J4^3*J3^3*J2^4
  +24657154201891645435222020664656538584257770291200*J10*J6*J4^3*J3^3*J2^4
  -1703359905093530670154268072343217434474928204800*J6*J5^2*J4^3*J3^3*J2^4
  +2226759216913543381844167370883764233645271285760*J6^2*J4^4*J3^3*J2^4
  +3218823125016658610857007670710401814918162611200*J7*J5*J4^4*J3^3*J2^4
  -9457206420356709052372931042282408493138558566400*J8*J4^5*J3^3*J2^4
  -200746919141944497575447479661734072381996277760*J4^7*J3^3*J2^4
  +4529296877558238341044499962693895468228444160000*J10*J8*J7*J3^4*J2^4
  -59280111931503684459650818242772044541329408000*J7*J6^3*J3^4*J2^4
  -168414689994470241119841199303004898333113856000*J7^2*J6*J5*J3^4*J2^4
  +1105310391880005438998008302593967363952508928000*J8*J6^2*J5*J3^4*J2^4
  -570576393645012048456842219665797752973849600000*J8*J7*J5^2*J3^4*J2^4
  +28251693028011472265593616050880498398150656000*J9*J6*J5^2*J3^4*J2^4
  +104666278318401578740390332652508359389014400000*J10*J5^3*J3^4*J2^4
  +1923099090614158664265717361104390931284825000*J5^5*J3^4*J2^4
  +1681181062008343602842111502522637726226039808000*J7^3*J4*J3^4*J2^4
  -5769744503433581821685316220578994319681814528000*J8*J7*J6*J4*J3^4*J2^4
  -680510097593086175383225353480290424180650803200*J9*J6^2*J4*J3^4*J2^4
  -162691180411147018536106819568647486822330368000*J9*J7*J5*J4*J3^4*J2^4
  -6425935284113812214195713417494610410920214528000*J10*J6*J5*J4*J3^4*J2^4
  +329134609488392141601562796005342248617132544000*J6*J5^3*J4*J3^4*J2^4
  +5885594105539503715227961252388694948783605760000*J10*J7*J4^2*J3^4*J2^4
  +198336983863051524686347195337607389154570240000*J6^2*J5*J4^2*J3^4*J2^4
  -606933494683475815546329026065088234216703240000*J7*J5^2*J4^2*J3^4*J2^4
  -2726414362993056079962643027425985725827532288000*J7*J6*J4^3*J3^4*J2^4
  +2039827982014247256274375554219674063522498880000*J8*J5*J4^3*J3^4*J2^4
  +1235312409908221150323360322553140371146100940800*J9*J4^4*J3^4*J2^4
  +273848812163035159165731753876969416603749180800*J5*J4^5*J3^4*J2^4
  -813696518521935578194323489193892351679682560000*J8*J7^2*J3^5*J2^4
  +290691103446643619030388149683187787765252096000*J9*J7*J6*J3^5*J2^4
  -1088887468861041182936380335900865417049014272000*J10*J6^2*J3^5*J2^4
  +157512468414936229030215962350883264078807040000*J10*J7*J5*J3^5*J2^4
  +19329030574340874731910543259598057215100928000*J6^2*J5^2*J3^5*J2^4
  -3112152679824729422614640998444637494853040000*J7*J5^3*J3^5*J2^4
  -1202954264567399698636869216277645209806684160000*J10*J8*J4*J3^5*J2^4
  -34760202628228373755606328543896604420603904000*J6^3*J4*J3^5*J2^4
  +352850138196563638259634583182206476508336640000*J7*J6*J5*J4*J3^5*J2^4
  -44991632163593078258545849952013017079179520000*J8*J5^2*J4*J3^5*J2^4
  -611360263977388156682461014278316004507192704000*J7^2*J4^2*J3^5*J2^4
  +1968530520967514313601801661847269287354552320000*J8*J6*J4^2*J3^5*J2^4
  +14401259837669446965302120377178761433539584000*J9*J5*J4^2*J3^5*J2^4
  -1917632417377732439689624847103887732291920896000*J10*J4^3*J3^5*J2^4
  -17233673019980699506579617299707614728912436000*J5^2*J4^3*J3^5*J2^4
  +446476132486787910627894370723315604931585753600*J6*J4^4*J3^5*J2^4
  +95032901954405741015068765255166284999065600000*J7*J6^2*J3^6*J2^4
  +38152801085184491941870626221311865432120640000*J7^2*J5*J3^6*J2^4
  -149039783036757449551708505676904200958586880000*J8*J6*J5*J3^6*J2^4
  +3139280708937167502480894064545241763343360000*J9*J5^2*J3^6*J2^4
  +117824987795848349342262357383273421104117760000*J8*J7*J4*J3^6*J2^4
  -44474625235266546077355319238419508890238976000*J9*J6*J4*J3^6*J2^4
  +182925413554562530837490285852611288516669440000*J10*J5*J4*J3^6*J2^4
  -730411731214306686800191494818060493281400000*J5^3*J4*J3^6*J2^4
  -134646017728811923291876773416563542074900352000*J6*J5*J4^2*J3^6*J2^4
  +84852512585714166211602995405199699511475712000*J7*J4^3*J3^6*J2^4
  -3629879333376089174403478888723821926645760000*J9*J7*J3^7*J2^4
  +75885971079589994457337231681826901011988480000*J10*J6*J3^7*J2^4
  +3927189535711527753296716508143968616922880000*J6*J5^2*J3^7*J2^4
  -13901266580952939598861504775728760391450624000*J6^2*J4*J3^7*J2^4
  -1943694283118646731332378258306940484104640000*J7*J5*J4*J3^7*J2^4
  -17218465105684376327188042199560407802744320000*J8*J4^2*J3^7*J2^4
  -6178949430414889030602496556859649627782768000*J4^4*J3^7*J2^4
  -2478310566717241167622715476746529549701120000*J7*J6*J3^8*J2^4
  +1232170390232526683056297663210771425830400000*J8*J5*J3^8*J2^4
  +505627870513880937868539499547391070126080000*J9*J4*J3^8*J2^4
  +532439311672120680660183419086730253113040000*J5*J4^2*J3^8*J2^4
  -786788994980246962408068637404867778560000000*J10*J3^9*J2^4
  -78803205432612264196261640503387691976000000*J5^2*J3^9*J2^4
  +493372453024475351737085581843176004147200000*J6*J4*J3^9*J2^4
  +73411389333343177300248158969504833996800000*J7*J3^10*J2^4
  -916840313754292135006240994521635456000000*J4*J3^11*J2^4
  +2317190755889640262749647235191842681987200000*J7^5*J2^5
  +38977468954053470226789372072384734702592000000*J8*J7^3*J6*J2^5
  +1943712785802798138101621035855934963633356800000*J9*J7^2*J6^2*J2^5
  -9072916962369768043990800382772376471066378240000*J10*J7*J6^3*J2^5
  -3175250830190170807548732903496807327987310592000*J9*J7^3*J5*J2^5
  +14437943053702708864488169116615342855619018752000*J10*J7^2*J6*J5*J2^5
  -3609489046707625352891774114224355819082743808000*J10*J8*J6^2*J5*J2^5
  +174352175613683933308777181893191426662989824000*J6^5*J5*J2^5
  +568919286827062720369162309796688887906414592000*J10*J8*J7*J5^2*J2^5
  +410889892525978630111406523441409433136345907200*J7*J6^3*J5^2*J2^5
  -1149265092594934784706054010083524557410513868800*J7^2*J6*J5^3*J2^5
  +292471837783835124501593295997188917737414656000*J8*J6^2*J5^3*J2^5
  -15257408532341785117499584807854495485223024000*J8*J7*J5^4*J2^5
  +15386280888589961551657744053559674820526899200*J9*J6*J5^4*J2^5
  -12084182326475918238729163774811325656360832000*J10*J5^5*J2^5
  +1045446904671470897962689915126327856455336000*J5^7*J2^5
  +13125802521043026865158962559582032448920764416000*J10*J7^3*J4*J2^5
  -51419506516682954738950621637914552059964686336000*J10*J8*J7*J6*J4*J2^5
  +410158849084502926752652485769579842357952512000*J7*J6^4*J4*J2^5
  -3144787613165831268204691311201101981532684288000*J7^2*J6^2*J5*J4*J2^5
  +1854897075462585114663078111612280260375085056000*J8*J6^3*J5*J4*J2^5
  +1905591695972108401398303253851778082966206233600*J7^3*J5^2*J4*J2^5
  +5310380237206979210151658262807848949018564198400*J8*J7*J6*J5^2*J4*J2^5
  +593208716001888647638542251418932707068330639360*J9*J6^2*J5^2*J4*J2^5
  -387554358028164329308230543705149445601805107200*J9*J7*J5^3*J4*J2^5
  -215475054443125337093380912105406208911455027200*J10*J6*J5^3*J4*J2^5
  +3056551419502722893809956536350984796231616000*J6*J5^5*J4*J2^5
  -3743207593747573451544245919162497457740886835200*J7^3*J6*J4^2*J2^5
  +25959638698785595972591130847816774610872120115200*J8*J7*J6^2*J4^2*J2^5
  -287077498940368774492836195579411894882847948800*J9*J6^3*J4^2*J2^5
  -19177431776096033493857649715735764607490396160000*J8*J7^2*J5*J4^2*J2^5
  +1569132565113857023389037136570828849910959308800*J9*J7*J6*J5*J4^2*J2^5
  +4965492064848500448768175628097926420803407052800*J10*J6^2*J5*J4^2*J2^5
  +1590602020711115538788394822650771083325413785600*J10*J7*J5^2*J4^2*J2^5
  -753558231383479272190090931418250601873559060480*J6^2*J5^3*J4^2*J2^5
  +7970024222237765166254820689671317115984320000*J7*J5^4*J4^2*J2^5
  +14505120462236683561088416622115766254176462438400*J9*J7^2*J4^3*J2^5
  -79441865274065702192155694567123728165626288537600*J10*J7*J6*J4^3*J2^5
  +2555678823383911607031431643556680811823077785600*J10*J8*J5*J4^3*J2^5
  +802614040953770264635225821380310017899663196160*J6^3*J5*J4^3*J2^5
  +6692543327086355833713719671344252440130668298240*J7*J6*J5^2*J4^3*J2^5
  -9906190415324495512885754319830689937059430400*J8*J5^3*J4^3*J2^5
  +899885251166803525055745239781990622932290764800*J7*J6^2*J4^4*J2^5
  -7869535805979236649377412171283170893044084162560*J7^2*J5*J4^4*J2^5
  -5144309372640586347772737897622909149421900922880*J8*J6*J5*J4^4*J2^5
  -316987731456988403006682513641229532173277593600*J9*J5^2*J4^4*J2^5
  +20843854728112328181332283435904616084330092953600*J8*J7*J4^5*J2^5
  +58984659730419306330108278751987496839309950976*J9*J6*J4^5*J2^5
  +1755583167928443907401867221429937420533665628160*J10*J5*J4^5*J2^5
  +1611661208047416367004890272822310255502131200*J5^3*J4^5*J2^5
  -329266502833660411219895490884053876397712605184*J6*J5*J4^6*J2^5
  +645850771276286398691443533243819915132052439040*J7*J4^7*J2^5
  -7242051653404160823085516126061817982279680000000*J10*J8*J7^2*J3*J2^5
  +552581537504017154306066094410870318731100160000*J7^2*J6^3*J3*J2^5
  +5966112808058026744992672134636827786503782400000*J8*J6^4*J3*J2^5
  -929257626898254832285977502325845875265471488000*J7^3*J6*J5*J3*J2^5
  -9885933038390107475342079434193990474159489024000*J8*J7*J6^2*J5*J3*J2^5
  +686016229850031973655210960593464850205009510400*J9*J6^3*J5*J3*J2^5
  +1824061087241840700540394704067930053261041088000*J8*J7^2*J5^2*J3*J2^5
  -692754709392505381790777343342517551706148044800*J9*J7*J6*J5^2*J3*J2^5
  -2019595228324299797595078413629060005591672422400*J10*J6^2*J5^2*J3*J2^5
  +618266708228335225033269972475412316536107008000*J10*J7*J5^3*J3*J2^5
  +178010510341790579035710540675590325229997721600*J6^2*J5^4*J3*J2^5
  -38649944190122581528758603592048411615671702000*J7*J5^5*J3*J2^5
  -2247616376780656253052219297163912207102393152000*J7^4*J4*J3*J2^5
  +6472875843165258872415607493410025046907686912000*J8*J7^2*J6*J4*J3*J2^5
  +11795539112449686654946814922440927166695315865600*J9*J7*J6^2*J4*J3*J2^5
  -43455471597210905377648670848769509582329348096000*J10*J6^3*J4*J3*J2^5
  +596967112480036047274966277851013593296138240000*J9*J7^2*J5*J4*J3*J2^5
  +17938333919229833544603629549470125361637031936000*J10*J7*J6*J5*J4*J3*J2^5
  -2653111796138390165218346876761805628405860352000*J10*J8*J5^2*J4*J3*J2^5
  +3312833916934736892019857511859306271960268800000*J6^3*J5^2*J4*J3*J2^5
  -891877452816222373585511399827255153989346252800*J7*J6*J5^3*J4*J3*J2^5
  +88794400603059923927301520129705282396429464000*J8*J5^4*J4*J3*J2^5
  -11115230864789675119135505576915716903677468672000*J10*J7^2*J4^2*J3*J2^5
  -13935496667538479037615590538396968681755115520000*J10*J8*J6*J4^2*J3*J2^5
  -1340149779569328307314393259916803410424233984000*J6^4*J4^2*J3*J2^5
  -7326646258745485243127922853965847586526855168000*J7*J6^2*J5*J4^2*J3*J2^5
  +802350915773556046801103831601669301740767347200*J7^2*J5^2*J4^2*J3*J2^5
  +1522432338941555419140374706113839628485146624000*J8*J6*J5^2*J4^2*J3*J2^5
  +182439778250725068704673448931321206760129740800*J9*J5^3*J4^2*J3*J2^5
  +3059106948692194233293295247537209068109860044800*J7^2*J6*J4^3*J3*J2^5
  +29845080119279385742387119202195470679034717798400*J8*J6^2*J4^3*J3*J2^5
  -1345452153475172836513994194649082232905112780800*J8*J7*J5*J4^3*J3*J2^5
  +3199481070523463331826941629814693591929176719360*J9*J6*J5*J4^3*J3*J2^5
  -1456534030562347010483339276013858778276891852800*J10*J5^2*J4^3*J3*J2^5
  +4382626247213862995170877713454282574915494400*J5^4*J4^3*J3*J2^5
  -5335943909485924822856967366357285330499141632000*J9*J7*J4^4*J3*J2^5
  -4151538247887381212249752980853567304839358054400*J10*J6*J4^4*J3*J2^5
  -505297032011608130494294881856264514948636098560*J6*J5^2*J4^4*J3*J2^5
  +3018534949261484354444101437680026686499470704640*J6^2*J4^5*J3*J2^5
  +911718202708351503516392028451690499576415928320*J7*J5*J4^5*J3*J2^5
  -3550006594631330417335728752939392769325095976960*J8*J4^6*J3*J2^5
  -56629710720520714260804142872735963150538506240*J4^8*J3*J2^5
  +1327745953414763907562331996201210957698068480000*J8*J7^3*J3^2*J2^5
  +264826380348234864606951794575754320311484416000*J9*J7^2*J6*J3^2*J2^5
  -3601113187418556093545400910190742908480520192000*J10*J7*J6^2*J3^2*J2^5
  +1425668469675085314905917564160328555611596800000*J10*J7^2*J5*J3^2*J2^5
  -4834441014242329212781783372611663247489105920000*J10*J8*J6*J5*J3^2*J2^5
  +314230280426365627949814619458157866499493068800*J6^4*J5*J3^2*J2^5
  -211493289856819957331092564113147747323311718400*J7*J6^2*J5^2*J3^2*J2^5
  +119766710620569083345382345723364120534083960000*J7^2*J5^3*J3^2*J2^5
  +232909516436378425344007647952681766554502400000*J8*J6*J5^3*J3^2*J2^5
  -72821200056922648573599157838126847220615488000*J9*J5^4*J3^2*J2^5
  +4975722511522871804332700494492456224977387520000*J10*J8*J7*J4*J3^2*J2^5
  +3109796530611049495334914361835443950174234214400*J7*J6^3*J4*J3^2*J2^5
  -1388338547295643767642011698718857966211237376000*J7^2*J6*J5*J4*J3^2*J2^5
  +4093604859046815141577147405785514107173142528000*J8*J6^2*J5*J4*J3^2*J2^5
  -2825723634664066645182836348558448334412804160000*J8*J7*J5^2*J4*J3^2*J2^5
  +1206870335961613844881429252471340926564746854400*J9*J6*J5^2*J4*J3^2*J2^5
  +345197504948916083100879380703905740072909824000*J10*J5^3*J4*J3^2*J2^5
  +1357463517631445480403680842435697836010655000*J5^5*J4*J3^2*J2^5
  +1612967276498007997731064447849718446280341056000*J7^3*J4^2*J3^2*J2^5
  -4993895068212357259473146000170272750844139520000*J8*J7*J6*J4^2*J3^2*J2^5
  -2315737203665127748472134899788184153230200012800*J9*J6^2*J4^2*J3^2*J2^5
  +1571101611004717427490731977175861352968565964800*J9*J7*J5*J4^2*J3^2*J2^5
  -15734978655231169145810265202354460712790907289600*J10*J6*J5*J4^2*J3^2*J2^5
  +961006784740206778437148744604468877993084172800*J6*J5^3*J4^2*J3^2*J2^5
  +8166329527434520524766666839660027561828986880000*J10*J7*J4^3*J3^2*J2^5
  -423180860749798255885538264612148834267770388480*J6^2*J5*J4^3*J3^2*J2^5
  -1507428973732724119973161402393729126680928224000*J7*J5^2*J4^3*J3^2*J2^5
  -1814204320853221937299720846757205506809562726400*J7*J6*J4^4*J3^2*J2^5
  +4175797601825952694964540726066044636971890073600*J8*J5*J4^4*J3^2*J2^5
  +497769136296268839071108393430295555895100702720*J9*J4^5*J3^2*J2^5
  +228235170695293932206579228036279485259895951360*J5*J4^6*J3^2*J2^5
  +588701757337890545836058442860299368556560384000*J7^2*J6^2*J3^3*J2^5
  -371606190008354618577906533088094943918948352000*J8*J6^3*J3^3*J2^5
  +66967869163361122536921862244669721341857536000*J7^3*J5*J3^3*J2^5
  -674040031106688151130797311070996844796223488000*J8*J7*J6*J5*J3^3*J2^5
  -92413413820671294035806228210580487035840102400*J9*J6^2*J5*J3^3*J2^5
  -12268780043250808982874217250995622254291968000*J9*J7*J5^2*J3^3*J2^5
  +31700929186095005397186737995955245975535616000*J10*J6*J5^2*J3^3*J2^5
  +15073711699022038593603104695179028832613384000*J6*J5^4*J3^3*J2^5
  -2183629127882214668670321976591320347392665600000*J8*J7^2*J4*J3^3*J2^5
  +2385223755859096000567523926402302310375489536000*J9*J7*J6*J4*J3^3*J2^5
  -4835555918589578824581786320474494905137233920000*J10*J6^2*J4*J3^3*J2^5
  +1215234117192928161221950267976005778332354560000*J10*J7*J5*J4*J3^3*J2^5
  +456641121548126243838498382589178966987714969600*J6^2*J5^2*J4*J3^3*J2^5
  +15888293525919457579136138980148198556998568000*J7*J5^3*J4*J3^3*J2^5
  -6472081837854961394982004298659553300106362880000*J10*J8*J4^2*J3^3*J2^5
  -868434701141115959160191294555507306547589939200*J6^3*J4^2*J3^3*J2^5
  +224511861030413925417814706950068786878582016000*J7*J6*J5*J4^2*J3^3*J2^5
  -168504801177862283510657809528112368451179152000*J8*J5^2*J4^2*J3^3*J2^5
  -1129114204627980717842590121603479509067239916800*J7^2*J4^3*J3^3*J2^5
  +6017007055375157485924060927995230290652521881600*J8*J6*J4^3*J3^3*J2^5
  +150015121492207404443445300766494439505440972800*J9*J5*J4^3*J3^3*J2^5
  -3728950110621132108294996990580906136203322572800*J10*J4^4*J3^3*J2^5
  -64281728851548307855193981030695983326735452800*J5^2*J4^4*J3^3*J2^5
  +565843875504718130898712289165940039632938106880*J6*J4^5*J3^3*J2^5
  +292557180138944055524854671657206227651338240000*J9*J7^2*J3^4*J2^5
  -1227836701346412995958178205827629649804984320000*J10*J7*J6*J3^4*J2^5
  +454049429443321737027081973729709970955837440000*J10*J8*J5*J3^4*J2^5
  +64883964442931363478136979958584188048087449600*J6^3*J5*J3^4*J2^5
  +184106335288042182977311109295101531221210752000*J7*J6*J5^2*J3^4*J2^5
  -12713152283294595996331705305568454987760000000*J8*J5^3*J3^4*J2^5
  +517487686303830675664215842488689428968774041600*J7*J6^2*J4*J3^4*J2^5
  -89006735557380804075223124149548992010373632000*J7^2*J5*J4*J3^4*J2^5
  -1133398526331635600564242385483777706952433664000*J8*J6*J5*J4*J3^4*J2^5
  -50842604819316761564695888989879641989910016000*J9*J5^2*J4*J3^4*J2^5
  +1146617176096504867924677263923109643570809856000*J8*J7*J4^2*J3^4*J2^5
  -341640828203688229315276396973137418435926425600*J9*J6*J4^2*J3^4*J2^5
  +1002030070356473021219707215926204840026176000000*J10*J5*J4^2*J3^4*J2^5
  -4653404526879486246470588133568864099139826000*J5^3*J4^2*J3^4*J2^5
  -377221802349580832602646662987490282828479411200*J6*J5*J4^3*J3^4*J2^5
  +150020048932107678366676875947613838004566632000*J7*J4^4*J3^4*J2^5
  +204568953041975733637570397856329912344836096000*J7^2*J6*J3^5*J2^5
  -315575989571192442583698380004835087741353984000*J8*J6^2*J3^5*J2^5
  +9608486731278901749904984614881785886653440000*J8*J7*J5*J3^5*J2^5
  -5246069973130577324036513282974247499890688000*J9*J6*J5*J3^5*J2^5
  -25332094898546444813942639384188004101186560000*J10*J5^2*J3^5*J2^5
  -572371467105776548520616803390677781541285000*J5^4*J3^5*J2^5
  -188830018517397418031539604284078191017385984000*J9*J7*J4*J3^5*J2^5
  +1148749738335446163295474132389188479198789632000*J10*J6*J4*J3^5*J2^5
  -19721858532735174898562809139956393380323520000*J6*J5^2*J4*J3^5*J2^5
  -86982764567180867809282636832782109588742144000*J6^2*J4^2*J3^5*J2^5
  +37406197067215671935768605014404538265462464000*J7*J5*J4^2*J3^5*J2^5
  -248372125821941736897193749458992313190474240000*J8*J4^3*J3^5*J2^5
  -27129755479305764354262946806916299486399184800*J4^5*J3^5*J2^5
  +38993917349181632249418249695895512049254400000*J10*J7*J3^6*J2^5
  +16034221598523150365361716960888477014302720000*J6^2*J5*J3^6*J2^5
  +2607781093595426467321298518201295486184720000*J7*J5^2*J3^6*J2^5
  -78292655084653339936352019202747706860468224000*J7*J6*J4*J3^6*J2^5
  +15225024268008716356642425684210235091612160000*J8*J5*J4*J3^6*J2^5
  +22315195957372169839857027939155147489396736000*J9*J4^2*J3^6*J2^5
  +5954932649728711395388025136109671436704960000*J5*J4^3*J3^6*J2^5
  -5515898612066111255514439479349277107100160000*J7^2*J3^7*J2^5
  +17156335244528111043869861662189566026219520000*J8*J6*J3^7*J2^5
  +1647915727594674778983350899392201486704640000*J9*J5*J3^7*J2^5
  -24211730815757248829088523398060165681807360000*J10*J4*J3^7*J2^5
  +80659414469176961533429987022584724015400000*J5^2*J4*J3^7*J2^5
  +10668633934014003286095691263587878162023936000*J6*J4^2*J3^7*J2^5
  -1196202801843727370180218957431338875929600000*J6*J5*J3^8*J2^5
  +671368436876855740083424034706913964682240000*J7*J4*J3^8*J2^5
  -49634403029721994715454825786677068800000000*J8*J3^9*J2^5
  -54769881238632587864216846029707927907200000*J4^2*J3^9*J2^5
  +9513650145775903572476604576065538470400000*J5*J3^10*J2^5
  +255391453293507670923618571736884316297134080000*J7^3*J6^2*J2^6
  -1997556601521489701965244562250328271696691200000*J8*J7*J6^3*J2^6
  +8073457521567110285123073004375788390187008000*J9*J6^4*J2^6
  -410464926645609995190870641863920269460104544000*J7^4*J5*J2^6
  +3298430855941133578504353424378194841770117120000*J8*J7^2*J6*J5*J2^6
  -316713130593381037520336847181745595407243673600*J9*J7*J6^2*J5*J2^6
  +346730147893001518309009921601792251408888627200*J10*J6^3*J5*J2^6
  +281146608589932298080495389083450364458758144000*J9*J7^2*J5^2*J2^6
  +502538767858244057365531588879236885679226880000*J10*J7*J6*J5^2*J2^6
  +5549575957677065749260096070299289633084416000*J10*J8*J5^3*J2^6
  -22095704103820641771545509451598946348314132480*J6^3*J5^3*J2^6
  -49561898874744889588294063400992146350454009600*J7*J6*J5^4*J2^6
  -1107591221810186450206341874771835197452924000*J8*J5^5*J2^6
  +2086057396534328112208234929673362074477826048000*J8*J7^3*J4*J2^6
  -3378243897225164669329447816718720452038230016000*J9*J7^2*J6*J4*J2^6
  +13796971164623300389473308232753394662360534220800*J10*J7*J6^2*J4*J2^6
  -2627784297773422690913865352711351517358034944000*J10*J7^2*J5*J4*J2^6
  -2033158898378568873759328359915738078523686912000*J10*J8*J6*J5*J4*J2^6
  +100630820939314316802313286963886452032961249280*J6^4*J5*J4*J2^6
  -1141073474527103037587986476086167740197213306880*J7*J6^2*J5^2*J4*J2^6
  -4703598389927599469160317772293590704021484800*J7^2*J5^3*J4*J2^6
  +109162120192471985676209985790996513941648384000*J8*J6*J5^3*J4*J2^6
  +3888729478835701462037756895721834589718220800*J9*J5^4*J4*J2^6
  +6800729761027023390198991126874629195689885696000*J10*J8*J7*J4^2*J2^6
  +341681493622177866675807756397600817989728337920*J7*J6^3*J4^2*J2^6
  +2177176716680685882625202217813168326334819532800*J7^2*J6*J5*J4^2*J2^6
  +646760038565412482067482019564834806756592844800*J8*J6^2*J5*J4^2*J2^6
  +229513477633926360494955041780186114110594867200*J8*J7*J5^2*J4^2*J2^6
  +227688979771048745433527932359828489552962519040*J9*J6*J5^2*J4^2*J2^6
  -10278090849431601037654195281983090463950438400*J10*J5^3*J4^2*J2^6
  +21371202216678087681893659210576999248374400*J5^5*J4^2*J2^6
  +1361770796915571573236267175411190417723737292800*J7^3*J4^3*J2^6
  -12070979624053218575595846777830908366107495628800*J8*J7*J6*J4^3*J2^6
  -91069828360533855629902665943782084124260433920*J9*J6^2*J4^3*J2^6
  -1329324811312240933905789696070302393581945487360*J9*J7*J5*J4^3*J2^6
  -578714082812384410186257175086797325129209610240*J10*J6*J5*J4^3*J2^6
  -66526458512971858515612674236438427987290644480*J6*J5^3*J4^3*J2^6
  +6280403632310940754920025697742996633820122316800*J10*J7*J4^4*J2^6
  +178214734875240844926828070165531415483334524928*J6^2*J5*J4^4*J2^6
  +82065760086978381221708994866640066673510748160*J7*J5^2*J4^4*J2^6
  -1173010770746688744898111556552223144003369959424*J7*J6*J4^5*J2^6
  -250983491453866162928745699618544899574844620800*J8*J5*J4^5*J2^6
  +3019216781435530952645099910569430201648807936*J9*J4^6*J2^6
  +6590380170738495772734753171209519956022525952*J5*J4^7*J2^6
  -304896404240767910987314929759817981900062720000*J9*J7^3*J3*J2^6
  +859041755346736444206391352545562707525632000000*J10*J7^2*J6*J3*J2^6
  +4703191755879250486115024529068499266017689600000*J10*J8*J6^2*J3*J2^6
  -203695804683363354687854873264302208235601920000*J6^5*J3*J2^6
  -1339781794749511134331543205335015204259463168000*J10*J8*J7*J5*J3*J2^6
  +336069125093155564678560739050528301817895321600*J7*J6^3*J5*J3*J2^6
  -157521127415221578025052837474991684161027097600*J7^2*J6*J5^2*J3*J2^6
  -427325746497448351616080771508366926425263308800*J8*J6^2*J5^2*J3*J2^6
  +147142621002309170003122350416672716227893664000*J8*J7*J5^3*J3*J2^6
  -6855073170465156138094204297965576772694016000*J9*J6*J5^3*J3*J2^6
  +15164978359756665080822606771581367909663040000*J10*J5^4*J3*J2^6
  -1387044549199886726625936953321590034189883750*J5^6*J3*J2^6
  -124825604010007166489859146098837336362781900800*J7^2*J6^2*J4*J3*J2^6
  -4005300512542783758871351852197849787997670604800*J8*J6^3*J4*J3*J2^6
  -74383408557783479207457164182492304803433894400*J7^3*J5*J4*J3*J2^6
  +1310252974760918569238347037273327263468146278400*J8*J7*J6*J5*J4*J3*J2^6
  -970843410204103010326805458049736759836084797440*J9*J6^2*J5*J4*J3*J2^6
  -55150581896146924304040784174898227248138240000*J9*J7*J5^2*J4*J3*J2^6
  +185388772214281326220365202290184200593753702400*J10*J6*J5^2*J4*J3*J2^6
  -22214313273197619443451423649039696540872432000*J6*J5^4*J4*J3*J2^6
  -1025381843059311587886746760185254263497558016000*J8*J7^2*J4^2*J3*J2^6
  +1138445905861966775807710420223177594629678694400*J9*J7*J6*J4^2*J3*J2^6
  +4448722644658742261461754352110861123525699174400*J10*J6^2*J4^2*J3*J2^6
  -193986219468518905561712861832317337491342131200*J10*J7*J5*J4^2*J3*J2^6
  +654973218502158956214911652233178169947586560*J6^2*J5^2*J4^2*J3*J2^6
  +45634489691071813167076468800982299724383993600*J7*J5^3*J4^2*J3*J2^6
  -1486322427155309693993176655648103385331348275200*J10*J8*J4^3*J3*J2^6
  -578541113397920129292308117557527796413817159680*J6^3*J4^3*J3*J2^6
  +91692292327304611541496279363005562659797401600*J7*J6*J5*J4^3*J3*J2^6
  -61043299319785598961921025186867609931584819200*J8*J5^2*J4^3*J3*J2^6
  -378822576363075573012211193298750565297803386880*J7^2*J4^4*J3*J2^6
  +1351372568910563404573080814530728752228372316160*J8*J6*J4^4*J3*J2^6
  +279020777922733297804093875712972693412330864640*J9*J5*J4^4*J3*J2^6
  -1282655558911025221273443829044273474131019694080*J10*J4^5*J3*J2^6
  +416564532778656892325132704748305337592145920*J5^2*J4^5*J3*J2^6
  +84025169242942341949460096028423228652032884736*J6*J4^6*J3*J2^6
  -223748297808784166169644294466068585834631168000*J7^3*J6*J3^2*J2^6
  -370599606287347053618189117245700407647862784000*J8*J7*J6^2*J3^2*J2^6
  -128367515864940260647969582003887741717184512000*J9*J6^3*J3^2*J2^6
  +223270797819198522302170443355161403157879808000*J8*J7^2*J5*J3^2*J2^6
  +46208845813278679952631902932310983561524019200*J9*J7*J6*J5*J3^2*J2^6
  +807408207354073145120569391064709272367634841600*J10*J6^2*J5*J3^2*J2^6
  -377463197050739005489558417055686556857683456000*J10*J7*J5^2*J3^2*J2^6
  -46107006170081454046918551579834219430431744000*J6^2*J5^3*J3^2*J2^6
  +11302598005874738620315434222341830155096777000*J7*J5^4*J3^2*J2^6
  -3769144704777628845343110307148689191026688000*J9*J7^2*J4*J3^2*J2^6
  -2528090784398479786215390104736551179422007296000*J10*J7*J6*J4*J3^2*J2^6
  +1296777712918922938257850309336077414187745280000*J10*J8*J5*J4*J3^2*J2^6
  +159806543886005078173123030543977206535369523200*J6^3*J5*J4*J3^2*J2^6
  +138287106059213036948721192787209277400578022400*J7*J6*J5^2*J4*J3^2*J2^6
  -29337327083108984031754320091963960950804144000*J8*J5^3*J4*J3^2*J2^6
  -24845940469460126729399332751687645810624102400*J7*J6^2*J4^2*J3^2*J2^6
  +168928135964144042663118879519809240603079907200*J7^2*J5*J4^2*J3^2*J2^6
  -1295148882151905443047508446974195481975266816000*J8*J6*J5*J4^2*J3^2*J2^6
  -120661521494299598871418855320468227795838566400*J9*J5^2*J4^2*J3^2*J2^6
  +446576584291253180086427439035104749463184793600*J8*J7*J4^3*J3^2*J2^6
  -122971750957741660073474397830370041937167646720*J9*J6*J4^3*J3^2*J2^6
  +961868819451751840317831085071794910050860032000*J10*J5*J4^3*J3^2*J2^6
  -4985340333116620667550221094591850371378273600*J5^3*J4^3*J3^2*J2^6
  -228639016293543556248825874489409943161723043840*J6*J5*J4^4*J3^2*J2^6
  +109502869199041651966623327797371599063940730880*J7*J4^5*J3^2*J2^6
  -230362163965613882244066183977885115449425920000*J10*J7^2*J3^3*J2^6
  +989786444640060107165387787173780117536112640000*J10*J8*J6*J3^3*J2^6
  -35957087087410057723375318298676404724695040000*J6^4*J3^3*J2^6
  -55523950939669149845156295911589250750414848000*J7*J6^2*J5*J3^3*J2^6
  -11447238854182950406842890609437808322930336000*J7^2*J5^2*J3^3*J2^6
  -28520952585739625206630025538119775094883328000*J8*J6*J5^2*J3^3*J2^6
  +309285585238623282671188458088882445882112000*J9*J5^3*J3^3*J2^6
  +425287284768838365362692765216986424779528192000*J7^2*J6*J4*J3^3*J2^6
  -804155870090861450989673716468805742893629440000*J8*J6^2*J4*J3^3*J2^6
  +326113206749871383566294209553676775619286016000*J8*J7*J5*J4*J3^3*J2^6
  -261042885023922604313650877566048487025161011200*J9*J6*J5*J4*J3^3*J2^6
  -89719543575364580610738466473444022685031168000*J10*J5^2*J4*J3^3*J2^6
  +1508663649081002899274141317814169493282687500*J5^4*J4*J3^3*J2^6
  -342387416644527005856589268916678622507632230400*J9*J7*J4^2*J3^3*J2^6
  +2763302209185575641798737935609497501030141132800*J10*J6*J4^2*J3^3*J2^6
  -145957669845176621394958096560473053004260512000*J6*J5^2*J4^2*J3^3*J2^6
  +13377779238541126655083132971970683691561943040*J6^2*J4^3*J3^3*J2^6
  +227427454430013903067432053800017644224023459200*J7*J5*J4^3*J3^3*J2^6
  -685220796886251089304153033571404081597526732800*J8*J4^4*J3^3*J2^6
  -43253694778042026552065062025388197463678535680*J4^6*J3^3*J2^6
  +17334498120006497894390189155622652953880192000*J7^3*J3^4*J2^6
  -200203293167113404789442310060579135401598976000*J8*J7*J6*J3^4*J2^6
  -22340438308503445040831161140660753803300044800*J9*J6^2*J3^4*J2^6
  -38392602127002530291255361126069124581175296000*J9*J7*J5*J3^4*J2^6
  -158130433155917985711726128427644713646505984000*J10*J6*J5*J3^4*J2^6
  +7117351758027407022493152856446992907545184000*J6*J5^3*J3^4*J2^6
  +139490581937994104028712211899756253955612672000*J10*J7*J4*J3^4*J2^6
  +36015032941820402306784316121147031819347558400*J6^2*J5*J4*J3^4*J2^6
  -15887589566165337048290814730844865025213632000*J7*J5^2*J4*J3^4*J2^6
  -216457583374190452888053140738621147540219289600*J7*J6*J4^2*J3^4*J2^6
  +104418522517281493306443201204438588986117376000*J8*J5*J4^2*J3^4*J2^6
  +72110207518811781901635857290563258224205004800*J9*J4^3*J3^4*J2^6
  +22666553201643840870887431431014523391026694800*J5*J4^4*J3^4*J2^6
  -82232440672929106947570352429421703496335360000*J10*J8*J3^5*J2^6
  -3064232846639012164840725856373004915179520000*J6^3*J3^5*J2^6
  +7304425116421857389095124863136593800373248000*J7*J6*J5*J3^5*J2^6
  -397800487354482601556081162779422251015040000*J8*J5^2*J3^5*J2^6
  -22791921874891291894309118602133736568811328000*J7^2*J4*J3^5*J2^6
  +111605111235696391096495289245953094908112896000*J8*J6*J4*J3^5*J2^6
  +7541965945254270859735501034443683777669120000*J9*J5*J4*J3^5*J2^6
  -143776682403230139756844820505954193270407168000*J10*J4^2*J3^5*J2^6
  -287977808355409395854025548676514146078840000*J5^2*J4^2*J3^5*J2^6
  +40597478481807230666333777896461600728436019200*J6*J4^3*J3^5*J2^6
  +10707595831086763147153017621411629423554560000*J8*J7*J3^6*J2^6
  +4335790547960444409342676541546650230325248000*J9*J6*J3^6*J2^6
  +1732928066615854659935827735695304667136000000*J10*J5*J3^6*J2^6
  +139197878906122768182631474504264156061820000*J5^3*J3^6*J2^6
  -7000232658538223202307029302273475719293440000*J6*J5*J4*J3^6*J2^6
  +3837976533593077835300551980201326699935200000*J7*J4^2*J3^6*J2^6
  -100351776531927516858545633776956868853760000*J6^2*J3^7*J2^6
  -256533664423612492783541609681231623783680000*J7*J5*J3^7*J2^6
  -55415477855485300257821343868064522864640000*J8*J4*J3^7*J2^6
  -399561189610540069465806474188938760751216000*J4^3*J3^7*J2^6
  -136059998883816768502418090330220044697600000*J9*J3^8*J2^6
  -23892479913475528151039644846659945696000000*J5*J4*J3^8*J2^6
  -21130581370094805861023492587013683200000000*J6*J3^9*J2^6
  -243677016137991006009362910607513804800000*J3^11*J2^6
  +239896165599007015983653526629091143394981888000*J10*J7^3*J2^7
  -1139218073807686667599232947788098132181516288000*J10*J8*J7*J6*J2^7
  +61525314524215571322060828663352574116626432000*J7*J6^4*J2^7
  -116406936805386010153760552145673211701823078400*J7^2*J6^2*J5*J2^7
  +13842550161217043582011150664386159911213465600*J8*J6^3*J5*J2^7
  -10703447874310785661735352679992074876338825600*J7^3*J5^2*J2^7
  +115029433938666686339379164243070098482599628800*J8*J7*J6*J5^2*J2^7
  -675694925311319908040163536621079510971842560*J9*J6^2*J5^2*J2^7
  +5822663378763827123344579940264067718290739200*J9*J7*J5^3*J2^7
  +8111934217964355650849623231063184490182246400*J10*J6*J5^3*J2^7
  -818959760777288049459355458315284153697086400*J6*J5^5*J2^7
  -308972844032022655154604823903251255052592947200*J7^3*J6*J4*J2^7
  +1250926760116858811228077827054673586382490828800*J8*J7*J6^2*J4*J2^7
  +12920682840245304895698607792133789971591987200*J9*J6^3*J4*J2^7
  +5357111193548862055497080773208689185008640000*J8*J7^2*J5*J4*J2^7
  +217155673035068336559033143321005050367180800000*J9*J7*J6*J5*J4*J2^7
  +372996142594960092735611102055705294690425241600*J10*J6^2*J5*J4*J2^7
  +145295381378140677808334724229123961507009126400*J10*J7*J5^2*J4*J2^7
  -27596040028936104718586089863593827780923555840*J6^2*J5^3*J4*J2^7
  -7707561826740653515372599015183392771212116000*J7*J5^4*J4*J2^7
  -84394732132387867201575569790588783988368998400*J9*J7^2*J4^2*J2^7
  -1602410521306012427227120570852928193786229555200*J10*J7*J6*J4^2*J2^7
  -550399677994510933907751423367373366984441856000*J10*J8*J5*J4^2*J2^7
  +30420249926756500999301816035466419981925744640*J6^3*J5*J4^2*J2^7
  +42311392842170801481549617847223254807510958080*J7*J6*J5^2*J4^2*J2^7
  +26635930568281612813355847845500078228470220800*J8*J5^3*J4^2*J2^7
  +157592198527678618993699304999941007905401077760*J7*J6^2*J4^3*J2^7
  +12177909947153970111676223898297763962021826560*J7^2*J5*J4^3*J2^7
  -83256494027100641622820533848110701878111109120*J8*J6*J5*J4^3*J2^7
  +22359984936904458191543768586595334778403553280*J9*J5^2*J4^3*J2^7
  +48595556702073435600547632136430523483743846400*J8*J7*J4^4*J2^7
  -14469087296411488468233833966678997214219468800*J9*J6*J4^4*J2^7
  -135814164101274217423956319355140046002889687040*J10*J5*J4^4*J2^7
  +71376015511347922513586972339329533459471360*J5^3*J4^4*J2^7
  +8084516788425421298614247079389769549518733312*J6*J5*J4^5*J2^7
  +42500307103015109889986719136097554438369574912*J7*J4^6*J2^7
  -16722827527284531663414475312031134528521792000*J7^4*J3*J2^7
  +192740528119408614746365560182020249948532736000*J8*J7^2*J6*J3*J2^7
  +125464936300086514464492153912334684453758566400*J9*J7*J6^2*J3*J2^7
  -369979285105168309038959314336414638401598259200*J10*J6^3*J3*J2^7
  -60010510549622109491671701801423302879502336000*J9*J7^2*J5*J3*J2^7
  +46393332768830298994569590992457602681405440000*J10*J7*J6*J5*J3*J2^7
  +10655248762729596043182618355909741873090560000*J10*J8*J5^2*J3*J2^7
  +32717854441239916135323420101833828378143621120*J6^3*J5^2*J3*J2^7
  -21316326365037697288781562264302887068668736000*J7*J6*J5^3*J3*J2^7
  +3143706931765399327720143334543378207075482000*J8*J5^4*J3*J2^7
  +296728825121404251861852290392099621503796224000*J10*J7^2*J4*J3*J2^7
  +728598403102215932136244074114103843523395584000*J10*J8*J6*J4*J3*J2^7
  -55976647417167361679878671843390908167209615360*J6^4*J4*J3*J2^7
  -90977016958515127068115771046581025751964385280*J7*J6^2*J5*J4*J3*J2^7
  +21812220251725416501230205711158715594938625600*J7^2*J5^2*J4*J3*J2^7
  +16708154590135563691836397306966729007463475200*J8*J6*J5^2*J4*J3*J2^7
  +18229666977582897833953796186348883528010291200*J9*J5^3*J4*J3*J2^7
  +111774234688322730763762204768856688174969753600*J7^2*J6*J4^2*J3*J2^7
  +196503984611666717100562009049370708622049280000*J8*J6^2*J4^2*J3*J2^7
  -243603645213916305209560042710510457872953548800*J8*J7*J5*J4^2*J3*J2^7
  -49740147340790947773647896192257281425908695040*J9*J6*J5*J4^2*J3*J2^7
  -42981898775256320516378304480805236274598400000*J10*J5^2*J4^2*J3*J2^7
  +558131653594747611543836458822131603865537200*J5^4*J4^2*J3*J2^7
  +230481263607514252441132863838794362228193361920*J9*J7*J4^3*J3*J2^7
  -235592209641627674274796717809054912135844331520*J10*J6*J4^3*J3*J2^7
  +56815463416192584189581437176510784346778132480*J6*J5^2*J4^3*J3*J2^7
  -38066089792211327476459594355002080349699178496*J6^2*J4^4*J3*J2^7
  -104376883391433507419375143680232275245162065920*J7*J5*J4^4*J3*J2^7
  +222451602911721263655979747620118519432825405440*J8*J4^5*J3*J2^7
  -5243981306891324817817569052216095483806613504*J4^7*J3*J2^7
  -95896282285839034517670386387747756883689472000*J10*J8*J7*J3^2*J2^7
  +49766553145897204266894072446999483614809292800*J7*J6^3*J3^2*J2^7
  +3766936267240543876859963662277544282961920000*J7^2*J6*J5*J3^2*J2^7
  +84960337471913379699888203655770879722910515200*J8*J6^2*J5*J3^2*J2^7
  -44541887623604635192554271721019600084178176000*J8*J7*J5^2*J3^2*J2^7
  +2029885359454382152230866868729276443000832000*J9*J6*J5^2*J3^2*J2^7
  -493014247620039468699852917337986822318208000*J10*J5^3*J3^2*J2^7
  +565503474860569374008216644404947247908847750*J5^5*J3^2*J2^7
  -33467675884861097432313376583383905026206233600*J7^3*J4*J3^2*J2^7
  -276123364997047160313085284896160152068200038400*J8*J7*J6*J4*J3^2*J2^7
  -23033027186212026005543024846837754348133416960*J9*J6^2*J4*J3^2*J2^7
  +106210649248526674480290895068503304539440742400*J9*J7*J5*J4*J3^2*J2^7
  -111965455511796810121619527277281461395836108800*J10*J6*J5*J4*J3^2*J2^7
  +6431847626607042249976220867011823067235219200*J6*J5^3*J4*J3^2*J2^7
  -210982523507580520709759566567876035700200960000*J10*J7*J4^2*J3^2*J2^7
  +25306180896059378523227660974854313439169331200*J6^2*J5*J4^2*J3^2*J2^7
  -5630430997803752460330364204771620043787536800*J7*J5^2*J4^2*J3^2*J2^7
  -23253653851168275766730419078626478850062325760*J7*J6*J4^3*J3^2*J2^7
  +42108663983827315889443640557352032922837760000*J8*J5*J4^3*J3^2*J2^7
  -40871793522272866445862746509173581324321095680*J9*J4^4*J3^2*J2^7
  +2249006683444078704766619745757798206254822400*J5*J4^5*J3^2*J2^7
  +12341751055567259952561825772540444293706752000*J8*J7^2*J3^3*J2^7
  +26280932049458569314704075119311892277742796800*J9*J7*J6*J3^3*J2^7
  -78573837577722775944552753076273729962088857600*J10*J6^2*J3^3*J2^7
  +49020836279789629029750229692152725134200832000*J10*J7*J5*J3^3*J2^7
  +10201422753383479022860327262295553493499494400*J6^2*J5^2*J3^3*J2^7
  -2637597075560354797577044442201905236027216000*J7*J5^3*J3^3*J2^7
  -136917446754217063562414657268073667876118528000*J10*J8*J4*J3^3*J2^7
  -11980024500223536209947595994946345573495603200*J6^3*J4*J3^3*J2^7
  -21191091135998211751496798534966353313939865600*J7*J6*J5*J4*J3^3*J2^7
  +2498236158568415342774610578736903823458432000*J8*J5^2*J4*J3^3*J2^7
  +2879226811372496745900541623555329256519532800*J7^2*J4^2*J3^3*J2^7
  +216397292414918627250410136528262523000085504000*J8*J6*J4^2*J3^3*J2^7
  +16758334703847254833446549330636941782247424000*J9*J5*J4^2*J3^3*J2^7
  -115991997320403438609196133954146223080888780800*J10*J4^3*J3^3*J2^7
  -1208269035354047304445929283898132412698163600*J5^2*J4^3*J3^3*J2^7
  +25948395807165364116164358381426584224428026880*J6*J4^4*J3^3*J2^7
  +18072505543296680985701565870744234923370086400*J7*J6^2*J3^4*J2^7
  -5362562265530849613383424151193755620801696000*J7^2*J5*J3^4*J2^7
  -14215421218813650397082467059687105701234688000*J8*J6*J5*J3^4*J2^7
  +1380559356712410671540223881416327543128576000*J9*J5^2*J3^4*J2^7
  +23947867514320474560242008798149494090296320000*J8*J7*J4*J3^4*J2^7
  -2163140814646840398062398476502795765619097600*J9*J6*J4*J3^4*J2^7
  +14607017376291716113931038061835172144066560000*J10*J5*J4*J3^4*J2^7
  -321725864222337037200603171659854740953280000*J5^3*J4*J3^4*J2^7
  -3467164012988187883962388417220432278102118400*J6*J5*J4^2*J3^4*J2^7
  -3036894712306966910772111457651311567115603200*J7*J4^3*J3^4*J2^7
  -6701354432926452122655930391161071438118912000*J9*J7*J3^5*J2^7
  +21854837534069822362704525383356073346072576000*J10*J6*J3^5*J2^7
  -1203080224659883439519710884296416507127424000*J6*J5^2*J3^5*J2^7
  -1174439032243342097440623830529626947431628800*J6^2*J4*J3^5*J2^7
  +2918092241350646623510109284895596745768160000*J7*J5*J4*J3^5*J2^7
  -10458973017581799254718006622770828403578624000*J8*J4^2*J3^5*J2^7
  -1359977024399577240670518319639461434469117600*J4^4*J3^5*J2^7
  -2294445419529802662816240717394906314891264000*J7*J6*J3^6*J2^7
  +332916178959090107337347773114166330158080000*J8*J5*J3^6*J2^7
  +1029823194681643318703614249860019965566976000*J9*J4*J3^6*J2^7
  +100727929373180625625219502407709967704088000*J5*J4^2*J3^6*J2^7
  -524617228877113505689800252101524666368000000*J10*J3^7*J2^7
  -15858733072291449911292347268402488349600000*J5^2*J3^7*J2^7
  +351237170409173294675614601650684980203520000*J6*J4*J3^7*J2^7
  +21251569575149269961695253199954437990400000*J7*J3^8*J2^7
  -1007984699504804208711548339448916608000000*J4*J3^9*J2^7
  -1130603261221691408544463290615877874423808000*J8*J7^3*J2^8
  -10104433126067477575414220685020565365234073600*J9*J7^2*J6*J2^8
  +37476503375875782044936761321909031312503603200*J10*J7*J6^2*J2^8
  +40582917228306711044876991764629854337528320000*J10*J7^2*J5*J2^8
  -1463778171464228097035462701462092663226368000*J10*J8*J6*J5*J2^8
  +179656355641302666943973914962993283092971520*J6^4*J5*J2^8
  -4511099811490373624554265481814293698229780480*J7*J6^2*J5^2*J2^8
  +2699919994599115378744397184661712982149872800*J7^2*J5^3*J2^8
  +448944840556565520311586188505193285110758400*J8*J6*J5^3*J2^8
  -663792953694981820564861472138356702448908800*J9*J5^4*J2^8
  -263328476549481098085543174110074897573281792000*J10*J8*J7*J4*J2^8
  +15192462511787574469762564938150367576027299840*J7*J6^3*J4*J2^8
  -13808855496704489771768812744395721766409369600*J7^2*J6*J5*J4*J2^8
  +36069546150563396908824872372847429270149529600*J8*J6^2*J5*J4*J2^8
  +16684586103558324623813161128010473830722713600*J8*J7*J5^2*J4*J2^8
  +1351180752935125288351507365705414073341050880*J9*J6*J5^2*J4*J2^8
  +3459557314276357276296273332478454293647001600*J10*J5^3*J4*J2^8
  -365988485856538770844042038589629610156677000*J5^5*J4*J2^8
  -7930802299736667942016876547623525851479577600*J7^3*J4^2*J2^8
  -6190607591093232243179824232947597805518848000*J8*J7*J6*J4^2*J2^8
  +7058215979443871477068831413653143878987939840*J9*J6^2*J4^2*J2^8
  -29392592626816302385682066814406596574703124480*J9*J7*J5*J4^2*J2^8
  +111094363939220742284938082100024355182304296960*J10*J6*J5*J4^2*J2^8
  -9558167118813940026460783245384960465416663040*J6*J5^3*J4^2*J2^8
  -113031503084339487884257574300535013195382784000*J10*J7*J4^3*J2^8
  +12124134241794112462813784665685065496870780928*J6^2*J5*J4^3*J2^8
  +17771242740563532951937271484210071732053754880*J7*J5^2*J4^3*J2^8
  +7822732037066318069465531669592262377870458880*J7*J6*J4^4*J2^8
  -49977753368178384636961364029092045608100495360*J8*J5*J4^4*J2^8
  -915284116703236083585067721761177147677868032*J9*J4^5*J2^8
  -1816375925668878712505524743186777381887410176*J5*J4^6*J2^8
  -3692900028238552222876234057198481324885606400*J7^2*J6^2*J3*J2^8
  -28695710295858246425457138850370017402080460800*J8*J6^3*J3*J2^8
  -12453390885799876432488650180338192909044825600*J7^3*J5*J3*J2^8
  +13342611962819258226012389051214580054328524800*J8*J7*J6*J5*J3*J2^8
  -9903855332205799034033801531413517506141224960*J9*J6^2*J5*J3*J2^8
  +16108369752406259664476756643037197553190092800*J9*J7*J5^2*J3*J2^8
  +3433658161441071902194080708992583329621606400*J10*J6*J5^2*J3*J2^8
  +21321078501567258362149612489587184457997600*J6*J5^4*J3*J2^8
  +85375243297909947191961438790530343592693760000*J8*J7^2*J4*J3*J2^8
  +22184864214713818583075778797115576515651174400*J9*J7*J6*J4*J3*J2^8
  -123858994422726603862428192373289889751891968000*J10*J6^2*J4*J3*J2^8
  -120890962963141865966477178647103290567026176000*J10*J7*J5*J4*J3*J2^8
  +12262209636660403874832291953487369479318691840*J6^2*J5^2*J4*J3*J2^8
  +3573881683943665289456574097385572933415042400*J7*J5^3*J4*J3*J2^8
  +385117040447810017957390755155692685916930048000*J10*J8*J4^2*J3*J2^8
  -4399573057738822593692321535284657224868167680*J6^3*J4^2*J3*J2^8
  -33846672352226500083208580785892662080673536000*J7*J6*J5*J4^2*J3*J2^8
  -19999851765369897928702641207298482122910028800*J8*J5^2*J4^2*J3*J2^8
  +28816547730773791964418861619501360110266657280*J7^2*J4^3*J3*J2^8
  -16101751269583439462367175623234476642140815360*J8*J6*J4^3*J3*J2^8
  -15365244763549041542637512766415476207616327680*J9*J5*J4^3*J3*J2^8
  +116624609879150795969050862352473026516227194880*J10*J4^4*J3*J2^8
  -177084448377176144568102221393570200324216320*J5^2*J4^4*J3*J2^8
  -8817830145060128608048646558306885656482152448*J6*J4^5*J3*J2^8
  -9249407994065035765329516960858183891038208000*J9*J7^2*J3^2*J2^8
  +20685672079279021820119651858369842871762944000*J10*J7*J6*J3^2*J2^8
  +12847057023006216020924403721518476696113152000*J10*J8*J5*J3^2*J2^8
  -5311597735678544505429067512954146015092408320*J6^3*J5*J3^2*J2^8
  -1660734144425670721878691645896402783887616000*J7*J6*J5^2*J3^2*J2^8
  -1146495768360091306727342184098504264091456000*J8*J5^3*J3^2*J2^8
  +20306698891322672311458714311321555006095687680*J7*J6^2*J4*J3^2*J2^8
  +19100536967983769567082207252224157268888185600*J7^2*J5*J4*J3^2*J2^8
  +333482034412765489028256180307609934334566400*J8*J6*J5*J4*J3^2*J2^8
  -10131150874683361851562052303581645235841638400*J9*J5^2*J4*J3^2*J2^8
  -85818753053620837275161964097111058931416371200*J8*J7*J4^2*J3^2*J2^8
  -3575424014735360148515953735820611634313953280*J9*J6*J4^2*J3^2*J2^8
  +7064464565660950888014093735303269603945395200*J10*J5*J4^2*J3^2*J2^8
  -39758268340158923459375639272021119740105400*J5^3*J4^2*J3^2*J2^8
  +8774481019474902893651237026569611506042851840*J6*J5*J4^3*J3^2*J2^8
  -8131925627279142698843822709650663233268832000*J7*J4^4*J3^2*J2^8
  -3728703497673498269633714426828653844676403200*J7^2*J6*J3^3*J2^8
  -12635698267429863431185492870439889524175667200*J8*J6^2*J3^3*J2^8
  +9542406298024506235048420927254289132580352000*J8*J7*J5*J3^3*J2^8
  -2379095711767703723665519287415853064201830400*J9*J6*J5*J3^3*J2^8
  +1831226522281045299222657456481132144637952000*J10*J5^2*J3^3*J2^8
  -172575133763081172089773393859702286955203000*J5^4*J3^3*J2^8
  -3211146150827296994810412348266887929193267200*J9*J7*J4*J3^3*J2^8
  +23722769717386206852943972432705092129806745600*J10*J6*J4*J3^3*J2^8
  -629423687547431650218633779457260373937536000*J6*J5^2*J4*J3^3*J2^8
  -217916554108972749029776971900779158768435200*J6^2*J4^2*J3^3*J2^8
  +1756454769556162089796316276048586368199715200*J7*J5*J4^2*J3^3*J2^8
  -7296215426383554282967928798259160483402752000*J8*J4^3*J3^3*J2^8
  -274012244060098287499941858379812680907507840*J4^5*J3^3*J2^8
  +3883955793120297998450814473072237950894080000*J10*J7*J3^4*J2^8
  -1242419436402239902144511763693869462581248000*J6^2*J5*J3^4*J2^8
  -80293993703883062752644945485907699476232000*J7*J5^2*J3^4*J2^8
  -93047669448442724573485180611849107076096000*J7*J6*J4*J3^4*J2^8
  -748123363544459910925386342027880342100736000*J8*J5*J4*J3^4*J2^8
  +1279103771850080790756563735969087523733708800*J9*J4^2*J3^4*J2^8
  +346625320539278557719369426505306723021108800*J5*J4^3*J3^4*J2^8
  -809675575964720153473072838339332000910592000*J7^2*J3^5*J2^8
  +2911147460592470841760594867923920957620224000*J8*J6*J3^5*J2^8
  +527980983062028476185436747561253732077568000*J9*J5*J3^5*J2^8
  -3169284171103825139124185060028087683039232000*J10*J4*J3^5*J2^8
  +68149846448701761945468653891915730204780000*J5^2*J4*J3^5*J2^8
  +626143206254382205079132081105911280254003200*J6*J4^2*J3^5*J2^8
  -14887062852698983609027106868292377200640000*J6*J5*J3^6*J2^8
  +41210161290079517375554929641880285973248000*J7*J4*J3^6*J2^8
  -25041471736233867577052037932220894720000000*J8*J3^7*J2^8
  -11547923186716929884795087477439744448320000*J4^2*J3^7*J2^8
  +2494827539202552801817432113215658892800000*J5*J3^8*J2^8
  +930501909323687357711698325835776029934284800*J7^3*J6*J2^9
  -2535143025998268718228495254117210940381593600*J8*J7*J6^2*J2^9
  -241037919209146799047458160757095518751948800*J9*J6^3*J2^9
  +6149943855717128333142628621733910532767744000*J8*J7^2*J5*J2^9
  +2394613042501063189289632894076942085724569600*J9*J7*J6*J5*J2^9
  +706894036922386623775879204321142557428940800*J10*J6^2*J5*J2^9
  -11078340813951873402305805768588692949726182400*J10*J7*J5^2*J2^9
  +198830354446113318667660134016285421030461440*J6^2*J5^3*J2^9
  +444982164295010600162807121445769350022739300*J7*J5^4*J2^9
  -13462274751551373556673671401556076352680755200*J9*J7^2*J4*J2^9
  +84824271979502361794468770612426801757238067200*J10*J7*J6*J4*J2^9
  +21205377055921325105587137572295895263834931200*J10*J8*J5*J4*J2^9
  -388076388527811459620670224204397985089454080*J6^3*J5*J4*J2^9
  -7549527870106365818366982990841340914284971520*J7*J6*J5^2*J4*J2^9
  -447369953148994311500550686377212290338137600*J8*J5^3*J4*J2^9
  -41034029046805903920871367929706232301486080*J7*J6^2*J4^2*J2^9
  +4786785905363767408150685362946349350500588800*J7^2*J5*J4^2*J2^9
  +18519809147142368770994451130179326571621580800*J8*J6*J5*J4^2*J2^9
  +1566626960161997083328338567090303566478295040*J9*J5^2*J4^2*J2^9
  -23466871129477243508263322532942426134654976000*J8*J7*J4^3*J2^9
  +1612481045055507847414350229142276499402915840*J9*J6*J4^3*J2^9
  -12146852814202298833289259300856303223714611200*J10*J5*J4^3*J2^9
  +274595206354275404062858008753318084391837440*J5^3*J4^3*J2^9
  +2133211346583883191864884288186618887419199488*J6*J5*J4^4*J2^9
  -1814406070367932541899447655688206033629937664*J7*J4^5*J2^9
  +7100761958769481101194987226999227469631488000*J10*J7^2*J3*J2^9
  -11054446439322784283708498351605318977847296000*J10*J8*J6*J3*J2^9
  +383882594002418302597541606922131947388928000*J6^4*J3*J2^9
  +1433010192468178667937837004443298833619845120*J7*J6^2*J5*J3*J2^9
  +819551702589070435603157578238481827651400000*J7^2*J5^2*J3*J2^9
  +132778392862624219962043169636777218235136000*J8*J6*J5^2*J3*J2^9
  -686364658206754642922095745854379027809996800*J9*J5^3*J3*J2^9
  -7329360154184514174316396139832610093298227200*J7^2*J6*J4*J3*J2^9
  -12858127125294949554018267771418018309894963200*J8*J6^2*J4*J3*J2^9
  -18614045806910363547641259566717231023068672000*J8*J7*J5*J4*J3*J2^9
  +1115422230118904283558767210289281308551413760*J9*J6*J5*J4*J3*J2^9
  +519447342029083699903619860152106557287385600*J10*J5^2*J4*J3*J2^9
  +194776331829493057430225147798172067591566750*J5^4*J4*J3*J2^9
  +22508101228448111557856762422990674106853621760*J9*J7*J4^2*J3*J2^9
  -89479614104079673074697800277283974310862520320*J10*J6*J4^2*J3*J2^9
  +8177896448710266880419007181481499080463499520*J6*J5^2*J4^2*J3*J2^9
  -8721935481655186890129893963907295868456534016*J6^2*J4^3*J3*J2^9
  -12636413646876893543914529944142999234126319360*J7*J5*J4^3*J3*J2^9
  +37340076477134308270403475787602916059047608320*J8*J4^4*J3*J2^9
  +1656825639124272542866347856729312382750195712*J4^6*J3*J2^9
  -690739112525161153511209444074245982807590400*J7^3*J3^2*J2^9
  +6140990717126235957943205148112828761039667200*J8*J7*J6*J3^2*J2^9
  +678069413797634454800077716060595420303196160*J9*J6^2*J3^2*J2^9
  -885118398599901479857780655176351505676288000*J9*J7*J5*J3^2*J2^9
  -1038488080106435395296397118903350803210240000*J10*J6*J5*J3^2*J2^9
  +206511470155861532298051401776457558199859200*J6*J5^3*J3^2*J2^9
  -4869249015342097909036670701892157589059993600*J10*J7*J4*J3^2*J2^9
  -1842739308947652435459734813846898959558983680*J6^2*J5*J4*J3^2*J2^9
  -446371621424286922713890979420498372826872000*J7*J5^2*J4*J3^2*J2^9
  +13093336035932654854363211416416129393604654080*J7*J6*J4^2*J3^2*J2^9
  +1629965041640170102450390904026183176356966400*J8*J5*J4^2*J3^2*J2^9
  -3470760639805485349383320327470600584559656960*J9*J4^3*J3^2*J2^9
  -564049890312948767854705685749803690100320960*J5*J4^4*J3^2*J2^9
  -7294268116364492415741462117146823138312192000*J10*J8*J3^3*J2^9
  +342704287080125190391654701514417650794496000*J6^3*J3^3*J2^9
  +513929526622448681959224818154254280543744000*J7*J6*J5*J3^3*J2^9
  +456573218185864209043735320397150116537408000*J8*J5^2*J3^3*J2^9
  -767523392275358356327600225271075287821139200*J7^2*J4*J3^3*J2^9
  -2302492525765127473316498152170032320815513600*J8*J6*J4*J3^3*J2^9
  +325522093973707946705015054294184261274214400*J9*J5*J4*J3^3*J2^9
  +3446869249369568858650280070400248805120204800*J10*J4^2*J3^3*J2^9
  +47755300243169700465418100634915341882667600*J5^2*J4^2*J3^3*J2^9
  -1735029022131424333183106077861319485805928960*J6*J4^3*J3^3*J2^9
  +1063178352415276406358425713768389610079232000*J8*J7*J3^4*J2^9
  +409608087978281014402310433662117251094937600*J9*J6*J3^4*J2^9
  -545937377976910766442071684719659248271360000*J10*J5*J3^4*J2^9
  +15436359323833172420968532343539587101474000*J5^3*J3^4*J2^9
  +36522919692393943242753795156454917045504000*J6*J5*J4*J3^4*J2^9
  -33107179363590651443151370967614417276752000*J7*J4^2*J3^4*J2^9
  +32445654964816141939030515160222697422848000*J6^2*J3^5*J2^9
  -23908348016561608489662353697456534531456000*J7*J5*J3^5*J2^9
  +94178759431698789965583550255414800087552000*J8*J4*J3^5*J2^9
  -8437544751388526995963717243388566669003200*J4^3*J3^5*J2^9
  -28291813604275704981270461097193322496000000*J9*J3^6*J2^9
  -4214256349476216353514484450171387780800000*J5*J4*J3^6*J2^9
  -2496174805114157111254752250150496501760000*J6*J3^7*J2^9
  -47884772478102549949617338229112166400000*J3^9*J2^9
  -377030565474179911340171811424075534521139200*J10*J8*J7*J2^10
  +11923945912572026839272441796612341576499200*J7*J6^3*J2^10
  -270925870959618117419774405635816570069662720*J7^2*J6*J5*J2^10
  +742371245964994559073374288873949566872780800*J8*J6^2*J5*J2^10
  -2487312730451501298117519710694921873555379200*J8*J7*J5^2*J2^10
  +215563777868296711220245297602404310948741120*J9*J6*J5^2*J2^10
  -88496600914253946389768917902637213335609600*J10*J5^3*J2^10
  +25014143237368705676824075372543445126165925*J5^5*J2^10
  -1146498313096252691326817070125613193045416960*J7^3*J4*J2^10
  +8091354121000812429646870130506329111863132160*J8*J7*J6*J4*J2^10
  -289224445902610185662818895123487849443229696*J9*J6^2*J4*J2^10
  +4416945583784396697320199940552569921481605120*J9*J7*J5*J4*J2^10
  -11994291299259247563148506385644317842310430720*J10*J6*J5*J4*J2^10
  +1110350984270001771503689721703867837188315520*J6*J5^3*J4*J2^10
  -4972880447480438411429862657725690196069580800*J10*J7*J4^2*J2^10
  -978460934861837474237449967230382994175426560*J6^2*J5*J4^2*J2^10
  -1981500937259270173316357223691438334331687360*J7*J5^2*J4^2*J2^10
  +1881037886273270377378364580912386893729824768*J7*J6*J4^3*J2^10
  +4870459132791881659793337010290236693421465600*J8*J5*J4^3*J2^10
  +132599605613942546983803856516697450505830400*J9*J4^4*J2^10
  -5239129095694625739102088592485185283866624*J5*J4^5*J2^10
  -93759051852799872902824962291768326645452800*J8*J7^2*J3*J2^10
  -434376043219012805672708860460681467122155520*J9*J7*J6*J3*J2^10
  +132497323086372980825690507326452906212720640*J10*J6^2*J3*J2^10
  +2509513953414543525755157726461165292692275200*J10*J7*J5*J3*J2^10
  -137906052421025717118183807361254688524840960*J6^2*J5^2*J3*J2^10
  -136549139010893530311930616362180220196220000*J7*J5^3*J3*J2^10
  -6678753463027431251225315594063366683565260800*J10*J8*J4*J3*J2^10
  +350970268861181576261904206630274656218644480*J6^3*J4*J3*J2^10
  +2459092090023841080146607848089295922455700480*J7*J6*J5*J4*J3*J2^10
  +196008353290200059299007430657717686784768000*J8*J5^2*J4*J3*J2^10
  +1632996677856681480871722186166697223705607680*J7^2*J4^2*J3*J2^10
  -12780855995672233750136013574123256304821452800*J8*J6*J4^2*J3*J2^10
  -1812484581903421475217407358444270423911301120*J9*J5*J4^2*J3*J2^10
  +8759145713946021701454507108420835524666654720*J10*J4^3*J3*J2^10
  -170015792372063324678867065510909298969478240*J5^2*J4^3*J3*J2^10
  -1720513680151548213899240376153568371487506432*J6*J4^4*J3*J2^10
  -121991609463021311131175265816811124854947840*J7*J6^2*J3^2*J2^10
  -493062898850142109788689214845230260166032000*J7^2*J5*J3^2*J2^10
  -445603729793093537415872298004617808610304000*J8*J6*J5*J3^2*J2^10
  +140335184917628526153040826661215059924224000*J9*J5^2*J3^2*J2^10
  +2661105008891351572176892217365477407284121600*J8*J7*J4*J3^2*J2^10
  +58196416816786736662144037197859701879603200*J9*J6*J4*J3^2*J2^10
  +956386817269223937455760215808347030028902400*J10*J5*J4*J3^2*J2^10
  -33702106507243306925927799436959086086446000*J5^3*J4*J3^2*J2^10
  -255977290628958910348296077432962159785127680*J6*J5*J4^2*J3^2*J2^10
  +183714957413767509753718058587759108584426240*J7*J4^3*J3^2*J2^10
  -535430065280579807147119797470257765942886400*J9*J7*J3^3*J2^10
  +764313918713666898162991357740174565716787200*J10*J6*J3^3*J2^10
  -115273324259681495559291634839513380262028800*J6*J5^2*J3^3*J2^10
  +225358051171673412345176894074133083254128640*J6^2*J4*J3^3*J2^10
  +192800005927289633792403225166467852375753600*J7*J5*J4*J3^3*J2^10
  -601966500141613584100722656971234756717900800*J8*J4^2*J3^3*J2^10
  +38047572334300900573099708176381882996286080*J4^4*J3^3*J2^10
  -140249275004491849330532124415517719450828800*J7*J6*J3^4*J2^10
  -4785821368513795259426828852565041136384000*J8*J5*J3^4*J2^10
  +113150193690577050194724918686660458947379200*J9*J4*J3^4*J2^10
  +1994937347228782854463737569314927766229600*J5*J4^2*J3^4*J2^10
  +6684377173265162101893710306540479488000000*J10*J3^5*J2^10
  -2194831711996165359829250347725008200080000*J5^2*J3^5*J2^10
  -1697192916793670524181462743238975222784000*J6*J4*J3^5*J2^10
  -204801707483226428082111536866838392320000*J7*J3^6*J2^10
  +173599874731405034328979865092092422400000*J4*J3^7*J2^10
  +108807268634181685140275148040754600078131200*J9*J7^2*J2^11
  -416465624472132275055588135216659039148441600*J10*J7*J6*J2^11
  +1291164788602603866985026121023225538399027200*J10*J8*J5*J2^11
  -45106421297649984695789338500527957359460352*J6^3*J5*J2^11
  +170996176988399194774477638622282620343031040*J7*J6*J5^2*J2^11
  -89242612626571943569905429913439774438323200*J8*J5^3*J2^11
  -168791983775434123515648888900467986457690112*J7*J6^2*J4*J2^11
  +242507660906547308015479354796739457463796480*J7^2*J5*J4*J2^11
  -1557314739978459944894234921979389183870361600*J8*J6*J5*J4*J2^11
  -202385796815723841779919148100416670359142400*J9*J5^2*J4*J2^11
  +175484032318860913689911254711839624416686080*J8*J7*J4^2*J2^11
  -102763768813648042154396752301591991353868288*J9*J6*J4^2*J2^11
  +1764306891353221349782424307541541054003773440*J10*J5*J4^2*J2^11
  -27139659180369245436294543588738473216250000*J5^3*J4^2*J2^11
  -282717732380763040473643753337973263999287296*J6*J5*J4^3*J2^11
  -9386280401093318078509141703075097905602560*J7*J4^4*J2^11
  +39237452062988521326408527082985097457684480*J7^2*J6*J3*J2^11
  -178602124701822841224746793694734471706705920*J8*J6^2*J3*J2^11
  +791431665977024992828734192342741318132787200*J8*J7*J5*J3*J2^11
  -74954493068493733353784030627614151469629440*J9*J6*J5*J3*J2^11
  +107006386369845925051378736013557700230707200*J10*J5^2*J3*J2^11
  -11498563549438873081389656704440506305957050*J5^4*J3*J2^11
  -1323686435501109992253369053491712877789265920*J9*J7*J4*J3*J2^11
  +4701271048570951689435650649387982595338076160*J10*J6*J4*J3*J2^11
  -452514856590433416645325305063614777774601600*J6*J5^2*J4*J3*J2^11
  +399290218384007482620004758379836214131425280*J6^2*J4^2*J3*J2^11
  +779667283303112122497862257734569795767909120*J7*J5*J4^2*J3*J2^11
  -1997848379200863903907926079870187055219763200*J8*J4^3*J3*J2^11
  +9571805279453235729849010522406730453528576*J4^5*J3*J2^11
  +495671008647125030150295611159006627905536000*J10*J7*J3^2*J2^11
  +13541728685852843958433608734228678596608000*J6^2*J5*J3^2*J2^11
  -7232168977113009277602230523673264502061600*J7*J5^2*J3^2*J2^11
  -508876822071900951597691854680560417265111040*J7*J6*J4*J3^2*J2^11
  +34797628239770837272006978452018817764019200*J8*J5*J4*J3^2*J2^11
  +218904532340588178636650456624469864394567680*J9*J4^2*J3^2*J2^11
  +33354120661333580701981948360012771365616320*J5*J4^3*J3^2*J2^11
  -69681509846317733731696290199569539173862400*J7^2*J3^3*J2^11
  +238452629909448199104143867622674533854412800*J8*J6*J3^3*J2^11
  +48515132331332083656207135740732378255769600*J9*J5*J3^3*J2^11
  -408200268064613841432176053610962468218470400*J10*J4*J3^3*J2^11
  +4680864268105172593813341094511042425326000*J5^2*J4*J3^3*J2^11
  +68082802272989891571226953829430057675351040*J6*J4^2*J3^3*J2^11
  -2517243117559078985980187888322445902336000*J6*J5*J3^4*J2^11
  +10530070138848596932554536393907683166489600*J7*J4*J3^4*J2^11
  +821309365552780793590515527075430912000000*J8*J3^5*J2^11
  -1099140522922141289021315214696839808096000*J4^2*J3^5*J2^11
  +97247858940547945289883930599915541120000*J5*J3^6*J2^11
  +9406265233206637436709974624816687585775360*J7^3*J2^12
  -88211978040115912530930244801292215097671680*J8*J7*J6*J2^12
  +5224659886235192072926264443021051901771776*J9*J6^2*J2^12
  +4843354369888138068692048064374042705879040*J9*J7*J5*J2^12
  -92179569108181355314092625957127844926423040*J10*J6*J5*J2^12
  +4156447050188865052300288121959503028681920*J6*J5^3*J2^12
  +55216982769597528846277664910378430860410880*J10*J7*J4*J2^12
  +756707618544844355083073368539707863007232*J6^2*J5*J4*J2^12
  +3914318875862236913372467522038642847070400*J7*J5^2*J4*J2^12
  -49386944782249463123087891805936742526337024*J7*J6*J4^2*J2^12
  +49324196227951791399579314500308227447761920*J8*J5*J4^2*J2^12
  -11404564089144213638678328214577058001453056*J9*J4^3*J2^12
  +15457086953401910476288990186620876779034624*J5*J4^4*J2^12
  -485088541710295219119281086660429950158438400*J10*J8*J3*J2^12
  +15435769700176842722579268211971389207347200*J6^3*J3*J2^12
  -39887165940349977144995237422630447140587520*J7*J6*J5*J3*J2^12
  +36400462491966262800797400796053073375660800*J8*J5^2*J3*J2^12
  -109583056906698966082860520493463318278463360*J7^2*J4*J3*J2^12
  +656853798108516655604835233674400058892984320*J8*J6*J4*J3*J2^12
  +68918118747229536649016314141703585729064960*J9*J5*J4*J3*J2^12
  -753013619722584085613848046904032716333916160*J10*J4^2*J3*J2^12
  +8606014027080638818872449239312206440348640*J5^2*J4^2*J3*J2^12
  +138154938935324040428058314917521605471674368*J6*J4^3*J3*J2^12
  +54344915469569921906234612992824360625766400*J8*J7*J3^2*J2^12
  +9222344400275930435333884093732431955230720*J9*J6*J3^2*J2^12
  -36617910481218101705467483155179248723968000*J10*J5*J3^2*J2^12
  +1319292426134869562466101367774391533121800*J5^3*J3^2*J2^12
  -8363480921466646559446821054943143722880000*J6*J5*J4*J3^2*J2^12
  +9182051779932263186407937694793643683963200*J7*J4^2*J3^2*J2^12
  -2121887912185377681036695551372258551398400*J6^2*J3^3*J2^12
  -973974420367952570929194756989989975027200*J7*J5*J3^3*J2^12
  -3677945072794437972754813318586624835993600*J8*J4*J3^3*J2^12
  -4481463780294311960229675554669619233281440*J4^3*J3^3*J2^12
  -2286179978405037968163447105350915137536000*J9*J3^4*J2^12
  +174601061933596454499465646581041224800000*J5*J4*J3^4*J2^12
  +103713524885774095746984486088017113088000*J6*J3^5*J2^12
  -1354347403607125832148696768334341120000*J3^7*J2^12
  +2347300451166485926808692600768936939880448*J7*J6^2*J2^13
  +272324309678463386487468881544842420965440*J7^2*J5*J2^13
  -1131051799401316442136805425720107297402880*J8*J6*J5*J2^13
  -3018665868119602981606039087530239905059840*J9*J5^2*J2^13
  -4083221368340989252929566653465347427676160*J8*J7*J4*J2^13
  +3639847366329453984135401399250153294004224*J9*J6*J4*J2^13
  -12304193832855877976951511823672121361469440*J10*J5*J4*J2^13
  +387741569487576617533999076246476116262800*J5^3*J4*J2^13
  +3092257424910267388144901391900634303156224*J6*J5*J4^2*J2^13
  -690431925480482961776328001291252221060096*J7*J4^3*J2^13
  -3711514963884407253880581403541443738337280*J9*J7*J3*J2^13
  +37005634231220609565967529232480901581373440*J10*J6*J3*J2^13
  -1686312397510457659256557890374705106312960*J6*J5^2*J3*J2^13
  -1086037608648278185189928358082490255081472*J6^2*J4*J3*J2^13
  -638170610933536541354992749532747645152960*J7*J5*J4*J3*J2^13
  -14813091339564076002057613776880355044853760*J8*J4^2*J3*J2^13
  -5733641681157172933768618372144663469505024*J4^4*J3*J2^13
  -3261404851655415092307927577006847356354560*J7*J6*J3^2*J2^13
  -2415785362525140713451949491733828546252800*J8*J5*J3^2*J2^13
  +1107271127956871694406221500842791396311040*J9*J4*J3^2*J2^13
  +209686932078581087656750225835690580677520*J5*J4^2*J3^2*J2^13
  +3581428206737173661507653082627549276160000*J10*J3^3*J2^13
  -129987871408781799353365176460063491192000*J5^2*J3^3*J2^13
  +449359682399976376855570908854652460646400*J6*J4*J3^3*J2^13
  -229557809698776474437644317665977731840000*J7*J3^4*J2^13
  +24310613323711793192134876005107664000000*J4*J3^5*J2^13
  +865890910022101956571210545399002921779200*J10*J7*J2^14
  -107825161986555507595137109071379087687680*J6^2*J5*J2^14
  -97754212286120102560314523759524049648560*J7*J5^2*J2^14
  +558375187958753942445770225732133428711424*J7*J6*J4*J2^14
  -736491378452836431037194260202315208596480*J8*J5*J4*J2^14
  +594723028008794998702615159958618259456000*J9*J4^2*J2^14
  -256032937362778493980496698341067236390144*J5*J4^3*J2^14
  -347413462710285186693992713845676361748480*J7^2*J3*J2^14
  +200406232911185807395031676656610510274560*J8*J6*J3*J2^14
  +1201233906150678856416222010893658826833920*J9*J5*J3*J2^14
  +5558900538101133227140891676696889730129920*J10*J4*J3*J2^14
  -122750053978037246854289065812246579487800*J5^2*J4*J3*J2^14
  -1355084193215902506266365253200951025006592*J6*J4^2*J3*J2^14
  +200568835045199922796267379629766585856000*J6*J5*J3^2*J2^14
  -260719026656860433975342734359091818823680*J7*J4*J3^2*J2^14
  +336061620341769658824839523895732800000000*J8*J3^3*J2^14
  +66805331610661077387335885252165932185600*J4^2*J3^3*J2^14
  -9366890574672894137540169219748458048000*J5*J3^4*J2^14
  +138276042105859876910306010945729795148800*J8*J7*J2^15
  -54310512754215243505586236856347444248576*J9*J6*J2^15
  -148178555373384435409303788288017151160320*J10*J5*J2^15
  -1586394870300909619623343995802380391860*J5^3*J2^15
  +54134348625825118744256189720456217928704*J6*J5*J4*J2^15
  +67436816741111542733311265968232675266560*J7*J4^2*J2^15
  +30441528165951889182252662427931519549440*J6^2*J3*J2^15
  +35597918416487578819517991728054954062080*J7*J5*J3*J2^15
  +207723096461141196922025732342312394923520*J8*J4*J3*J2^15
  +67462602864512145408090567803535999243264*J4^3*J3*J2^15
  +6102401931928166125678337077435261992960*J9*J3^2*J2^15
  -8631269233538463577180578669219507312000*J5*J4*J3^2*J2^15
  -7577374583506708515992167096404059381760*J6*J3^3*J2^15
  +36516270543769557539125677451896422400*J3^5*J2^15
  -5380147443473347893673752404612773963776*J7*J6*J2^16
  +242206072100567613536125376695887118080*J8*J5*J2^16
  -17148365337427789344161881248808221966336*J9*J4*J2^16
  -2155436659355997667430561379716442221568*J5*J4^2*J2^16
  +33434023156132780840030615558533760819200*J10*J3*J2^16
  +157472041865433493502367560346152143680*J5^2*J3*J2^16
  -22105973735488732592868702106281853694976*J6*J4*J3*J2^16
  -975120058592337825468642560336792156160*J7*J3^2*J2^16
  +230025338479745923286282538787936819200*J4*J3^3*J2^16
  +134384203711539899850781283453010906624*J6*J5*J2^17
  -1432722991069203130223021456170014627072*J7*J4*J2^17
  -1073039831729404306837189574598240768000*J8*J3*J2^17
  +1200585407217160441451802442499664049536*J4^2*J3*J2^17
  +385160524017524279900680232359077834240*J5*J3^2*J2^17
  +207325736210958275917963443425929224192*J9*J2^18
  +110524699246136301404895567510957136320*J5*J4*J2^18
  +31936311854250856879454843724638846976*J6*J3*J2^18
  -25508000092539441049057470883661711360*J3^3*J2^18
  +11542691681424966239464055475742769664*J7*J2^19
  -36237067645266796292397218218655450880*J4*J3*J2^19
  -1863376444873291806794589848663983488*J5*J2^20
  +531628630933631436383797899225378816*J3*J2^21
);


==> anc/SiegelMFtoDOmod11.txt <==
/***
 *  Dixmier-Ohno invariants in terms of fundamental Siegel modular forms in dimension 3
 *           (in characteristic 11)
 *
 *  [LR2019] R. Lercier and C. Ritzenthaler,
 *           "Siegel modular forms of degree three and invariants of ternary quartics", 2019.
 *
 *  The variables
 *
 *                   I03, I06, I09, J09, I12, J12, I15, J15, I18, J18, I21, J21, I27
 *
 *  denote the 13 Dixmier-Ohno invariants, and
 *
 *            A4,  A6, A10, A12, A12p, B14, A16, B16, C18, A18,
 *           A20, G20, B22, B22p, A24, G24, G26, C28, A30
 *
 *  are shortcuts for the 19 fundamental modular forms Alpha4, Alpha6, etc.
 */

/* Up to I27^3 */
I03 :=
  +C28
;

/* Up to I27^6 */
I06 :=
  +3*C28^2
  +8*G20*C18^2
;

/* Up to I27^9 */
I09 :=
  +9*C28^3
  +6*C28*G20*C18^2
  +7*C18^4*A12
;

/* Up to I27^9 */
J09 :=
  +C28^3
  +7*C28*G20*C18^2
  +C18^3*B16*B14
  +8*C18^4*A12p
  +7*G20*C18^3*A10
  +3*G24*C18^3*A6
  +10*C18^4*A6^2
  +6*G26*C18^3*A4
  +4*G20*C18^3*A6*A4
  +7*C18^4*A4^3
;

/* Up to I27^12 */
I12 :=
  +8*C28^4
  +7*C28^2*G20*C18^2
  +9*G20^2*C18^4
  +8*C28*C18^3*B16*B14
  +9*C28*C18^4*A12p
  +3*C28*C18^4*A12
  +C28*G20*C18^3*A10
  +2*C28*G24*C18^3*A6
  +3*C28*C18^4*A6^2
  +4*C28*G26*C18^3*A4
  +C18^6*A4
  +10*C28*G20*C18^3*A6*A4
  +C28*C18^4*A4^3
;

/* Up to I27^12 */
J12 :=
  +9*C28^4
  +4*C28^2*G20*C18^2
  +6*G20^2*C18^4
  +4*B22*C18^5
  +C28*C18^3*B16*B14
  +8*C28*C18^4*A12p
  +9*C28*C18^4*A12
  +7*C28*G20*C18^3*A10
  +3*C28*G24*C18^3*A6
  +10*C28*C18^4*A6^2
  +6*C28*G26*C18^3*A4
  +3*C18^6*A4
  +4*C28*G20*C18^3*A6*A4
  +7*C28*C18^4*A4^3
;

/* Up to I27^15 */
I15 :=
  +2*C28^5
  +5*C28^3*G20*C18^2
  +2*C28*G20^2*C18^4
  +3*G26*A24*C18^5
  +2*C28*B22*C18^5
  +9*A18*C18^5*A16^2
  +10*A18*C18^6*B14
  +10*C18^7*B14
  +9*C28^2*C18^3*B16*B14
  +5*G20*C18^5*B16*B14
  +6*A20*C18^5*A16*B14
  +5*B22p*C18^5*B14^2
  +4*B22*C18^5*B14^2
  +6*C28^2*C18^4*A12p
  +7*G20*C18^6*A12p
  +10*A20*C18^6*A12p
  +3*B22*C18^5*A16*A12p
  +2*G24*C18^5*B14*A12p
  +2*A24*C18^5*B14*A12p
  +3*C28^2*C18^4*A12
  +4*G20*C18^6*A12
  +2*A20*C18^6*A12
  +B22p*C18^5*A16*A12
  +6*B22*C18^5*A16*A12
  +5*G24*C18^5*B14*A12
  +A24*C18^5*B14*A12
  +10*G26*C18^5*A12p*A12
  +G26*C18^5*A12^2
  +8*C28^2*G20*C18^3*A10
  +2*G20^2*C18^5*A10
  +10*G20*A20*C18^5*A10
  +8*B22p*A18*C18^5*A10
  +4*B22*A18*C18^5*A10
  +7*G24*C18^5*A16*A10
  +G26*C18^5*B14*A10
  +3*C28*C18^5*A12p*A10
  +3*C18^5*B14^2*A12p*A10
  +7*C18^5*A16*A12p^2*A10
  +5*C18^5*B14^2*A12*A10
  +7*C18^5*A16*A12p*A12*A10
  +8*C18^5*A16*A12^2*A10
  +9*C18^5*A16*B14*A10^2
  +6*A18*C18^5*A12p*A10^2
  +A18*C18^5*A12*A10^2
  +2*C18^6*A12*A10^2
  +4*G20*C18^5*A10^3
  +5*C28^2*G24*C18^3*A6
  +7*B22^2*C18^5*A6
  +9*G24*G20*C18^5*A6
  +2*A24*G20*C18^5*A6
  +G24*A20*C18^5*A6
  +A24*A20*C18^5*A6
  +10*G26*A18*C18^5*A6
  +10*G26*C18^6*A6
  +4*C28*C18^5*A16*A6
  +A30*C18^5*B14*A6
  +7*C18^5*A16*B14^2*A6
  +3*C18^5*A16^2*A12p*A6
  +8*A18*C18^5*B14*A12p*A6
  +7*C18^6*B14*A12p*A6
  +2*C18^5*A16^2*A12*A6
  +8*A18*C18^5*B14*A12*A6
  +4*C18^6*B14*A12*A6
  +10*G20*C18^5*A12^2*A6
  +7*A18*C18^5*A16*A10*A6
  +3*G20*C18^5*B14*A10*A6
  +2*B22p*C18^5*A12p*A10*A6
  +10*B22*C18^5*A12p*A10*A6
  +7*B22p*C18^5*A12*A10*A6
  +5*B22*C18^5*A12*A10*A6
  +3*G24*C18^5*A10^2*A6
  +9*A24*C18^5*A10^2*A6
  +6*C18^5*A12p^2*A10^2*A6
  +6*C18^5*A12p*A12*A10^2*A6
  +10*C18^5*A12^2*A10^2*A6
  +8*C18^5*B14*A10^3*A6
  +2*C28^2*C18^4*A6^2
  +10*G20*A18*C18^5*A6^2
  +A20*A18*C18^5*A6^2
  +6*G20*C18^6*A6^2
  +4*A20*C18^6*A6^2
  +2*B22p*C18^5*A16*A6^2
  +3*B22*C18^5*A16*A6^2
  +6*G24*C18^5*B14*A6^2
  +6*G26*C18^5*A12p*A6^2
  +7*G26*C18^5*A12*A6^2
  +2*C18^5*B14^2*A10*A6^2
  +6*C18^5*A16*A12p*A10*A6^2
  +2*C18^5*A16*A12*A10*A6^2
  +A18*C18^5*A10^2*A6^2
  +2*C18^6*A10^2*A6^2
  +5*C18^5*A16^2*A6^3
  +2*A18*C18^5*B14*A6^3
  +6*C18^6*B14*A6^3
  +6*G20*C18^5*A12p*A6^3
  +10*G20*C18^5*A12*A6^3
  +6*B22p*C18^5*A10*A6^3
  +4*B22*C18^5*A10*A6^3
  +9*C18^5*A12p*A10^2*A6^3
  +9*C18^5*A12*A10^2*A6^3
  +2*G26*C18^5*A6^4
  +7*C18^5*A16*A10*A6^4
  +6*G20*C18^5*A6^5
  +3*C18^5*A10^2*A6^5
  +10*C28^2*G26*C18^3*A4
  +6*G24*B22p*C18^5*A4
  +7*G24*B22*C18^5*A4
  +A24*B22*C18^5*A4
  +8*G26*G20*C18^5*A4
  +3*G26*A20*C18^5*A4
  +7*C28*A18*C18^5*A4
  +9*C28*C18^6*A4
  +C18^5*A16^2*B14*A4
  +C18^6*B14^2*A4
  +2*A18*C18^5*A16*A12p*A4
  +8*C18^6*A16*A12p*A4
  +4*G20*C18^5*B14*A12p*A4
  +5*A20*C18^5*B14*A12p*A4
  +9*A18*C18^5*A16*A12*A4
  +8*C18^6*A16*A12*A4
  +9*G20*C18^5*B14*A12*A4
  +8*A20*C18^5*B14*A12*A4
  +9*A18^2*C18^5*A10*A4
  +8*A18*C18^6*A10*A4
  +6*C18^7*A10*A4
  +3*G20*C18^5*A16*A10*A4
  +10*B22p*C18^5*B14*A10*A4
  +9*B22*C18^5*B14*A10*A4
  +9*G24*C18^5*A12p*A10*A4
  +10*A24*C18^5*A12p*A10*A4
  +3*A24*C18^5*A12*A10*A4
  +8*G26*C18^5*A10^2*A4
  +9*C18^5*B14*A12p*A10^2*A4
  +8*C18^5*B14*A12*A10^2*A4
  +3*C28^2*G20*C18^3*A6*A4
  +9*G20^2*C18^5*A6*A4
  +2*G20*A20*C18^5*A6*A4
  +8*A20^2*C18^5*A6*A4
  +4*B22p*A18*C18^5*A6*A4
  +9*B22*A18*C18^5*A6*A4
  +8*B22p*C18^6*A6*A4
  +7*B22*C18^6*A6*A4
  +3*G24*C18^5*A16*A6*A4
  +2*A24*C18^5*A16*A6*A4
  +9*C28*C18^5*A12p*A6*A4
  +3*C18^5*B14^2*A12p*A6*A4
  +9*C18^5*A16*A12p^2*A6*A4
  +10*C28*C18^5*A12*A6*A4
  +10*C18^5*B14^2*A12*A6*A4
  +9*C18^5*A16*A12p*A12*A6*A4
  +4*C18^5*A16*A12^2*A6*A4
  +8*A30*C18^5*A10*A6*A4
  +6*C18^6*A12p*A10*A6*A4
  +9*A18*C18^5*A12*A10*A6*A4
  +C18^6*A12*A10*A6*A4
  +G20*C18^5*A10^2*A6*A4
  +2*A20*C18^5*A10^2*A6*A4
  +5*C18^5*A10^4*A6*A4
  +8*A18*C18^5*A16*A6^2*A4
  +5*G20*C18^5*B14*A6^2*A4
  +4*A20*C18^5*B14*A6^2*A4
  +B22p*C18^5*A12p*A6^2*A4
  +9*B22*C18^5*A12p*A6^2*A4
  +2*B22p*C18^5*A12*A6^2*A4
  +7*B22*C18^5*A12*A6^2*A4
  +4*G24*C18^5*A10*A6^2*A4
  +3*A24*C18^5*A10*A6^2*A4
  +3*C18^5*A12p^2*A10*A6^2*A4
  +3*C18^5*A12p*A12*A10*A6^2*A4
  +5*C18^5*A12^2*A10*A6^2*A4
  +C18^5*B14*A10^2*A6^2*A4
  +9*C28*C18^5*A6^3*A4
  +C18^5*B14^2*A6^3*A4
  +5*C18^5*A16*A12p*A6^3*A4
  +6*C18^5*A16*A12*A6^3*A4
  +8*A18*C18^5*A10*A6^3*A4
  +6*C18^6*A10*A6^3*A4
  +3*B22p*C18^5*A6^4*A4
  +5*B22*C18^5*A6^4*A4
  +9*C18^5*A12p*A10*A6^4*A4
  +2*C18^5*A12*A10*A6^4*A4
  +6*B22p*G20*C18^5*A4^2
  +4*B22*G20*C18^5*A4^2
  +8*B22*A20*C18^5*A4^2
  +2*G24*A18*C18^5*A4^2
  +7*A24*A18*C18^5*A4^2
  +5*G24*C18^6*A4^2
  +9*A24*C18^6*A4^2
  +6*G26*C18^5*A16*A4^2
  +5*C28*C18^5*B14*A4^2
  +4*C18^5*B14^3*A4^2
  +3*C18^5*A16*B14*A12p*A4^2
  +3*C18^6*A12p^2*A4^2
  +10*C18^5*A16*B14*A12*A4^2
  +4*C18^6*A12p*A12*A4^2
  +9*C18^6*A12^2*A4^2
  +4*C18^5*A16^2*A10*A4^2
  +8*A18*C18^5*B14*A10*A4^2
  +3*C18^6*B14*A10*A4^2
  +3*A20*C18^5*A12p*A10*A4^2
  +6*G20*C18^5*A12*A10*A4^2
  +2*A20*C18^5*A12*A10*A4^2
  +B22p*C18^5*A10^2*A4^2
  +2*B22*C18^5*A10^2*A4^2
  +3*C18^5*A12p*A10^3*A4^2
  +2*C18^5*A12*A10^3*A4^2
  +10*A18*C18^6*A6*A4^2
  +3*C18^7*A6*A4^2
  +9*G20*C18^5*A16*A6*A4^2
  +6*B22p*C18^5*B14*A6*A4^2
  +B22*C18^5*B14*A6*A4^2
  +4*G24*C18^5*A12p*A6*A4^2
  +4*A24*C18^5*A12p*A6*A4^2
  +4*G24*C18^5*A12*A6*A4^2
  +8*A24*C18^5*A12*A6*A4^2
  +10*G26*C18^5*A10*A6*A4^2
  +9*C18^5*B14*A12p*A10*A6*A4^2
  +3*C18^5*B14*A12*A10*A6*A4^2
  +9*C18^5*A16*A10^2*A6*A4^2
  +8*A30*C18^5*A6^2*A4^2
  +3*C18^5*A16*B14*A6^2*A4^2
  +4*C18^6*A12p*A6^2*A4^2
  +C18^6*A12*A6^2*A4^2
  +2*A20*C18^5*A10*A6^2*A4^2
  +5*C18^5*A10^3*A6^2*A4^2
  +10*G24*C18^5*A6^3*A4^2
  +A24*C18^5*A6^3*A4^2
  +4*C18^5*B14*A10*A6^3*A4^2
  +2*C18^6*A6^4*A4^2
  +8*C28^2*C18^4*A4^3
  +A20*A18*C18^5*A4^3
  +7*G20*C18^6*A4^3
  +2*A20*C18^6*A4^3
  +5*B22*C18^5*A16*A4^3
  +4*G24*C18^5*B14*A4^3
  +6*A24*C18^5*B14*A4^3
  +G26*C18^5*A12p*A4^3
  +8*G26*C18^5*A12*A4^3
  +5*C18^5*B14^2*A10*A4^3
  +2*C18^5*A16*A12p*A10*A4^3
  +2*C18^5*A16*A12*A10*A4^3
  +10*A18*C18^5*A10^2*A4^3
  +5*C18^5*A16^2*A6*A4^3
  +8*A18*C18^5*B14*A6*A4^3
  +4*C18^6*B14*A6*A4^3
  +3*G20*C18^5*A12p*A6*A4^3
  +10*A20*C18^5*A12p*A6*A4^3
  +10*G20*C18^5*A12*A6*A4^3
  +9*A20*C18^5*A12*A6*A4^3
  +9*B22p*C18^5*A10*A6*A4^3
  +9*B22*C18^5*A10*A6*A4^3
  +C18^5*A12p*A10^2*A6*A4^3
  +5*C18^5*A12*A10^2*A6*A4^3
  +G26*C18^5*A6^2*A4^3
  +5*C18^5*B14*A12p*A6^2*A4^3
  +10*C18^5*B14*A12*A6^2*A4^3
  +4*C18^5*A16*A10*A6^2*A4^3
  +3*G20*C18^5*A6^3*A4^3
  +8*A20*C18^5*A6^3*A4^3
  +3*C18^5*A10^2*A6^3*A4^3
  +4*C18^5*B14*A6^4*A4^3
  +7*A18*C18^5*A16*A4^4
  +6*C18^6*A16*A4^4
  +4*G20*C18^5*B14*A4^4
  +4*A20*C18^5*B14*A4^4
  +9*G24*C18^5*A10*A4^4
  +5*A24*C18^5*A10*A4^4
  +2*C18^5*B14*A10^2*A4^4
  +6*C28*C18^5*A6*A4^4
  +10*C18^5*B14^2*A6*A4^4
  +C18^5*A16*A12*A6*A4^4
  +A18*C18^5*A10*A6*A4^4
  +10*C18^6*A10*A6*A4^4
  +2*B22p*C18^5*A6^2*A4^4
  +7*B22*C18^5*A6^2*A4^4
  +4*C18^5*A12*A10*A6^2*A4^4
  +C18^5*A16*A6^3*A4^4
  +4*C18^5*A10*A6^4*A4^4
  +10*C18^5*A16*B14*A4^5
  +8*C18^6*A12p*A4^5
  +7*C18^6*A12*A4^5
  +10*G20*C18^5*A10*A4^5
  +7*A20*C18^5*A10*A4^5
  +6*C18^5*A10^3*A4^5
  +8*A24*C18^5*A6*A4^5
  +4*C18^5*B14*A10*A6*A4^5
  +10*C18^6*A6^2*A4^5
  +G26*C18^5*A4^6
  +5*C18^5*A16*A10*A4^6
  +6*G20*C18^5*A6*A4^6
  +9*A20*C18^5*A6*A4^6
  +6*C18^5*A10^2*A6*A4^6
  +10*C18^5*B14*A6^2*A4^6
  +8*C18^5*A16*A6*A4^7
  +10*C18^5*A10*A6^2*A4^7
  +3*C18^6*A4^8
;

/* Up to I27^15 */
J15 :=
  +8*C28^5
  +7*C28^3*G20*C18^2
  +8*C28*G20^2*C18^4
  +6*G26*A24*C18^5
  +10*C28*B22*C18^5
  +7*A18*C18^5*A16^2
  +9*A18*C18^6*B14
  +5*C28^2*C18^3*B16*B14
  +10*G20*C18^5*B16*B14
  +A20*C18^5*A16*B14
  +10*B22p*C18^5*B14^2
  +8*B22*C18^5*B14^2
  +7*C28^2*C18^4*A12p
  +3*G20*C18^6*A12p
  +9*A20*C18^6*A12p
  +6*B22*C18^5*A16*A12p
  +4*G24*C18^5*B14*A12p
  +4*A24*C18^5*B14*A12p
  +6*C28^2*C18^4*A12
  +G20*C18^6*A12
  +4*A20*C18^6*A12
  +2*B22p*C18^5*A16*A12
  +B22*C18^5*A16*A12
  +10*G24*C18^5*B14*A12
  +2*A24*C18^5*B14*A12
  +9*G26*C18^5*A12p*A12
  +2*G26*C18^5*A12^2
  +2*C28^2*G20*C18^3*A10
  +4*G20^2*C18^5*A10
  +9*G20*A20*C18^5*A10
  +5*B22p*A18*C18^5*A10
  +8*B22*A18*C18^5*A10
  +3*G24*C18^5*A16*A10
  +2*G26*C18^5*B14*A10
  +6*C28*C18^5*A12p*A10
  +6*C18^5*B14^2*A12p*A10
  +3*C18^5*A16*A12p^2*A10
  +10*C18^5*B14^2*A12*A10
  +3*C18^5*A16*A12p*A12*A10
  +5*C18^5*A16*A12^2*A10
  +7*C18^5*A16*B14*A10^2
  +A18*C18^5*A12p*A10^2
  +2*A18*C18^5*A12*A10^2
  +4*C18^6*A12*A10^2
  +8*G20*C18^5*A10^3
  +4*C28^2*G24*C18^3*A6
  +3*B22^2*C18^5*A6
  +7*G24*G20*C18^5*A6
  +4*A24*G20*C18^5*A6
  +2*G24*A20*C18^5*A6
  +2*A24*A20*C18^5*A6
  +9*G26*A18*C18^5*A6
  +9*G26*C18^6*A6
  +8*C28*C18^5*A16*A6
  +2*A30*C18^5*B14*A6
  +3*C18^5*A16*B14^2*A6
  +6*C18^5*A16^2*A12p*A6
  +5*A18*C18^5*B14*A12p*A6
  +3*C18^6*B14*A12p*A6
  +4*C18^5*A16^2*A12*A6
  +5*A18*C18^5*B14*A12*A6
  +8*C18^6*B14*A12*A6
  +9*G20*C18^5*A12^2*A6
  +3*A18*C18^5*A16*A10*A6
  +6*G20*C18^5*B14*A10*A6
  +4*B22p*C18^5*A12p*A10*A6
  +9*B22*C18^5*A12p*A10*A6
  +3*B22p*C18^5*A12*A10*A6
  +10*B22*C18^5*A12*A10*A6
  +6*G24*C18^5*A10^2*A6
  +7*A24*C18^5*A10^2*A6
  +C18^5*A12p^2*A10^2*A6
  +C18^5*A12p*A12*A10^2*A6
  +9*C18^5*A12^2*A10^2*A6
  +5*C18^5*B14*A10^3*A6
  +6*C28^2*C18^4*A6^2
  +9*G20*A18*C18^5*A6^2
  +2*A20*A18*C18^5*A6^2
  +G20*C18^6*A6^2
  +8*A20*C18^6*A6^2
  +4*B22p*C18^5*A16*A6^2
  +6*B22*C18^5*A16*A6^2
  +G24*C18^5*B14*A6^2
  +G26*C18^5*A12p*A6^2
  +3*G26*C18^5*A12*A6^2
  +4*C18^5*B14^2*A10*A6^2
  +C18^5*A16*A12p*A10*A6^2
  +4*C18^5*A16*A12*A10*A6^2
  +2*A18*C18^5*A10^2*A6^2
  +4*C18^6*A10^2*A6^2
  +10*C18^5*A16^2*A6^3
  +4*A18*C18^5*B14*A6^3
  +C18^6*B14*A6^3
  +G20*C18^5*A12p*A6^3
  +9*G20*C18^5*A12*A6^3
  +B22p*C18^5*A10*A6^3
  +8*B22*C18^5*A10*A6^3
  +7*C18^5*A12p*A10^2*A6^3
  +7*C18^5*A12*A10^2*A6^3
  +4*G26*C18^5*A6^4
  +3*C18^5*A16*A10*A6^4
  +G20*C18^5*A6^5
  +6*C18^5*A10^2*A6^5
  +8*C28^2*G26*C18^3*A4
  +G24*B22p*C18^5*A4
  +3*G24*B22*C18^5*A4
  +2*A24*B22*C18^5*A4
  +5*G26*G20*C18^5*A4
  +6*G26*A20*C18^5*A4
  +3*C28*A18*C18^5*A4
  +2*C18^5*A16^2*B14*A4
  +2*C18^6*B14^2*A4
  +4*A18*C18^5*A16*A12p*A4
  +5*C18^6*A16*A12p*A4
  +8*G20*C18^5*B14*A12p*A4
  +10*A20*C18^5*B14*A12p*A4
  +7*A18*C18^5*A16*A12*A4
  +5*C18^6*A16*A12*A4
  +7*G20*C18^5*B14*A12*A4
  +5*A20*C18^5*B14*A12*A4
  +7*A18^2*C18^5*A10*A4
  +5*A18*C18^6*A10*A4
  +C18^7*A10*A4
  +6*G20*C18^5*A16*A10*A4
  +9*B22p*C18^5*B14*A10*A4
  +7*B22*C18^5*B14*A10*A4
  +7*G24*C18^5*A12p*A10*A4
  +9*A24*C18^5*A12p*A10*A4
  +6*A24*C18^5*A12*A10*A4
  +5*G26*C18^5*A10^2*A4
  +7*C18^5*B14*A12p*A10^2*A4
  +5*C18^5*B14*A12*A10^2*A4
  +9*C28^2*G20*C18^3*A6*A4
  +7*G20^2*C18^5*A6*A4
  +4*G20*A20*C18^5*A6*A4
  +5*A20^2*C18^5*A6*A4
  +8*B22p*A18*C18^5*A6*A4
  +7*B22*A18*C18^5*A6*A4
  +5*B22p*C18^6*A6*A4
  +3*B22*C18^6*A6*A4
  +6*G24*C18^5*A16*A6*A4
  +4*A24*C18^5*A16*A6*A4
  +7*C28*C18^5*A12p*A6*A4
  +6*C18^5*B14^2*A12p*A6*A4
  +7*C18^5*A16*A12p^2*A6*A4
  +9*C28*C18^5*A12*A6*A4
  +9*C18^5*B14^2*A12*A6*A4
  +7*C18^5*A16*A12p*A12*A6*A4
  +8*C18^5*A16*A12^2*A6*A4
  +5*A30*C18^5*A10*A6*A4
  +C18^6*A12p*A10*A6*A4
  +7*A18*C18^5*A12*A10*A6*A4
  +2*C18^6*A12*A10*A6*A4
  +2*G20*C18^5*A10^2*A6*A4
  +4*A20*C18^5*A10^2*A6*A4
  +10*C18^5*A10^4*A6*A4
  +5*A18*C18^5*A16*A6^2*A4
  +10*G20*C18^5*B14*A6^2*A4
  +8*A20*C18^5*B14*A6^2*A4
  +2*B22p*C18^5*A12p*A6^2*A4
  +7*B22*C18^5*A12p*A6^2*A4
  +4*B22p*C18^5*A12*A6^2*A4
  +3*B22*C18^5*A12*A6^2*A4
  +8*G24*C18^5*A10*A6^2*A4
  +6*A24*C18^5*A10*A6^2*A4
  +6*C18^5*A12p^2*A10*A6^2*A4
  +6*C18^5*A12p*A12*A10*A6^2*A4
  +10*C18^5*A12^2*A10*A6^2*A4
  +2*C18^5*B14*A10^2*A6^2*A4
  +7*C28*C18^5*A6^3*A4
  +2*C18^5*B14^2*A6^3*A4
  +10*C18^5*A16*A12p*A6^3*A4
  +C18^5*A16*A12*A6^3*A4
  +5*A18*C18^5*A10*A6^3*A4
  +C18^6*A10*A6^3*A4
  +6*B22p*C18^5*A6^4*A4
  +10*B22*C18^5*A6^4*A4
  +7*C18^5*A12p*A10*A6^4*A4
  +4*C18^5*A12*A10*A6^4*A4
  +B22p*G20*C18^5*A4^2
  +8*B22*G20*C18^5*A4^2
  +5*B22*A20*C18^5*A4^2
  +4*G24*A18*C18^5*A4^2
  +3*A24*A18*C18^5*A4^2
  +10*G24*C18^6*A4^2
  +7*A24*C18^6*A4^2
  +G26*C18^5*A16*A4^2
  +10*C28*C18^5*B14*A4^2
  +8*C18^5*B14^3*A4^2
  +6*C18^5*A16*B14*A12p*A4^2
  +6*C18^6*A12p^2*A4^2
  +9*C18^5*A16*B14*A12*A4^2
  +8*C18^6*A12p*A12*A4^2
  +7*C18^6*A12^2*A4^2
  +8*C18^5*A16^2*A10*A4^2
  +5*A18*C18^5*B14*A10*A4^2
  +6*C18^6*B14*A10*A4^2
  +6*A20*C18^5*A12p*A10*A4^2
  +G20*C18^5*A12*A10*A4^2
  +4*A20*C18^5*A12*A10*A4^2
  +2*B22p*C18^5*A10^2*A4^2
  +4*B22*C18^5*A10^2*A4^2
  +6*C18^5*A12p*A10^3*A4^2
  +4*C18^5*A12*A10^3*A4^2
  +9*A18*C18^6*A6*A4^2
  +6*C18^7*A6*A4^2
  +7*G20*C18^5*A16*A6*A4^2
  +B22p*C18^5*B14*A6*A4^2
  +2*B22*C18^5*B14*A6*A4^2
  +8*G24*C18^5*A12p*A6*A4^2
  +8*A24*C18^5*A12p*A6*A4^2
  +8*G24*C18^5*A12*A6*A4^2
  +5*A24*C18^5*A12*A6*A4^2
  +9*G26*C18^5*A10*A6*A4^2
  +7*C18^5*B14*A12p*A10*A6*A4^2
  +6*C18^5*B14*A12*A10*A6*A4^2
  +7*C18^5*A16*A10^2*A6*A4^2
  +5*A30*C18^5*A6^2*A4^2
  +6*C18^5*A16*B14*A6^2*A4^2
  +8*C18^6*A12p*A6^2*A4^2
  +2*C18^6*A12*A6^2*A4^2
  +4*A20*C18^5*A10*A6^2*A4^2
  +10*C18^5*A10^3*A6^2*A4^2
  +9*G24*C18^5*A6^3*A4^2
  +2*A24*C18^5*A6^3*A4^2
  +8*C18^5*B14*A10*A6^3*A4^2
  +4*C18^6*A6^4*A4^2
  +2*C28^2*C18^4*A4^3
  +2*A20*A18*C18^5*A4^3
  +3*G20*C18^6*A4^3
  +4*A20*C18^6*A4^3
  +10*B22*C18^5*A16*A4^3
  +8*G24*C18^5*B14*A4^3
  +A24*C18^5*B14*A4^3
  +2*G26*C18^5*A12p*A4^3
  +5*G26*C18^5*A12*A4^3
  +10*C18^5*B14^2*A10*A4^3
  +4*C18^5*A16*A12p*A10*A4^3
  +4*C18^5*A16*A12*A10*A4^3
  +9*A18*C18^5*A10^2*A4^3
  +10*C18^5*A16^2*A6*A4^3
  +5*A18*C18^5*B14*A6*A4^3
  +8*C18^6*B14*A6*A4^3
  +6*G20*C18^5*A12p*A6*A4^3
  +9*A20*C18^5*A12p*A6*A4^3
  +9*G20*C18^5*A12*A6*A4^3
  +7*A20*C18^5*A12*A6*A4^3
  +7*B22p*C18^5*A10*A6*A4^3
  +7*B22*C18^5*A10*A6*A4^3
  +2*C18^5*A12p*A10^2*A6*A4^3
  +10*C18^5*A12*A10^2*A6*A4^3
  +2*G26*C18^5*A6^2*A4^3
  +10*C18^5*B14*A12p*A6^2*A4^3
  +9*C18^5*B14*A12*A6^2*A4^3
  +8*C18^5*A16*A10*A6^2*A4^3
  +6*G20*C18^5*A6^3*A4^3
  +5*A20*C18^5*A6^3*A4^3
  +6*C18^5*A10^2*A6^3*A4^3
  +8*C18^5*B14*A6^4*A4^3
  +3*A18*C18^5*A16*A4^4
  +C18^6*A16*A4^4
  +8*G20*C18^5*B14*A4^4
  +8*A20*C18^5*B14*A4^4
  +7*G24*C18^5*A10*A4^4
  +10*A24*C18^5*A10*A4^4
  +4*C18^5*B14*A10^2*A4^4
  +C28*C18^5*A6*A4^4
  +9*C18^5*B14^2*A6*A4^4
  +2*C18^5*A16*A12*A6*A4^4
  +2*A18*C18^5*A10*A6*A4^4
  +9*C18^6*A10*A6*A4^4
  +4*B22p*C18^5*A6^2*A4^4
  +3*B22*C18^5*A6^2*A4^4
  +8*C18^5*A12*A10*A6^2*A4^4
  +2*C18^5*A16*A6^3*A4^4
  +8*C18^5*A10*A6^4*A4^4
  +9*C18^5*A16*B14*A4^5
  +5*C18^6*A12p*A4^5
  +3*C18^6*A12*A4^5
  +9*G20*C18^5*A10*A4^5
  +3*A20*C18^5*A10*A4^5
  +C18^5*A10^3*A4^5
  +5*A24*C18^5*A6*A4^5
  +8*C18^5*B14*A10*A6*A4^5
  +9*C18^6*A6^2*A4^5
  +2*G26*C18^5*A4^6
  +10*C18^5*A16*A10*A4^6
  +G20*C18^5*A6*A4^6
  +7*A20*C18^5*A6*A4^6
  +C18^5*A10^2*A6*A4^6
  +9*C18^5*B14*A6^2*A4^6
  +5*C18^5*A16*A6*A4^7
  +9*C18^5*A10*A6^2*A4^7
  +6*C18^6*A4^8
;

/* Up to I27^18 */
I18 :=
  +5*C28^6
  +3*C28^4*G20*C18^2
  +C28^2*G20^2*C18^4
  +9*C28*G26*A24*C18^5
  +6*C28^2*B22*C18^5
  +5*G20^3*C18^6
  +4*B22*G20*C18^7
  +4*G24*C18^8
  +6*A24*C18^8
  +5*C28*A18*C18^5*A16^2
  +8*C28*A18*C18^6*B14
  +10*C28*C18^7*B14
  +7*C28*A20*C18^5*A16*B14
  +4*C28*B22p*C18^5*B14^2
  +C28*B22*C18^5*B14^2
  +7*C18^6*B16^2*B14^2
  +8*C28*A20*C18^6*A12p
  +9*C28*B22*C18^5*A16*A12p
  +6*C28*G24*C18^5*B14*A12p
  +6*C28*A24*C18^5*B14*A12p
  +2*C18^7*B16*B14*A12p
  +8*C18^8*A12p^2
  +9*C28^3*C18^4*A12
  +5*C28*G20*C18^6*A12
  +6*C28*A20*C18^6*A12
  +3*C28*B22p*C18^5*A16*A12
  +7*C28*B22*C18^5*A16*A12
  +4*C28*G24*C18^5*B14*A12
  +3*C28*A24*C18^5*B14*A12
  +3*C18^7*B16*B14*A12
  +8*C28*G26*C18^5*A12p*A12
  +2*C18^8*A12p*A12
  +3*C28*G26*C18^5*A12^2
  +C18^8*A12^2
  +8*C28*G20*A20*C18^5*A10
  +2*C28*B22p*A18*C18^5*A10
  +C28*B22*A18*C18^5*A10
  +10*C28*G24*C18^5*A16*A10
  +3*C28*G26*C18^5*B14*A10
  +7*C18^8*B14*A10
  +10*G20*C18^6*B16*B14*A10
  +9*C28^2*C18^5*A12p*A10
  +3*G20*C18^7*A12p*A10
  +9*C28*C18^5*B14^2*A12p*A10
  +10*C28*C18^5*A16*A12p^2*A10
  +10*G20*C18^7*A12*A10
  +4*C28*C18^5*B14^2*A12*A10
  +10*C28*C18^5*A16*A12p*A12*A10
  +2*C28*C18^5*A16*A12^2*A10
  +2*G20^2*C18^6*A10^2
  +5*C28*C18^5*A16*B14*A10^2
  +7*C28*A18*C18^5*A12p*A10^2
  +3*C28*A18*C18^5*A12*A10^2
  +6*C28*C18^6*A12*A10^2
  +C28*G20*C18^5*A10^3
  +10*C28*B22^2*C18^5*A6
  +4*C28*G24*G20*C18^5*A6
  +6*C28*A24*G20*C18^5*A6
  +3*C28*G24*A20*C18^5*A6
  +3*C28*A24*A20*C18^5*A6
  +8*C28*G26*A18*C18^5*A6
  +8*C28*G26*C18^6*A6
  +C28^2*C18^5*A16*A6
  +3*A30*C28*C18^5*B14*A6
  +9*G24*C18^6*B16*B14*A6
  +10*C28*C18^5*A16*B14^2*A6
  +6*G24*C18^7*A12p*A6
  +9*C28*C18^5*A16^2*A12p*A6
  +2*C28*A18*C18^5*B14*A12p*A6
  +10*C28*C18^6*B14*A12p*A6
  +9*G24*C18^7*A12*A6
  +6*C28*C18^5*A16^2*A12*A6
  +2*C28*A18*C18^5*B14*A12*A6
  +C28*C18^6*B14*A12*A6
  +8*C28*G20*C18^5*A12^2*A6
  +8*G24*G20*C18^6*A10*A6
  +10*C28*A18*C18^5*A16*A10*A6
  +9*C28*G20*C18^5*B14*A10*A6
  +6*C28*B22p*C18^5*A12p*A10*A6
  +8*C28*B22*C18^5*A12p*A10*A6
  +10*C28*B22p*C18^5*A12*A10*A6
  +4*C28*B22*C18^5*A12*A10*A6
  +9*C28*G24*C18^5*A10^2*A6
  +5*C28*A24*C18^5*A10^2*A6
  +7*C28*C18^5*A12p^2*A10^2*A6
  +7*C28*C18^5*A12p*A12*A10^2*A6
  +8*C28*C18^5*A12^2*A10^2*A6
  +2*C28*C18^5*B14*A10^3*A6
  +8*C28*G20*A18*C18^5*A6^2
  +3*C28*A20*A18*C18^5*A6^2
  +8*G24^2*C18^6*A6^2
  +C28*A20*C18^6*A6^2
  +6*C28*B22p*C18^5*A16*A6^2
  +9*C28*B22*C18^5*A16*A6^2
  +7*C28*G24*C18^5*B14*A6^2
  +8*C18^7*B16*B14*A6^2
  +7*C28*G26*C18^5*A12p*A6^2
  +9*C18^8*A12p*A6^2
  +10*C28*G26*C18^5*A12*A6^2
  +8*C18^8*A12*A6^2
  +G20*C18^7*A10*A6^2
  +6*C28*C18^5*B14^2*A10*A6^2
  +7*C28*C18^5*A16*A12p*A10*A6^2
  +6*C28*C18^5*A16*A12*A10*A6^2
  +3*C28*A18*C18^5*A10^2*A6^2
  +6*C28*C18^6*A10^2*A6^2
  +2*G24*C18^7*A6^3
  +4*C28*C18^5*A16^2*A6^3
  +6*C28*A18*C18^5*B14*A6^3
  +7*C28*C18^6*B14*A6^3
  +7*C28*G20*C18^5*A12p*A6^3
  +8*C28*G20*C18^5*A12*A6^3
  +7*C28*B22p*C18^5*A10*A6^3
  +C28*B22*C18^5*A10*A6^3
  +5*C28*C18^5*A12p*A10^2*A6^3
  +5*C28*C18^5*A12*A10^2*A6^3
  +6*C28*G26*C18^5*A6^4
  +7*C18^8*A6^4
  +10*C28*C18^5*A16*A10*A6^4
  +7*C28*G20*C18^5*A6^5
  +9*C28*C18^5*A10^2*A6^5
  +7*C28*G24*B22p*C18^5*A4
  +10*C28*G24*B22*C18^5*A4
  +3*C28*A24*B22*C18^5*A4
  +9*C28*G26*A20*C18^5*A4
  +10*C28^2*A18*C18^5*A4
  +4*C28^2*C18^6*A4
  +9*A20*C18^8*A4
  +7*G26*C18^6*B16*B14*A4
  +3*C28*C18^5*A16^2*B14*A4
  +3*C28*C18^6*B14^2*A4
  +G26*C18^7*A12p*A4
  +6*C28*A18*C18^5*A16*A12p*A4
  +2*C28*C18^6*A16*A12p*A4
  +C28*G20*C18^5*B14*A12p*A4
  +4*C28*A20*C18^5*B14*A12p*A4
  +7*G26*C18^7*A12*A4
  +5*C28*A18*C18^5*A16*A12*A4
  +2*C28*C18^6*A16*A12*A4
  +5*C28*G20*C18^5*B14*A12*A4
  +2*C28*A20*C18^5*B14*A12*A4
  +5*C28*A18^2*C18^5*A10*A4
  +5*G26*G20*C18^6*A10*A4
  +2*C28*A18*C18^6*A10*A4
  +7*C28*C18^7*A10*A4
  +9*C28*G20*C18^5*A16*A10*A4
  +8*C28*B22p*C18^5*B14*A10*A4
  +5*C28*B22*C18^5*B14*A10*A4
  +5*C28*G24*C18^5*A12p*A10*A4
  +8*C28*A24*C18^5*A12p*A10*A4
  +9*C28*A24*C18^5*A12*A10*A4
  +2*C28*G26*C18^5*A10^2*A4
  +6*C18^8*A10^2*A4
  +5*C28*C18^5*B14*A12p*A10^2*A4
  +2*C28*C18^5*B14*A12*A10^2*A4
  +6*C28*G20*A20*C18^5*A6*A4
  +2*C28*A20^2*C18^5*A6*A4
  +C28*B22p*A18*C18^5*A6*A4
  +5*C28*B22*A18*C18^5*A6*A4
  +10*G26*G24*C18^6*A6*A4
  +2*C28*B22p*C18^6*A6*A4
  +10*C28*B22*C18^6*A6*A4
  +9*C28*G24*C18^5*A16*A6*A4
  +6*C28*A24*C18^5*A16*A6*A4
  +8*C18^8*B14*A6*A4
  +G20*C18^6*B16*B14*A6*A4
  +5*C28^2*C18^5*A12p*A6*A4
  +8*G20*C18^7*A12p*A6*A4
  +9*C28*C18^5*B14^2*A12p*A6*A4
  +5*C28*C18^5*A16*A12p^2*A6*A4
  +8*C28^2*C18^5*A12*A6*A4
  +G20*C18^7*A12*A6*A4
  +8*C28*C18^5*B14^2*A12*A6*A4
  +5*C28*C18^5*A16*A12p*A12*A6*A4
  +C28*C18^5*A16*A12^2*A6*A4
  +2*A30*C28*C18^5*A10*A6*A4
  +7*G20^2*C18^6*A10*A6*A4
  +7*C28*C18^6*A12p*A10*A6*A4
  +5*C28*A18*C18^5*A12*A10*A6*A4
  +3*C28*C18^6*A12*A10*A6*A4
  +3*C28*G20*C18^5*A10^2*A6*A4
  +6*C28*A20*C18^5*A10^2*A6*A4
  +4*C28*C18^5*A10^4*A6*A4
  +3*G24*G20*C18^6*A6^2*A4
  +4*G26*C18^7*A6^2*A4
  +2*C28*A18*C18^5*A16*A6^2*A4
  +4*C28*G20*C18^5*B14*A6^2*A4
  +C28*A20*C18^5*B14*A6^2*A4
  +3*C28*B22p*C18^5*A12p*A6^2*A4
  +5*C28*B22*C18^5*A12p*A6^2*A4
  +6*C28*B22p*C18^5*A12*A6^2*A4
  +10*C28*B22*C18^5*A12*A6^2*A4
  +C28*G24*C18^5*A10*A6^2*A4
  +9*C28*A24*C18^5*A10*A6^2*A4
  +9*C28*C18^5*A12p^2*A10*A6^2*A4
  +9*C28*C18^5*A12p*A12*A10*A6^2*A4
  +4*C28*C18^5*A12^2*A10*A6^2*A4
  +3*C28*C18^5*B14*A10^2*A6^2*A4
  +5*C28^2*C18^5*A6^3*A4
  +10*G20*C18^7*A6^3*A4
  +3*C28*C18^5*B14^2*A6^3*A4
  +4*C28*C18^5*A16*A12p*A6^3*A4
  +7*C28*C18^5*A16*A12*A6^3*A4
  +2*C28*A18*C18^5*A10*A6^3*A4
  +7*C28*C18^6*A10*A6^3*A4
  +9*C28*B22p*C18^5*A6^4*A4
  +4*C28*B22*C18^5*A6^4*A4
  +5*C28*C18^5*A12p*A10*A6^4*A4
  +6*C28*C18^5*A12*A10*A6^4*A4
  +7*C28*B22p*G20*C18^5*A4^2
  +C28*B22*G20*C18^5*A4^2
  +2*C28*B22*A20*C18^5*A4^2
  +6*C28*G24*A18*C18^5*A4^2
  +10*C28*A24*A18*C18^5*A4^2
  +10*G26^2*C18^6*A4^2
  +4*C28*G24*C18^6*A4^2
  +5*C28*A24*C18^6*A4^2
  +7*C28*G26*C18^5*A16*A4^2
  +2*C18^8*A16*A4^2
  +4*C28^2*C18^5*B14*A4^2
  +C28*C18^5*B14^3*A4^2
  +9*C28*C18^5*A16*B14*A12p*A4^2
  +9*C28*C18^6*A12p^2*A4^2
  +8*C28*C18^5*A16*B14*A12*A4^2
  +C28*C18^6*A12p*A12*A4^2
  +5*C28*C18^6*A12^2*A4^2
  +C28*C18^5*A16^2*A10*A4^2
  +2*C28*A18*C18^5*B14*A10*A4^2
  +9*C28*C18^6*B14*A10*A4^2
  +9*C28*A20*C18^5*A12p*A10*A4^2
  +7*C28*G20*C18^5*A12*A10*A4^2
  +6*C28*A20*C18^5*A12*A10*A4^2
  +3*C28*B22p*C18^5*A10^2*A4^2
  +6*C28*B22*C18^5*A10^2*A4^2
  +9*C28*C18^5*A12p*A10^3*A4^2
  +6*C28*C18^5*A12*A10^3*A4^2
  +6*G26*G20*C18^6*A6*A4^2
  +8*C28*A18*C18^6*A6*A4^2
  +9*C28*C18^7*A6*A4^2
  +5*C28*G20*C18^5*A16*A6*A4^2
  +7*C28*B22p*C18^5*B14*A6*A4^2
  +3*C28*B22*C18^5*B14*A6*A4^2
  +C28*G24*C18^5*A12p*A6*A4^2
  +C28*A24*C18^5*A12p*A6*A4^2
  +C28*G24*C18^5*A12*A6*A4^2
  +2*C28*A24*C18^5*A12*A6*A4^2
  +8*C28*G26*C18^5*A10*A6*A4^2
  +8*C18^8*A10*A6*A4^2
  +5*C28*C18^5*B14*A12p*A10*A6*A4^2
  +9*C28*C18^5*B14*A12*A10*A6*A4^2
  +5*C28*C18^5*A16*A10^2*A6*A4^2
  +2*A30*C28*C18^5*A6^2*A4^2
  +2*G20^2*C18^6*A6^2*A4^2
  +9*C28*C18^5*A16*B14*A6^2*A4^2
  +C28*C18^6*A12p*A6^2*A4^2
  +3*C28*C18^6*A12*A6^2*A4^2
  +6*C28*A20*C18^5*A10*A6^2*A4^2
  +4*C28*C18^5*A10^3*A6^2*A4^2
  +8*C28*G24*C18^5*A6^3*A4^2
  +3*C28*A24*C18^5*A6^3*A4^2
  +C28*C18^5*B14*A10*A6^3*A4^2
  +6*C28*C18^6*A6^4*A4^2
  +3*C28*A20*A18*C18^5*A4^3
  +4*C28*G20*C18^6*A4^3
  +6*C28*A20*C18^6*A4^3
  +4*C28*B22*C18^5*A16*A4^3
  +C28*G24*C18^5*B14*A4^3
  +7*C28*A24*C18^5*B14*A4^3
  +10*C18^7*B16*B14*A4^3
  +3*C28*G26*C18^5*A12p*A4^3
  +3*C18^8*A12p*A4^3
  +2*C28*G26*C18^5*A12*A4^3
  +10*C18^8*A12*A4^3
  +4*G20*C18^7*A10*A4^3
  +4*C28*C18^5*B14^2*A10*A4^3
  +6*C28*C18^5*A16*A12p*A10*A4^3
  +6*C28*C18^5*A16*A12*A10*A4^3
  +8*C28*A18*C18^5*A10^2*A4^3
  +8*G24*C18^7*A6*A4^3
  +4*C28*C18^5*A16^2*A6*A4^3
  +2*C28*A18*C18^5*B14*A6*A4^3
  +C28*C18^6*B14*A6*A4^3
  +9*C28*G20*C18^5*A12p*A6*A4^3
  +8*C28*A20*C18^5*A12p*A6*A4^3
  +8*C28*G20*C18^5*A12*A6*A4^3
  +5*C28*A20*C18^5*A12*A6*A4^3
  +5*C28*B22p*C18^5*A10*A6*A4^3
  +5*C28*B22*C18^5*A10*A6*A4^3
  +3*C28*C18^5*A12p*A10^2*A6*A4^3
  +4*C28*C18^5*A12*A10^2*A6*A4^3
  +3*C28*G26*C18^5*A6^2*A4^3
  +C18^8*A6^2*A4^3
  +4*C28*C18^5*B14*A12p*A6^2*A4^3
  +8*C28*C18^5*B14*A12*A6^2*A4^3
  +C28*C18^5*A16*A10*A6^2*A4^3
  +9*C28*G20*C18^5*A6^3*A4^3
  +2*C28*A20*C18^5*A6^3*A4^3
  +9*C28*C18^5*A10^2*A6^3*A4^3
  +C28*C18^5*B14*A6^4*A4^3
  +5*G26*C18^7*A4^4
  +10*C28*A18*C18^5*A16*A4^4
  +7*C28*C18^6*A16*A4^4
  +C28*G20*C18^5*B14*A4^4
  +C28*A20*C18^5*B14*A4^4
  +5*C28*G24*C18^5*A10*A4^4
  +4*C28*A24*C18^5*A10*A4^4
  +6*C28*C18^5*B14*A10^2*A4^4
  +7*C28^2*C18^5*A6*A4^4
  +7*G20*C18^7*A6*A4^4
  +8*C28*C18^5*B14^2*A6*A4^4
  +3*C28*C18^5*A16*A12*A6*A4^4
  +3*C28*A18*C18^5*A10*A6*A4^4
  +8*C28*C18^6*A10*A6*A4^4
  +6*C28*B22p*C18^5*A6^2*A4^4
  +10*C28*B22*C18^5*A6^2*A4^4
  +C28*C18^5*A12*A10*A6^2*A4^4
  +3*C28*C18^5*A16*A6^3*A4^4
  +C28*C18^5*A10*A6^4*A4^4
  +8*C28*C18^5*A16*B14*A4^5
  +2*C28*C18^6*A12p*A4^5
  +10*C28*C18^6*A12*A4^5
  +8*C28*G20*C18^5*A10*A4^5
  +10*C28*A20*C18^5*A10*A4^5
  +7*C28*C18^5*A10^3*A4^5
  +2*C28*A24*C18^5*A6*A4^5
  +C28*C18^5*B14*A10*A6*A4^5
  +8*C28*C18^6*A6^2*A4^5
  +3*C28*G26*C18^5*A4^6
  +2*C18^8*A4^6
  +4*C28*C18^5*A16*A10*A4^6
  +7*C28*G20*C18^5*A6*A4^6
  +5*C28*A20*C18^5*A6*A4^6
  +7*C28*C18^5*A10^2*A6*A4^6
  +8*C28*C18^5*B14*A6^2*A4^6
  +2*C28*C18^5*A16*A6*A4^7
  +8*C28*C18^5*A10*A6^2*A4^7
  +9*C28*C18^6*A4^8
;

/* Up to I27^18 */
J18 :=
  +4*C28^6
  +C28^4*G20*C18^2
  +5*C28^2*G20^2*C18^4
  +8*C28*G26*A24*C18^5
  +10*C28^2*B22*C18^5
  +5*G20^3*C18^6
  +9*B22*G20*C18^7
  +3*G24*C18^8
  +A24*C18^8
  +2*C28*A18*C18^5*A16^2
  +C28*A18*C18^6*B14
  +7*C28*C18^7*B14
  +8*C28^3*C18^3*B16*B14
  +7*C28*G20*C18^5*B16*B14
  +5*C28*A20*C18^5*A16*B14
  +6*C28*B22p*C18^5*B14^2
  +7*C28*B22*C18^5*B14^2
  +7*C18^6*B16^2*B14^2
  +9*C28^3*C18^4*A12p
  +C28*G20*C18^6*A12p
  +C28*A20*C18^6*A12p
  +8*C28*B22*C18^5*A16*A12p
  +9*C28*G24*C18^5*B14*A12p
  +9*C28*A24*C18^5*B14*A12p
  +2*C18^7*B16*B14*A12p
  +8*C18^8*A12p^2
  +7*C28^3*C18^4*A12
  +2*C28*G20*C18^6*A12
  +9*C28*A20*C18^6*A12
  +10*C28*B22p*C18^5*A16*A12
  +5*C28*B22*C18^5*A16*A12
  +6*C28*G24*C18^5*B14*A12
  +10*C28*A24*C18^5*B14*A12
  +10*C18^7*B16*B14*A12
  +C28*G26*C18^5*A12p*A12
  +3*C18^8*A12p*A12
  +10*C28*G26*C18^5*A12^2
  +5*C18^8*A12^2
  +C28^3*G20*C18^3*A10
  +5*C28*G20^2*C18^5*A10
  +C28*G20*A20*C18^5*A10
  +3*C28*B22p*A18*C18^5*A10
  +7*C28*B22*A18*C18^5*A10
  +4*C28*G24*C18^5*A16*A10
  +10*C28*G26*C18^5*B14*A10
  +3*C18^8*B14*A10
  +10*G20*C18^6*B16*B14*A10
  +8*C28^2*C18^5*A12p*A10
  +3*G20*C18^7*A12p*A10
  +8*C28*C18^5*B14^2*A12p*A10
  +4*C28*C18^5*A16*A12p^2*A10
  +4*G20*C18^7*A12*A10
  +6*C28*C18^5*B14^2*A12*A10
  +4*C28*C18^5*A16*A12p*A12*A10
  +3*C28*C18^5*A16*A12^2*A10
  +2*G20^2*C18^6*A10^2
  +2*C28*C18^5*A16*B14*A10^2
  +5*C28*A18*C18^5*A12p*A10^2
  +10*C28*A18*C18^5*A12*A10^2
  +9*C28*C18^6*A12*A10^2
  +7*C28*G20*C18^5*A10^3
  +2*C28^3*G24*C18^3*A6
  +4*C28*B22^2*C18^5*A6
  +5*C28*G24*G20*C18^5*A6
  +9*C28*A24*G20*C18^5*A6
  +10*C28*G24*A20*C18^5*A6
  +10*C28*A24*A20*C18^5*A6
  +C28*G26*A18*C18^5*A6
  +C28*G26*C18^6*A6
  +7*C28^2*C18^5*A16*A6
  +10*A30*C28*C18^5*B14*A6
  +9*G24*C18^6*B16*B14*A6
  +4*C28*C18^5*A16*B14^2*A6
  +6*G24*C18^7*A12p*A6
  +8*C28*C18^5*A16^2*A12p*A6
  +3*C28*A18*C18^5*B14*A12p*A6
  +4*C28*C18^6*B14*A12p*A6
  +8*G24*C18^7*A12*A6
  +9*C28*C18^5*A16^2*A12*A6
  +3*C28*A18*C18^5*B14*A12*A6
  +7*C28*C18^6*B14*A12*A6
  +C28*G20*C18^5*A12^2*A6
  +8*G24*G20*C18^6*A10*A6
  +4*C28*A18*C18^5*A16*A10*A6
  +8*C28*G20*C18^5*B14*A10*A6
  +9*C28*B22p*C18^5*A12p*A10*A6
  +C28*B22*C18^5*A12p*A10*A6
  +4*C28*B22p*C18^5*A12*A10*A6
  +6*C28*B22*C18^5*A12*A10*A6
  +8*C28*G24*C18^5*A10^2*A6
  +2*C28*A24*C18^5*A10^2*A6
  +5*C28*C18^5*A12p^2*A10^2*A6
  +5*C28*C18^5*A12p*A12*A10^2*A6
  +C28*C18^5*A12^2*A10^2*A6
  +3*C28*C18^5*B14*A10^3*A6
  +3*C28^3*C18^4*A6^2
  +C28*G20*A18*C18^5*A6^2
  +10*C28*A20*A18*C18^5*A6^2
  +8*G24^2*C18^6*A6^2
  +4*C28*G20*C18^6*A6^2
  +7*C28*A20*C18^6*A6^2
  +9*C28*B22p*C18^5*A16*A6^2
  +8*C28*B22*C18^5*A16*A6^2
  +5*C28*G24*C18^5*B14*A6^2
  +8*C18^7*B16*B14*A6^2
  +5*C28*G26*C18^5*A12p*A6^2
  +9*C18^8*A12p*A6^2
  +4*C28*G26*C18^5*A12*A6^2
  +C18^8*A12*A6^2
  +G20*C18^7*A10*A6^2
  +9*C28*C18^5*B14^2*A10*A6^2
  +5*C28*C18^5*A16*A12p*A10*A6^2
  +9*C28*C18^5*A16*A12*A10*A6^2
  +10*C28*A18*C18^5*A10^2*A6^2
  +9*C28*C18^6*A10^2*A6^2
  +2*G24*C18^7*A6^3
  +6*C28*C18^5*A16^2*A6^3
  +9*C28*A18*C18^5*B14*A6^3
  +5*C28*C18^6*B14*A6^3
  +5*C28*G20*C18^5*A12p*A6^3
  +C28*G20*C18^5*A12*A6^3
  +5*C28*B22p*C18^5*A10*A6^3
  +7*C28*B22*C18^5*A10*A6^3
  +2*C28*C18^5*A12p*A10^2*A6^3
  +2*C28*C18^5*A12*A10^2*A6^3
  +9*C28*G26*C18^5*A6^4
  +7*C18^8*A6^4
  +4*C28*C18^5*A16*A10*A6^4
  +5*C28*G20*C18^5*A6^5
  +8*C28*C18^5*A10^2*A6^5
  +4*C28^3*G26*C18^3*A4
  +5*C28*G24*B22p*C18^5*A4
  +4*C28*G24*B22*C18^5*A4
  +10*C28*A24*B22*C18^5*A4
  +9*C28*G26*G20*C18^5*A4
  +8*C28*G26*A20*C18^5*A4
  +4*C28^2*A18*C18^5*A4
  +8*C28^2*C18^6*A4
  +4*G20*C18^8*A4
  +7*A20*C18^8*A4
  +7*G26*C18^6*B16*B14*A4
  +10*C28*C18^5*A16^2*B14*A4
  +10*C28*C18^6*B14^2*A4
  +G26*C18^7*A12p*A4
  +9*C28*A18*C18^5*A16*A12p*A4
  +3*C28*C18^6*A16*A12p*A4
  +7*C28*G20*C18^5*B14*A12p*A4
  +6*C28*A20*C18^5*B14*A12p*A4
  +5*G26*C18^7*A12*A4
  +2*C28*A18*C18^5*A16*A12*A4
  +3*C28*C18^6*A16*A12*A4
  +2*C28*G20*C18^5*B14*A12*A4
  +3*C28*A20*C18^5*B14*A12*A4
  +2*C28*A18^2*C18^5*A10*A4
  +5*G26*G20*C18^6*A10*A4
  +3*C28*A18*C18^6*A10*A4
  +5*C28*C18^7*A10*A4
  +8*C28*G20*C18^5*A16*A10*A4
  +C28*B22p*C18^5*B14*A10*A4
  +2*C28*B22*C18^5*B14*A10*A4
  +2*C28*G24*C18^5*A12p*A10*A4
  +C28*A24*C18^5*A12p*A10*A4
  +8*C28*A24*C18^5*A12*A10*A4
  +3*C28*G26*C18^5*A10^2*A4
  +C18^8*A10^2*A4
  +2*C28*C18^5*B14*A12p*A10^2*A4
  +3*C28*C18^5*B14*A12*A10^2*A4
  +10*C28^3*G20*C18^3*A6*A4
  +6*C28*G20^2*C18^5*A6*A4
  +9*C28*G20*A20*C18^5*A6*A4
  +3*C28*A20^2*C18^5*A6*A4
  +7*C28*B22p*A18*C18^5*A6*A4
  +2*C28*B22*A18*C18^5*A6*A4
  +10*G26*G24*C18^6*A6*A4
  +3*C28*B22p*C18^6*A6*A4
  +4*C28*B22*C18^6*A6*A4
  +8*C28*G24*C18^5*A16*A6*A4
  +9*C28*A24*C18^5*A16*A6*A4
  +5*C18^8*B14*A6*A4
  +G20*C18^6*B16*B14*A6*A4
  +2*C28^2*C18^5*A12p*A6*A4
  +8*G20*C18^7*A12p*A6*A4
  +8*C28*C18^5*B14^2*A12p*A6*A4
  +2*C28*C18^5*A16*A12p^2*A6*A4
  +C28^2*C18^5*A12*A6*A4
  +7*G20*C18^7*A12*A6*A4
  +C28*C18^5*B14^2*A12*A6*A4
  +2*C28*C18^5*A16*A12p*A12*A6*A4
  +7*C28*C18^5*A16*A12^2*A6*A4
  +3*A30*C28*C18^5*A10*A6*A4
  +7*G20^2*C18^6*A10*A6*A4
  +5*C28*C18^6*A12p*A10*A6*A4
  +2*C28*A18*C18^5*A12*A10*A6*A4
  +10*C28*C18^6*A12*A10*A6*A4
  +10*C28*G20*C18^5*A10^2*A6*A4
  +9*C28*A20*C18^5*A10^2*A6*A4
  +6*C28*C18^5*A10^4*A6*A4
  +3*G24*G20*C18^6*A6^2*A4
  +4*G26*C18^7*A6^2*A4
  +3*C28*A18*C18^5*A16*A6^2*A4
  +6*C28*G20*C18^5*B14*A6^2*A4
  +7*C28*A20*C18^5*B14*A6^2*A4
  +10*C28*B22p*C18^5*A12p*A6^2*A4
  +2*C28*B22*C18^5*A12p*A6^2*A4
  +9*C28*B22p*C18^5*A12*A6^2*A4
  +4*C28*B22*C18^5*A12*A6^2*A4
  +7*C28*G24*C18^5*A10*A6^2*A4
  +8*C28*A24*C18^5*A10*A6^2*A4
  +8*C28*C18^5*A12p^2*A10*A6^2*A4
  +8*C28*C18^5*A12p*A12*A10*A6^2*A4
  +6*C28*C18^5*A12^2*A10*A6^2*A4
  +10*C28*C18^5*B14*A10^2*A6^2*A4
  +2*C28^2*C18^5*A6^3*A4
  +10*G20*C18^7*A6^3*A4
  +10*C28*C18^5*B14^2*A6^3*A4
  +6*C28*C18^5*A16*A12p*A6^3*A4
  +5*C28*C18^5*A16*A12*A6^3*A4
  +3*C28*A18*C18^5*A10*A6^3*A4
  +5*C28*C18^6*A10*A6^3*A4
  +8*C28*B22p*C18^5*A6^4*A4
  +6*C28*B22*C18^5*A6^4*A4
  +2*C28*C18^5*A12p*A10*A6^4*A4
  +9*C28*C18^5*A12*A10*A6^4*A4
  +5*C28*B22p*G20*C18^5*A4^2
  +7*C28*B22*G20*C18^5*A4^2
  +3*C28*B22*A20*C18^5*A4^2
  +9*C28*G24*A18*C18^5*A4^2
  +4*C28*A24*A18*C18^5*A4^2
  +10*G26^2*C18^6*A4^2
  +6*C28*G24*C18^6*A4^2
  +2*C28*A24*C18^6*A4^2
  +5*C28*G26*C18^5*A16*A4^2
  +4*C18^8*A16*A4^2
  +6*C28^2*C18^5*B14*A4^2
  +7*C28*C18^5*B14^3*A4^2
  +8*C28*C18^5*A16*B14*A12p*A4^2
  +8*C28*C18^6*A12p^2*A4^2
  +C28*C18^5*A16*B14*A12*A4^2
  +7*C28*C18^6*A12p*A12*A4^2
  +2*C28*C18^6*A12^2*A4^2
  +7*C28*C18^5*A16^2*A10*A4^2
  +3*C28*A18*C18^5*B14*A10*A4^2
  +8*C28*C18^6*B14*A10*A4^2
  +8*C28*A20*C18^5*A12p*A10*A4^2
  +5*C28*G20*C18^5*A12*A10*A4^2
  +9*C28*A20*C18^5*A12*A10*A4^2
  +10*C28*B22p*C18^5*A10^2*A4^2
  +9*C28*B22*C18^5*A10^2*A4^2
  +8*C28*C18^5*A12p*A10^3*A4^2
  +9*C28*C18^5*A12*A10^3*A4^2
  +6*G26*G20*C18^6*A6*A4^2
  +C28*A18*C18^6*A6*A4^2
  +8*C28*C18^7*A6*A4^2
  +2*C28*G20*C18^5*A16*A6*A4^2
  +5*C28*B22p*C18^5*B14*A6*A4^2
  +10*C28*B22*C18^5*B14*A6*A4^2
  +7*C28*G24*C18^5*A12p*A6*A4^2
  +7*C28*A24*C18^5*A12p*A6*A4^2
  +7*C28*G24*C18^5*A12*A6*A4^2
  +3*C28*A24*C18^5*A12*A6*A4^2
  +C28*G26*C18^5*A10*A6*A4^2
  +5*C18^8*A10*A6*A4^2
  +2*C28*C18^5*B14*A12p*A10*A6*A4^2
  +8*C28*C18^5*B14*A12*A10*A6*A4^2
  +2*C28*C18^5*A16*A10^2*A6*A4^2
  +3*A30*C28*C18^5*A6^2*A4^2
  +2*G20^2*C18^6*A6^2*A4^2
  +8*C28*C18^5*A16*B14*A6^2*A4^2
  +7*C28*C18^6*A12p*A6^2*A4^2
  +10*C28*C18^6*A12*A6^2*A4^2
  +9*C28*A20*C18^5*A10*A6^2*A4^2
  +6*C28*C18^5*A10^3*A6^2*A4^2
  +C28*G24*C18^5*A6^3*A4^2
  +10*C28*A24*C18^5*A6^3*A4^2
  +7*C28*C18^5*B14*A10*A6^3*A4^2
  +9*C28*C18^6*A6^4*A4^2
  +C28^3*C18^4*A4^3
  +10*C28*A20*A18*C18^5*A4^3
  +9*C28*A20*C18^6*A4^3
  +6*C28*B22*C18^5*A16*A4^3
  +7*C28*G24*C18^5*B14*A4^3
  +5*C28*A24*C18^5*B14*A4^3
  +10*C18^7*B16*B14*A4^3
  +10*C28*G26*C18^5*A12p*A4^3
  +3*C18^8*A12p*A4^3
  +3*C28*G26*C18^5*A12*A4^3
  +4*C18^8*A12*A4^3
  +4*G20*C18^7*A10*A4^3
  +6*C28*C18^5*B14^2*A10*A4^3
  +9*C28*C18^5*A16*A12p*A10*A4^3
  +9*C28*C18^5*A16*A12*A10*A4^3
  +C28*A18*C18^5*A10^2*A4^3
  +8*G24*C18^7*A6*A4^3
  +6*C28*C18^5*A16^2*A6*A4^3
  +3*C28*A18*C18^5*B14*A6*A4^3
  +7*C28*C18^6*B14*A6*A4^3
  +8*C28*G20*C18^5*A12p*A6*A4^3
  +C28*A20*C18^5*A12p*A6*A4^3
  +C28*G20*C18^5*A12*A6*A4^3
  +2*C28*A20*C18^5*A12*A6*A4^3
  +2*C28*B22p*C18^5*A10*A6*A4^3
  +2*C28*B22*C18^5*A10*A6*A4^3
  +10*C28*C18^5*A12p*A10^2*A6*A4^3
  +6*C28*C18^5*A12*A10^2*A6*A4^3
  +10*C28*G26*C18^5*A6^2*A4^3
  +C18^8*A6^2*A4^3
  +6*C28*C18^5*B14*A12p*A6^2*A4^3
  +C28*C18^5*B14*A12*A6^2*A4^3
  +7*C28*C18^5*A16*A10*A6^2*A4^3
  +8*C28*G20*C18^5*A6^3*A4^3
  +3*C28*A20*C18^5*A6^3*A4^3
  +8*C28*C18^5*A10^2*A6^3*A4^3
  +7*C28*C18^5*B14*A6^4*A4^3
  +5*G26*C18^7*A4^4
  +4*C28*A18*C18^5*A16*A4^4
  +5*C28*C18^6*A16*A4^4
  +7*C28*G20*C18^5*B14*A4^4
  +7*C28*A20*C18^5*B14*A4^4
  +2*C28*G24*C18^5*A10*A4^4
  +6*C28*A24*C18^5*A10*A4^4
  +9*C28*C18^5*B14*A10^2*A4^4
  +5*C28^2*C18^5*A6*A4^4
  +7*G20*C18^7*A6*A4^4
  +C28*C18^5*B14^2*A6*A4^4
  +10*C28*C18^5*A16*A12*A6*A4^4
  +10*C28*A18*C18^5*A10*A6*A4^4
  +C28*C18^6*A10*A6*A4^4
  +9*C28*B22p*C18^5*A6^2*A4^4
  +4*C28*B22*C18^5*A6^2*A4^4
  +7*C28*C18^5*A12*A10*A6^2*A4^4
  +10*C28*C18^5*A16*A6^3*A4^4
  +7*C28*C18^5*A10*A6^4*A4^4
  +C28*C18^5*A16*B14*A4^5
  +3*C28*C18^6*A12p*A4^5
  +4*C28*C18^6*A12*A4^5
  +C28*G20*C18^5*A10*A4^5
  +4*C28*A20*C18^5*A10*A4^5
  +5*C28*C18^5*A10^3*A4^5
  +3*C28*A24*C18^5*A6*A4^5
  +7*C28*C18^5*B14*A10*A6*A4^5
  +C28*C18^6*A6^2*A4^5
  +10*C28*G26*C18^5*A4^6
  +2*C18^8*A4^6
  +6*C28*C18^5*A16*A10*A4^6
  +5*C28*G20*C18^5*A6*A4^6
  +2*C28*A20*C18^5*A6*A4^6
  +5*C28*C18^5*A10^2*A6*A4^6
  +C28*C18^5*B14*A6^2*A4^6
  +3*C28*C18^5*A16*A6*A4^7
  +C28*C18^5*A10*A6^2*A4^7
  +8*C28*C18^6*A4^8
;

/* Up to I27^21 */
I21 :=
  +8*C28^7
  +9*C28^5*G20*C18^2
  +10*C28^3*G20^2*C18^4
  +3*C28^2*G26*A24*C18^5
  +9*C28^3*B22*C18^5
  +6*C28*G20^3*C18^6
  +9*G26*A24*G20*C18^7
  +5*C28*B22*G20*C18^7
  +7*C28*G24*C18^8
  +2*C28*A24*C18^8
  +6*A18^2*C18^8*B16
  +9*C28^2*A18*C18^5*A16^2
  +5*G20*A18*C18^7*A16^2
  +10*C28^2*A18*C18^6*B14
  +4*C28^2*C18^7*B14
  +8*G20*A18*C18^8*B14
  +4*G20*C18^9*B14
  +7*C28^4*C18^3*B16*B14
  +3*C28^2*G20*C18^5*B16*B14
  +10*G20^2*C18^7*B16*B14
  +4*B22*C18^8*B16*B14
  +6*C28^2*A20*C18^5*A16*B14
  +7*G20*A20*C18^7*A16*B14
  +7*B22p*C18^8*A16*B14
  +5*C28^2*B22p*C18^5*B14^2
  +4*C28^2*B22*C18^5*B14^2
  +4*B22p*G20*C18^7*B14^2
  +B22*G20*C18^7*B14^2
  +3*A24*C18^8*B14^2
  +3*C28*C18^6*B16^2*B14^2
  +C28^4*C18^4*A12p
  +2*C28^2*G20*C18^6*A12p
  +10*C28^2*A20*C18^6*A12p
  +3*G20^2*C18^8*A12p
  +8*G20*A20*C18^8*A12p
  +B22*C18^9*A12p
  +3*C28^2*B22*C18^5*A16*A12p
  +9*B22*G20*C18^7*A16*A12p
  +10*G24*C18^8*A16*A12p
  +2*A24*C18^8*A16*A12p
  +2*C28^2*G24*C18^5*B14*A12p
  +2*C28^2*A24*C18^5*B14*A12p
  +6*G24*G20*C18^7*B14*A12p
  +6*A24*G20*C18^7*B14*A12p
  +5*G26*C18^8*B14*A12p
  +4*C28*C18^7*B16*B14*A12p
  +5*C28*C18^8*A12p^2
  +C28^4*C18^4*A12
  +5*C28^2*G20*C18^6*A12
  +2*C28^2*A20*C18^6*A12
  +5*G20^2*C18^8*A12
  +6*G20*A20*C18^8*A12
  +7*B22*C18^9*A12
  +C28^2*B22p*C18^5*A16*A12
  +6*C28^2*B22*C18^5*A16*A12
  +3*B22p*G20*C18^7*A16*A12
  +7*B22*G20*C18^7*A16*A12
  +9*A24*C18^8*A16*A12
  +5*C28^2*G24*C18^5*B14*A12
  +C28^2*A24*C18^5*B14*A12
  +4*G24*G20*C18^7*B14*A12
  +3*A24*G20*C18^7*B14*A12
  +G26*C18^8*B14*A12
  +9*C28*C18^7*B16*B14*A12
  +10*C28^2*G26*C18^5*A12p*A12
  +8*G26*G20*C18^7*A12p*A12
  +2*C28*C18^8*A12p*A12
  +C28^2*G26*C18^5*A12^2
  +3*G26*G20*C18^7*A12^2
  +7*C28*C18^8*A12^2
  +5*C28^4*G20*C18^3*A10
  +10*C28^2*G20^2*C18^5*A10
  +10*C28^2*G20*A20*C18^5*A10
  +8*C28^2*B22p*A18*C18^5*A10
  +4*C28^2*B22*A18*C18^5*A10
  +4*G20^3*C18^7*A10
  +8*G20^2*A20*C18^7*A10
  +2*B22p*G20*A18*C18^7*A10
  +B22*G20*A18*C18^7*A10
  +6*B22*G20*C18^8*A10
  +6*G24*A18*C18^8*A10
  +10*G24*C18^9*A10
  +3*A24*C18^9*A10
  +7*C28^2*G24*C18^5*A16*A10
  +10*G24*G20*C18^7*A16*A10
  +3*G26*C18^8*A16*A10
  +C28^2*G26*C18^5*B14*A10
  +3*G26*G20*C18^7*B14*A10
  +5*C28*C18^8*B14*A10
  +9*C28*G20*C18^6*B16*B14*A10
  +C18^8*B14^3*A10
  +3*C28^3*C18^5*A12p*A10
  +4*C28*G20*C18^7*A12p*A10
  +8*C18^8*A16*B14*A12p*A10
  +3*C28^2*C18^5*B14^2*A12p*A10
  +9*G20*C18^7*B14^2*A12p*A10
  +7*C28^2*C18^5*A16*A12p^2*A10
  +10*G20*C18^7*A16*A12p^2*A10
  +8*C28*G20*C18^7*A12*A10
  +3*C18^8*A16*B14*A12*A10
  +5*C28^2*C18^5*B14^2*A12*A10
  +4*G20*C18^7*B14^2*A12*A10
  +4*C18^9*A12p*A12*A10
  +7*C28^2*C18^5*A16*A12p*A12*A10
  +10*G20*C18^7*A16*A12p*A12*A10
  +2*C18^9*A12^2*A10
  +8*C28^2*C18^5*A16*A12^2*A10
  +2*G20*C18^7*A16*A12^2*A10
  +4*C28*G20^2*C18^6*A10^2
  +8*A18*C18^8*B14*A10^2
  +5*C18^9*B14*A10^2
  +9*C28^2*C18^5*A16*B14*A10^2
  +5*G20*C18^7*A16*B14*A10^2
  +6*C28^2*A18*C18^5*A12p*A10^2
  +7*G20*A18*C18^7*A12p*A10^2
  +C28^2*A18*C18^5*A12*A10^2
  +2*C28^2*C18^6*A12*A10^2
  +3*G20*A18*C18^7*A12*A10^2
  +4*G20*C18^8*A12*A10^2
  +4*C28^2*G20*C18^5*A10^3
  +G20^2*C18^7*A10^3
  +10*C28^4*G24*C18^3*A6
  +7*C28^2*B22^2*C18^5*A6
  +3*C28^2*G24*G20*C18^5*A6
  +2*C28^2*A24*G20*C18^5*A6
  +C28^2*G24*A20*C18^5*A6
  +C28^2*A24*A20*C18^5*A6
  +10*C28^2*G26*A18*C18^5*A6
  +10*C28^2*G26*C18^6*A6
  +10*B22^2*G20*C18^7*A6
  +G24*G20^2*C18^7*A6
  +6*A24*G20^2*C18^7*A6
  +3*G24*G20*A20*C18^7*A6
  +3*A24*G20*A20*C18^7*A6
  +8*G26*G20*A18*C18^7*A6
  +2*G24*B22p*C18^8*A6
  +3*A24*B22p*C18^8*A6
  +3*G24*B22*C18^8*A6
  +5*A24*B22*C18^8*A6
  +8*G26*G20*C18^8*A6
  +10*G26*A20*C18^8*A6
  +2*C28*A18*C18^8*A6
  +4*C28^3*C18^5*A16*A6
  +C28*G20*C18^7*A16*A6
  +A30*C28^2*C18^5*B14*A6
  +3*A30*G20*C18^7*B14*A6
  +7*C28*G24*C18^6*B16*B14*A6
  +C18^8*A16^2*B14*A6
  +8*A18*C18^8*B14^2*A6
  +9*C18^9*B14^2*A6
  +7*C28^2*C18^5*A16*B14^2*A6
  +10*G20*C18^7*A16*B14^2*A6
  +C28*G24*C18^7*A12p*A6
  +9*A18*C18^8*A16*A12p*A6
  +7*C18^9*A16*A12p*A6
  +3*C28^2*C18^5*A16^2*A12p*A6
  +9*G20*C18^7*A16^2*A12p*A6
  +8*C28^2*A18*C18^5*B14*A12p*A6
  +7*C28^2*C18^6*B14*A12p*A6
  +2*G20*A18*C18^7*B14*A12p*A6
  +5*C28*G24*C18^7*A12*A6
  +2*A18*C18^8*A16*A12*A6
  +9*C18^9*A16*A12*A6
  +2*C28^2*C18^5*A16^2*A12*A6
  +6*G20*C18^7*A16^2*A12*A6
  +8*C28^2*A18*C18^5*B14*A12*A6
  +4*C28^2*C18^6*B14*A12*A6
  +2*G20*A18*C18^7*B14*A12*A6
  +5*G20*C18^8*B14*A12*A6
  +10*C28^2*G20*C18^5*A12^2*A6
  +8*G20^2*C18^7*A12^2*A6
  +5*C28*G24*G20*C18^6*A10*A6
  +2*A18^2*C18^8*A10*A6
  +7*A18*C18^9*A10*A6
  +4*C18^10*A10*A6
  +7*C28^2*A18*C18^5*A16*A10*A6
  +10*G20*A18*C18^7*A16*A10*A6
  +G20*C18^8*A16*A10*A6
  +3*C28^2*G20*C18^5*B14*A10*A6
  +9*G20^2*C18^7*B14*A10*A6
  +9*B22p*C18^8*B14*A10*A6
  +2*B22*C18^8*B14*A10*A6
  +2*C28^2*B22p*C18^5*A12p*A10*A6
  +10*C28^2*B22*C18^5*A12p*A10*A6
  +6*B22p*G20*C18^7*A12p*A10*A6
  +8*B22*G20*C18^7*A12p*A10*A6
  +9*G24*C18^8*A12p*A10*A6
  +6*A24*C18^8*A12p*A10*A6
  +7*C28^2*B22p*C18^5*A12*A10*A6
  +5*C28^2*B22*C18^5*A12*A10*A6
  +10*B22p*G20*C18^7*A12*A10*A6
  +4*B22*G20*C18^7*A12*A10*A6
  +2*G24*C18^8*A12*A10*A6
  +5*A24*C18^8*A12*A10*A6
  +3*C28^2*G24*C18^5*A10^2*A6
  +9*C28^2*A24*C18^5*A10^2*A6
  +9*G24*G20*C18^7*A10^2*A6
  +5*A24*G20*C18^7*A10^2*A6
  +9*G26*C18^8*A10^2*A6
  +4*C18^8*B14*A12p*A10^2*A6
  +6*C28^2*C18^5*A12p^2*A10^2*A6
  +7*G20*C18^7*A12p^2*A10^2*A6
  +8*C18^8*B14*A12*A10^2*A6
  +6*C28^2*C18^5*A12p*A12*A10^2*A6
  +7*G20*C18^7*A12p*A12*A10^2*A6
  +10*C28^2*C18^5*A12^2*A10^2*A6
  +8*G20*C18^7*A12^2*A10^2*A6
  +8*C28^2*C18^5*B14*A10^3*A6
  +2*G20*C18^7*B14*A10^3*A6
  +4*C28^4*C18^4*A6^2
  +10*C28^2*G20*A18*C18^5*A6^2
  +C28^2*A20*A18*C18^5*A6^2
  +5*C28*G24^2*C18^6*A6^2
  +8*C28^2*G20*C18^6*A6^2
  +4*C28^2*A20*C18^6*A6^2
  +8*G20^2*A18*C18^7*A6^2
  +3*G20*A20*A18*C18^7*A6^2
  +G20^2*C18^8*A6^2
  +B22p*A18*C18^8*A6^2
  +9*B22*A18*C18^8*A6^2
  +7*B22p*C18^9*A6^2
  +7*B22*C18^9*A6^2
  +2*C28^2*B22p*C18^5*A16*A6^2
  +3*C28^2*B22*C18^5*A16*A6^2
  +6*B22p*G20*C18^7*A16*A6^2
  +9*B22*G20*C18^7*A16*A6^2
  +2*G24*C18^8*A16*A6^2
  +7*A24*C18^8*A16*A6^2
  +6*C28^2*G24*C18^5*B14*A6^2
  +7*G24*G20*C18^7*B14*A6^2
  +8*G26*C18^8*B14*A6^2
  +5*C28*C18^7*B16*B14*A6^2
  +6*C28^2*G26*C18^5*A12p*A6^2
  +7*G26*G20*C18^7*A12p*A6^2
  +C28*C18^8*A12p*A6^2
  +10*C18^8*B14^2*A12p*A6^2
  +7*C28^2*G26*C18^5*A12*A6^2
  +10*G26*G20*C18^7*A12*A6^2
  +8*C28*C18^8*A12*A6^2
  +9*C18^8*B14^2*A12*A6^2
  +2*C28*G20*C18^7*A10*A6^2
  +2*C18^8*A16*B14*A10*A6^2
  +2*C28^2*C18^5*B14^2*A10*A6^2
  +6*G20*C18^7*B14^2*A10*A6^2
  +3*A18*C18^8*A12p*A10*A6^2
  +8*C18^9*A12p*A10*A6^2
  +6*C28^2*C18^5*A16*A12p*A10*A6^2
  +7*G20*C18^7*A16*A12p*A10*A6^2
  +8*A18*C18^8*A12*A10*A6^2
  +8*C18^9*A12*A10*A6^2
  +2*C28^2*C18^5*A16*A12*A10*A6^2
  +6*G20*C18^7*A16*A12*A10*A6^2
  +C28^2*A18*C18^5*A10^2*A6^2
  +2*C28^2*C18^6*A10^2*A6^2
  +3*G20*A18*C18^7*A10^2*A6^2
  +5*G20*C18^8*A10^2*A6^2
  +4*C28*G24*C18^7*A6^3
  +5*C18^9*A16*A6^3
  +5*C28^2*C18^5*A16^2*A6^3
  +4*G20*C18^7*A16^2*A6^3
  +2*C28^2*A18*C18^5*B14*A6^3
  +6*C28^2*C18^6*B14*A6^3
  +6*G20*A18*C18^7*B14*A6^3
  +5*G20*C18^8*B14*A6^3
  +4*A20*C18^8*B14*A6^3
  +6*C28^2*G20*C18^5*A12p*A6^3
  +7*G20^2*C18^7*A12p*A6^3
  +10*C28^2*G20*C18^5*A12*A6^3
  +8*G20^2*C18^7*A12*A6^3
  +6*C28^2*B22p*C18^5*A10*A6^3
  +4*C28^2*B22*C18^5*A10*A6^3
  +7*B22p*G20*C18^7*A10*A6^3
  +B22*G20*C18^7*A10*A6^3
  +8*G24*C18^8*A10*A6^3
  +7*A24*C18^8*A10*A6^3
  +3*C18^8*B14*A10^2*A6^3
  +9*C28^2*C18^5*A12p*A10^2*A6^3
  +5*G20*C18^7*A12p*A10^2*A6^3
  +9*C28^2*C18^5*A12*A10^2*A6^3
  +5*G20*C18^7*A12*A10^2*A6^3
  +2*C28^2*G26*C18^5*A6^4
  +6*G26*G20*C18^7*A6^4
  +3*C28*C18^8*A6^4
  +7*C18^8*B14^2*A6^4
  +3*C18^9*A10*A6^4
  +7*C28^2*C18^5*A16*A10*A6^4
  +10*G20*C18^7*A16*A10*A6^4
  +6*C28^2*G20*C18^5*A6^5
  +7*G20^2*C18^7*A6^5
  +3*C28^2*C18^5*A10^2*A6^5
  +9*G20*C18^7*A10^2*A6^5
  +9*C28^4*G26*C18^3*A4
  +6*C28^2*G24*B22p*C18^5*A4
  +7*C28^2*G24*B22*C18^5*A4
  +C28^2*A24*B22*C18^5*A4
  +7*C28^2*G26*G20*C18^5*A4
  +3*C28^2*G26*A20*C18^5*A4
  +7*C28^3*A18*C18^5*A4
  +10*C28^3*C18^6*A4
  +7*G24*B22p*G20*C18^7*A4
  +10*G24*B22*G20*C18^7*A4
  +3*A24*B22*G20*C18^7*A4
  +5*G26*G20^2*C18^7*A4
  +9*G26*G20*A20*C18^7*A4
  +10*C28*G20*A18*C18^7*A4
  +G26*B22*C18^8*A4
  +7*C28*A20*C18^8*A4
  +2*A30*C18^9*A4
  +7*C18^8*A16^3*A4
  +3*C28*G26*C18^6*B16*B14*A4
  +9*C18^9*B16*B14*A4
  +5*A18*C18^8*A16*B14*A4
  +C28^2*C18^5*A16^2*B14*A4
  +3*G20*C18^7*A16^2*B14*A4
  +C28^2*C18^6*B14^2*A4
  +7*G20*C18^8*B14^2*A4
  +4*A20*C18^8*B14^2*A4
  +2*C28*G26*C18^7*A12p*A4
  +3*A18*C18^9*A12p*A4
  +7*C18^10*A12p*A4
  +2*C28^2*A18*C18^5*A16*A12p*A4
  +8*C28^2*C18^6*A16*A12p*A4
  +6*G20*A18*C18^7*A16*A12p*A4
  +8*G20*C18^8*A16*A12p*A4
  +4*A20*C18^8*A16*A12p*A4
  +4*C28^2*G20*C18^5*B14*A12p*A4
  +5*C28^2*A20*C18^5*B14*A12p*A4
  +G20^2*C18^7*B14*A12p*A4
  +4*G20*A20*C18^7*B14*A12p*A4
  +6*B22*C18^8*B14*A12p*A4
  +10*C28*G26*C18^7*A12*A4
  +8*A18*C18^9*A12*A4
  +9*C18^10*A12*A4
  +9*C28^2*A18*C18^5*A16*A12*A4
  +8*C28^2*C18^6*A16*A12*A4
  +5*G20*A18*C18^7*A16*A12*A4
  +5*G20*C18^8*A16*A12*A4
  +9*A20*C18^8*A16*A12*A4
  +9*C28^2*G20*C18^5*B14*A12*A4
  +8*C28^2*A20*C18^5*B14*A12*A4
  +5*G20^2*C18^7*B14*A12*A4
  +2*G20*A20*C18^7*B14*A12*A4
  +8*B22p*C18^8*B14*A12*A4
  +7*B22*C18^8*B14*A12*A4
  +5*G24*C18^8*A12^2*A4
  +9*C28^2*A18^2*C18^5*A10*A4
  +10*C28*G26*G20*C18^6*A10*A4
  +8*C28^2*A18*C18^6*A10*A4
  +6*C28^2*C18^7*A10*A4
  +5*G20*A18^2*C18^7*A10*A4
  +2*G20*A18*C18^8*A10*A4
  +8*A20*A18*C18^8*A10*A4
  +G20*C18^9*A10*A4
  +5*A20*C18^9*A10*A4
  +3*C28^2*G20*C18^5*A16*A10*A4
  +9*G20^2*C18^7*A16*A10*A4
  +2*B22p*C18^8*A16*A10*A4
  +4*B22*C18^8*A16*A10*A4
  +10*C28^2*B22p*C18^5*B14*A10*A4
  +9*C28^2*B22*C18^5*B14*A10*A4
  +8*B22p*G20*C18^7*B14*A10*A4
  +5*B22*G20*C18^7*B14*A10*A4
  +8*G24*C18^8*B14*A10*A4
  +6*A24*C18^8*B14*A10*A4
  +9*C28^2*G24*C18^5*A12p*A10*A4
  +10*C28^2*A24*C18^5*A12p*A10*A4
  +5*G24*G20*C18^7*A12p*A10*A4
  +8*A24*G20*C18^7*A12p*A10*A4
  +7*G26*C18^8*A12p*A10*A4
  +3*C28^2*A24*C18^5*A12*A10*A4
  +9*A24*G20*C18^7*A12*A10*A4
  +9*G26*C18^8*A12*A10*A4
  +8*C28^2*G26*C18^5*A10^2*A4
  +2*G26*G20*C18^7*A10^2*A4
  +2*C28*C18^8*A10^2*A4
  +10*C18^8*B14^2*A10^2*A4
  +8*C18^8*A16*A12p*A10^2*A4
  +9*C28^2*C18^5*B14*A12p*A10^2*A4
  +5*G20*C18^7*B14*A12p*A10^2*A4
  +8*C28^2*C18^5*B14*A12*A10^2*A4
  +2*G20*C18^7*B14*A12*A10^2*A4
  +10*A18*C18^8*A10^3*A4
  +C18^9*A10^3*A4
  +6*C28^4*G20*C18^3*A6*A4
  +C28^2*G20^2*C18^5*A6*A4
  +2*C28^2*G20*A20*C18^5*A6*A4
  +8*C28^2*A20^2*C18^5*A6*A4
  +4*C28^2*B22p*A18*C18^5*A6*A4
  +9*C28^2*B22*A18*C18^5*A6*A4
  +9*C28*G26*G24*C18^6*A6*A4
  +8*C28^2*B22p*C18^6*A6*A4
  +7*C28^2*B22*C18^6*A6*A4
  +7*G20^3*C18^7*A6*A4
  +6*G20^2*A20*C18^7*A6*A4
  +2*G20*A20^2*C18^7*A6*A4
  +B22p*G20*A18*C18^7*A6*A4
  +5*B22*G20*A18*C18^7*A6*A4
  +2*B22p*G20*C18^8*A6*A4
  +6*B22*G20*C18^8*A6*A4
  +8*B22p*A20*C18^8*A6*A4
  +4*B22*A20*C18^8*A6*A4
  +6*G24*A18*C18^8*A6*A4
  +4*A24*A18*C18^8*A6*A4
  +G24*C18^9*A6*A4
  +2*A24*C18^9*A6*A4
  +3*C28^2*G24*C18^5*A16*A6*A4
  +2*C28^2*A24*C18^5*A16*A6*A4
  +9*G24*G20*C18^7*A16*A6*A4
  +6*A24*G20*C18^7*A16*A6*A4
  +9*G26*C18^8*A16*A6*A4
  +3*C28*C18^8*B14*A6*A4
  +2*C28*G20*C18^6*B16*B14*A6*A4
  +4*C18^8*B14^3*A6*A4
  +9*C28^3*C18^5*A12p*A6*A4
  +10*C28*G20*C18^7*A12p*A6*A4
  +4*C18^8*A16*B14*A12p*A6*A4
  +3*C28^2*C18^5*B14^2*A12p*A6*A4
  +9*G20*C18^7*B14^2*A12p*A6*A4
  +10*C18^9*A12p^2*A6*A4
  +9*C28^2*C18^5*A16*A12p^2*A6*A4
  +5*G20*C18^7*A16*A12p^2*A6*A4
  +10*C28^3*C18^5*A12*A6*A4
  +6*C18^8*A16*B14*A12*A6*A4
  +10*C28^2*C18^5*B14^2*A12*A6*A4
  +8*G20*C18^7*B14^2*A12*A6*A4
  +10*C18^9*A12p*A12*A6*A4
  +9*C28^2*C18^5*A16*A12p*A12*A6*A4
  +5*G20*C18^7*A16*A12p*A12*A6*A4
  +4*C18^9*A12^2*A6*A4
  +4*C28^2*C18^5*A16*A12^2*A6*A4
  +G20*C18^7*A16*A12^2*A6*A4
  +8*A30*C28^2*C18^5*A10*A6*A4
  +3*C28*G20^2*C18^6*A10*A6*A4
  +2*A30*G20*C18^7*A10*A6*A4
  +10*C18^8*A16^2*A10*A6*A4
  +9*A18*C18^8*B14*A10*A6*A4
  +10*C18^9*B14*A10*A6*A4
  +6*C28^2*C18^6*A12p*A10*A6*A4
  +4*G20*C18^8*A12p*A10*A6*A4
  +9*C28^2*A18*C18^5*A12*A10*A6*A4
  +C28^2*C18^6*A12*A10*A6*A4
  +5*G20*A18*C18^7*A12*A10*A6*A4
  +2*G20*C18^8*A12*A10*A6*A4
  +8*A20*C18^8*A12*A10*A6*A4
  +C28^2*G20*C18^5*A10^2*A6*A4
  +2*C28^2*A20*C18^5*A10^2*A6*A4
  +3*G20^2*C18^7*A10^2*A6*A4
  +6*G20*A20*C18^7*A10^2*A6*A4
  +B22p*C18^8*A10^2*A6*A4
  +10*B22*C18^8*A10^2*A6*A4
  +4*C18^8*A12p*A10^3*A6*A4
  +3*C18^8*A12*A10^3*A6*A4
  +5*C28^2*C18^5*A10^4*A6*A4
  +4*G20*C18^7*A10^4*A6*A4
  +6*C28*G24*G20*C18^6*A6^2*A4
  +8*C28*G26*C18^7*A6^2*A4
  +6*A18*C18^9*A6^2*A4
  +5*C18^10*A6^2*A4
  +8*C28^2*A18*C18^5*A16*A6^2*A4
  +2*G20*A18*C18^7*A16*A6^2*A4
  +3*G20*C18^8*A16*A6^2*A4
  +5*C28^2*G20*C18^5*B14*A6^2*A4
  +4*C28^2*A20*C18^5*B14*A6^2*A4
  +4*G20^2*C18^7*B14*A6^2*A4
  +G20*A20*C18^7*B14*A6^2*A4
  +2*B22p*C18^8*B14*A6^2*A4
  +6*B22*C18^8*B14*A6^2*A4
  +C28^2*B22p*C18^5*A12p*A6^2*A4
  +9*C28^2*B22*C18^5*A12p*A6^2*A4
  +3*B22p*G20*C18^7*A12p*A6^2*A4
  +5*B22*G20*C18^7*A12p*A6^2*A4
  +G24*C18^8*A12p*A6^2*A4
  +2*C28^2*B22p*C18^5*A12*A6^2*A4
  +7*C28^2*B22*C18^5*A12*A6^2*A4
  +6*B22p*G20*C18^7*A12*A6^2*A4
  +10*B22*G20*C18^7*A12*A6^2*A4
  +6*G24*C18^8*A12*A6^2*A4
  +4*C28^2*G24*C18^5*A10*A6^2*A4
  +3*C28^2*A24*C18^5*A10*A6^2*A4
  +G24*G20*C18^7*A10*A6^2*A4
  +9*A24*G20*C18^7*A10*A6^2*A4
  +3*G26*C18^8*A10*A6^2*A4
  +8*C18^8*B14*A12p*A10*A6^2*A4
  +3*C28^2*C18^5*A12p^2*A10*A6^2*A4
  +9*G20*C18^7*A12p^2*A10*A6^2*A4
  +6*C18^8*B14*A12*A10*A6^2*A4
  +3*C28^2*C18^5*A12p*A12*A10*A6^2*A4
  +9*G20*C18^7*A12p*A12*A10*A6^2*A4
  +5*C28^2*C18^5*A12^2*A10*A6^2*A4
  +4*G20*C18^7*A12^2*A10*A6^2*A4
  +5*C18^8*A16*A10^2*A6^2*A4
  +C28^2*C18^5*B14*A10^2*A6^2*A4
  +3*G20*C18^7*B14*A10^2*A6^2*A4
  +9*C28^3*C18^5*A6^3*A4
  +3*C28*G20*C18^7*A6^3*A4
  +3*C18^8*A16*B14*A6^3*A4
  +C28^2*C18^5*B14^2*A6^3*A4
  +3*G20*C18^7*B14^2*A6^3*A4
  +6*C18^9*A12p*A6^3*A4
  +5*C28^2*C18^5*A16*A12p*A6^3*A4
  +4*G20*C18^7*A16*A12p*A6^3*A4
  +3*C18^9*A12*A6^3*A4
  +6*C28^2*C18^5*A16*A12*A6^3*A4
  +7*G20*C18^7*A16*A12*A6^3*A4
  +8*C28^2*A18*C18^5*A10*A6^3*A4
  +6*C28^2*C18^6*A10*A6^3*A4
  +2*G20*A18*C18^7*A10*A6^3*A4
  +3*G20*C18^8*A10*A6^3*A4
  +7*A20*C18^8*A10*A6^3*A4
  +C18^8*A10^3*A6^3*A4
  +3*C28^2*B22p*C18^5*A6^4*A4
  +5*C28^2*B22*C18^5*A6^4*A4
  +9*B22p*G20*C18^7*A6^4*A4
  +4*B22*G20*C18^7*A6^4*A4
  +G24*C18^8*A6^4*A4
  +6*C18^8*B14*A10*A6^4*A4
  +9*C28^2*C18^5*A12p*A10*A6^4*A4
  +5*G20*C18^7*A12p*A10*A6^4*A4
  +2*C28^2*C18^5*A12*A10*A6^4*A4
  +6*G20*C18^7*A12*A10*A6^4*A4
  +7*C18^9*A6^5*A4
  +6*C28^2*B22p*G20*C18^5*A4^2
  +4*C28^2*B22*G20*C18^5*A4^2
  +8*C28^2*B22*A20*C18^5*A4^2
  +2*C28^2*G24*A18*C18^5*A4^2
  +7*C28^2*A24*A18*C18^5*A4^2
  +9*C28*G26^2*C18^6*A4^2
  +5*C28^2*G24*C18^6*A4^2
  +9*C28^2*A24*C18^6*A4^2
  +7*B22p*G20^2*C18^7*A4^2
  +B22*G20^2*C18^7*A4^2
  +2*B22*G20*A20*C18^7*A4^2
  +6*G24*G20*A18*C18^7*A4^2
  +10*A24*G20*A18*C18^7*A4^2
  +6*B22p*B22*C18^8*A4^2
  +B22^2*C18^8*A4^2
  +2*G24*G20*C18^8*A4^2
  +6*A24*G20*C18^8*A4^2
  +4*G24*A20*C18^8*A4^2
  +7*A24*A20*C18^8*A4^2
  +5*G26*A18*C18^8*A4^2
  +G26*C18^9*A4^2
  +6*C28^2*G26*C18^5*A16*A4^2
  +7*G26*G20*C18^7*A16*A4^2
  +6*C28*C18^8*A16*A4^2
  +5*C28^3*C18^5*B14*A4^2
  +4*C28*G20*C18^7*B14*A4^2
  +4*A30*C18^8*B14*A4^2
  +3*C18^8*A16*B14^2*A4^2
  +4*C28^2*C18^5*B14^3*A4^2
  +G20*C18^7*B14^3*A4^2
  +4*C18^8*A16^2*A12p*A4^2
  +6*A18*C18^8*B14*A12p*A4^2
  +9*C18^9*B14*A12p*A4^2
  +3*C28^2*C18^5*A16*B14*A12p*A4^2
  +9*G20*C18^7*A16*B14*A12p*A4^2
  +3*C28^2*C18^6*A12p^2*A4^2
  +9*G20*C18^8*A12p^2*A4^2
  +5*C18^8*A16^2*A12*A4^2
  +9*A18*C18^8*B14*A12*A4^2
  +10*C28^2*C18^5*A16*B14*A12*A4^2
  +8*G20*C18^7*A16*B14*A12*A4^2
  +4*C28^2*C18^6*A12p*A12*A4^2
  +8*G20*C18^8*A12p*A12*A4^2
  +9*C28^2*C18^6*A12^2*A4^2
  +7*G20*C18^8*A12^2*A4^2
  +5*A18*C18^8*A16*A10*A4^2
  +5*C18^9*A16*A10*A4^2
  +4*C28^2*C18^5*A16^2*A10*A4^2
  +G20*C18^7*A16^2*A10*A4^2
  +8*C28^2*A18*C18^5*B14*A10*A4^2
  +3*C28^2*C18^6*B14*A10*A4^2
  +2*G20*A18*C18^7*B14*A10*A4^2
  +2*G20*C18^8*B14*A10*A4^2
  +2*A20*C18^8*B14*A10*A4^2
  +3*C28^2*A20*C18^5*A12p*A10*A4^2
  +9*G20*A20*C18^7*A12p*A10*A4^2
  +7*B22*C18^8*A12p*A10*A4^2
  +6*C28^2*G20*C18^5*A12*A10*A4^2
  +2*C28^2*A20*C18^5*A12*A10*A4^2
  +7*G20^2*C18^7*A12*A10*A4^2
  +6*G20*A20*C18^7*A12*A10*A4^2
  +2*B22p*C18^8*A12*A10*A4^2
  +C28^2*B22p*C18^5*A10^2*A4^2
  +2*C28^2*B22*C18^5*A10^2*A4^2
  +3*B22p*G20*C18^7*A10^2*A4^2
  +6*B22*G20*C18^7*A10^2*A4^2
  +G24*C18^8*A10^2*A4^2
  +A24*C18^8*A10^2*A4^2
  +6*C18^8*B14*A10^3*A4^2
  +3*C28^2*C18^5*A12p*A10^3*A4^2
  +9*G20*C18^7*A12p*A10^3*A4^2
  +2*C28^2*C18^5*A12*A10^3*A4^2
  +6*G20*C18^7*A12*A10^3*A4^2
  +C28*G26*G20*C18^6*A6*A4^2
  +10*C28^2*A18*C18^6*A6*A4^2
  +3*C28^2*C18^7*A6*A4^2
  +G20*A18*C18^8*A6*A4^2
  +8*A20*A18*C18^8*A6*A4^2
  +G20*C18^9*A6*A4^2
  +2*A20*C18^9*A6*A4^2
  +9*C28^2*G20*C18^5*A16*A6*A4^2
  +5*G20^2*C18^7*A16*A6*A4^2
  +4*B22p*C18^8*A16*A6*A4^2
  +10*B22*C18^8*A16*A6*A4^2
  +6*C28^2*B22p*C18^5*B14*A6*A4^2
  +C28^2*B22*C18^5*B14*A6*A4^2
  +7*B22p*G20*C18^7*B14*A6*A4^2
  +3*B22*G20*C18^7*B14*A6*A4^2
  +6*G24*C18^8*B14*A6*A4^2
  +10*A24*C18^8*B14*A6*A4^2
  +4*C28^2*G24*C18^5*A12p*A6*A4^2
  +4*C28^2*A24*C18^5*A12p*A6*A4^2
  +G24*G20*C18^7*A12p*A6*A4^2
  +A24*G20*C18^7*A12p*A6*A4^2
  +2*G26*C18^8*A12p*A6*A4^2
  +4*C28^2*G24*C18^5*A12*A6*A4^2
  +8*C28^2*A24*C18^5*A12*A6*A4^2
  +G24*G20*C18^7*A12*A6*A4^2
  +2*A24*G20*C18^7*A12*A6*A4^2
  +7*G26*C18^8*A12*A6*A4^2
  +10*C28^2*G26*C18^5*A10*A6*A4^2
  +8*G26*G20*C18^7*A10*A6*A4^2
  +8*C28*C18^8*A10*A6*A4^2
  +5*C18^8*A16*A12p*A10*A6*A4^2
  +9*C28^2*C18^5*B14*A12p*A10*A6*A4^2
  +5*G20*C18^7*B14*A12p*A10*A6*A4^2
  +8*C18^8*A16*A12*A10*A6*A4^2
  +3*C28^2*C18^5*B14*A12*A10*A6*A4^2
  +9*G20*C18^7*B14*A12*A10*A6*A4^2
  +6*A18*C18^8*A10^2*A6*A4^2
  +10*C18^9*A10^2*A6*A4^2
  +9*C28^2*C18^5*A16*A10^2*A6*A4^2
  +5*G20*C18^7*A16*A10^2*A6*A4^2
  +8*A30*C28^2*C18^5*A6^2*A4^2
  +4*C28*G20^2*C18^6*A6^2*A4^2
  +2*A30*G20*C18^7*A6^2*A4^2
  +6*C18^8*A16^2*A6^2*A4^2
  +9*A18*C18^8*B14*A6^2*A4^2
  +3*C28^2*C18^5*A16*B14*A6^2*A4^2
  +9*G20*C18^7*A16*B14*A6^2*A4^2
  +4*C28^2*C18^6*A12p*A6^2*A4^2
  +5*G20*C18^8*A12p*A6^2*A4^2
  +C28^2*C18^6*A12*A6^2*A4^2
  +4*G20*C18^8*A12*A6^2*A4^2
  +2*C28^2*A20*C18^5*A10*A6^2*A4^2
  +6*G20*A20*C18^7*A10*A6^2*A4^2
  +B22p*C18^8*A10*A6^2*A4^2
  +7*B22*C18^8*A10*A6^2*A4^2
  +7*C18^8*A12*A10^2*A6^2*A4^2
  +5*C28^2*C18^5*A10^3*A6^2*A4^2
  +4*G20*C18^7*A10^3*A6^2*A4^2
  +10*C28^2*G24*C18^5*A6^3*A4^2
  +C28^2*A24*C18^5*A6^3*A4^2
  +8*G24*G20*C18^7*A6^3*A4^2
  +3*A24*G20*C18^7*A6^3*A4^2
  +7*G26*C18^8*A6^3*A4^2
  +8*C18^8*A16*A10*A6^3*A4^2
  +4*C28^2*C18^5*B14*A10*A6^3*A4^2
  +G20*C18^7*B14*A10*A6^3*A4^2
  +2*C28^2*C18^6*A6^4*A4^2
  +4*G20*C18^8*A6^4*A4^2
  +2*C18^8*A10^2*A6^4*A4^2
  +5*C28^4*C18^4*A4^3
  +C28^2*A20*A18*C18^5*A4^3
  +4*C28^2*G20*C18^6*A4^3
  +2*C28^2*A20*C18^6*A4^3
  +3*G20*A20*A18*C18^7*A4^3
  +6*G20^2*C18^8*A4^3
  +8*G20*A20*C18^8*A4^3
  +A20^2*C18^8*A4^3
  +3*B22p*A18*C18^8*A4^3
  +4*B22*A18*C18^8*A4^3
  +5*B22p*C18^9*A4^3
  +7*B22*C18^9*A4^3
  +5*C28^2*B22*C18^5*A16*A4^3
  +4*B22*G20*C18^7*A16*A4^3
  +G24*C18^8*A16*A4^3
  +10*A24*C18^8*A16*A4^3
  +4*C28^2*G24*C18^5*B14*A4^3
  +6*C28^2*A24*C18^5*B14*A4^3
  +G24*G20*C18^7*B14*A4^3
  +7*A24*G20*C18^7*B14*A4^3
  +2*G26*C18^8*B14*A4^3
  +9*C28*C18^7*B16*B14*A4^3
  +C28^2*G26*C18^5*A12p*A4^3
  +3*G26*G20*C18^7*A12p*A4^3
  +4*C28*C18^8*A12p*A4^3
  +2*C18^8*B14^2*A12p*A4^3
  +3*C18^8*A16*A12p^2*A4^3
  +8*C28^2*G26*C18^5*A12*A4^3
  +2*G26*G20*C18^7*A12*A4^3
  +C28*C18^8*A12*A4^3
  +10*C18^8*B14^2*A12*A4^3
  +8*C18^8*A16*A12^2*A4^3
  +8*C28*G20*C18^7*A10*A4^3
  +4*A30*C18^8*A10*A4^3
  +5*C28^2*C18^5*B14^2*A10*A4^3
  +4*G20*C18^7*B14^2*A10*A4^3
  +A18*C18^8*A12p*A10*A4^3
  +7*C18^9*A12p*A10*A4^3
  +2*C28^2*C18^5*A16*A12p*A10*A4^3
  +6*G20*C18^7*A16*A12p*A10*A4^3
  +A18*C18^8*A12*A10*A4^3
  +7*C18^9*A12*A10*A4^3
  +2*C28^2*C18^5*A16*A12*A10*A4^3
  +6*G20*C18^7*A16*A12*A10*A4^3
  +10*C28^2*A18*C18^5*A10^2*A4^3
  +8*G20*A18*C18^7*A10^2*A4^3
  +4*G20*C18^8*A10^2*A4^3
  +9*A20*C18^8*A10^2*A4^3
  +8*C18^8*A10^4*A4^3
  +5*C28*G24*C18^7*A6*A4^3
  +10*A18*C18^8*A16*A6*A4^3
  +7*C18^9*A16*A6*A4^3
  +5*C28^2*C18^5*A16^2*A6*A4^3
  +4*G20*C18^7*A16^2*A6*A4^3
  +8*C28^2*A18*C18^5*B14*A6*A4^3
  +4*C28^2*C18^6*B14*A6*A4^3
  +2*G20*A18*C18^7*B14*A6*A4^3
  +2*G20*C18^8*B14*A6*A4^3
  +A20*C18^8*B14*A6*A4^3
  +3*C28^2*G20*C18^5*A12p*A6*A4^3
  +10*C28^2*A20*C18^5*A12p*A6*A4^3
  +9*G20^2*C18^7*A12p*A6*A4^3
  +8*G20*A20*C18^7*A12p*A6*A4^3
  +4*B22p*C18^8*A12p*A6*A4^3
  +3*B22*C18^8*A12p*A6*A4^3
  +10*C28^2*G20*C18^5*A12*A6*A4^3
  +9*C28^2*A20*C18^5*A12*A6*A4^3
  +8*G20^2*C18^7*A12*A6*A4^3
  +5*G20*A20*C18^7*A12*A6*A4^3
  +4*B22p*C18^8*A12*A6*A4^3
  +3*B22*C18^8*A12*A6*A4^3
  +9*C28^2*B22p*C18^5*A10*A6*A4^3
  +9*C28^2*B22*C18^5*A10*A6*A4^3
  +5*B22p*G20*C18^7*A10*A6*A4^3
  +5*B22*G20*C18^7*A10*A6*A4^3
  +5*G24*C18^8*A10*A6*A4^3
  +C18^8*A12p^2*A10*A6*A4^3
  +10*C18^8*A12^2*A10*A6*A4^3
  +C18^8*B14*A10^2*A6*A4^3
  +C28^2*C18^5*A12p*A10^2*A6*A4^3
  +3*G20*C18^7*A12p*A10^2*A6*A4^3
  +5*C28^2*C18^5*A12*A10^2*A6*A4^3
  +4*G20*C18^7*A12*A10^2*A6*A4^3
  +C28^2*G26*C18^5*A6^2*A4^3
  +3*G26*G20*C18^7*A6^2*A4^3
  +C18^8*B14^2*A6^2*A4^3
  +7*C18^8*A16*A12p*A6^2*A4^3
  +5*C28^2*C18^5*B14*A12p*A6^2*A4^3
  +4*G20*C18^7*B14*A12p*A6^2*A4^3
  +4*C18^8*A16*A12*A6^2*A4^3
  +10*C28^2*C18^5*B14*A12*A6^2*A4^3
  +8*G20*C18^7*B14*A12*A6^2*A4^3
  +2*A18*C18^8*A10*A6^2*A4^3
  +C18^9*A10*A6^2*A4^3
  +4*C28^2*C18^5*A16*A10*A6^2*A4^3
  +G20*C18^7*A16*A10*A6^2*A4^3
  +3*C28^2*G20*C18^5*A6^3*A4^3
  +8*C28^2*A20*C18^5*A6^3*A4^3
  +9*G20^2*C18^7*A6^3*A4^3
  +2*G20*A20*C18^7*A6^3*A4^3
  +2*B22p*C18^8*A6^3*A4^3
  +7*B22*C18^8*A6^3*A4^3
  +6*C18^8*A12p*A10*A6^3*A4^3
  +5*C18^8*A12*A10*A6^3*A4^3
  +3*C28^2*C18^5*A10^2*A6^3*A4^3
  +9*G20*C18^7*A10^2*A6^3*A4^3
  +4*C28^2*C18^5*B14*A6^4*A4^3
  +G20*C18^7*B14*A6^4*A4^3
  +10*C28*G26*C18^7*A4^4
  +10*A18*C18^9*A4^4
  +C18^10*A4^4
  +7*C28^2*A18*C18^5*A16*A4^4
  +6*C28^2*C18^6*A16*A4^4
  +10*G20*A18*C18^7*A16*A4^4
  +5*G20*C18^8*A16*A4^4
  +4*A20*C18^8*A16*A4^4
  +4*C28^2*G20*C18^5*B14*A4^4
  +4*C28^2*A20*C18^5*B14*A4^4
  +G20^2*C18^7*B14*A4^4
  +G20*A20*C18^7*B14*A4^4
  +G24*C18^8*A12p*A4^4
  +5*A24*C18^8*A12p*A4^4
  +10*G24*C18^8*A12*A4^4
  +5*A24*C18^8*A12*A4^4
  +9*C28^2*G24*C18^5*A10*A4^4
  +5*C28^2*A24*C18^5*A10*A4^4
  +5*G24*G20*C18^7*A10*A4^4
  +4*A24*G20*C18^7*A10*A4^4
  +10*G26*C18^8*A10*A4^4
  +10*C18^8*B14*A12*A10*A4^4
  +6*C18^8*A16*A10^2*A4^4
  +2*C28^2*C18^5*B14*A10^2*A4^4
  +6*G20*C18^7*B14*A10^2*A4^4
  +6*C28^3*C18^5*A6*A4^4
  +10*C28*G20*C18^7*A6*A4^4
  +10*A30*C18^8*A6*A4^4
  +6*C18^8*A16*B14*A6*A4^4
  +10*C28^2*C18^5*B14^2*A6*A4^4
  +8*G20*C18^7*B14^2*A6*A4^4
  +7*C18^9*A12*A6*A4^4
  +C28^2*C18^5*A16*A12*A6*A4^4
  +3*G20*C18^7*A16*A12*A6*A4^4
  +C28^2*A18*C18^5*A10*A6*A4^4
  +10*C28^2*C18^6*A10*A6*A4^4
  +3*G20*A18*C18^7*A10*A6*A4^4
  +4*G20*C18^8*A10*A6*A4^4
  +4*A20*C18^8*A10*A6*A4^4
  +2*C18^8*A10^3*A6*A4^4
  +2*C28^2*B22p*C18^5*A6^2*A4^4
  +7*C28^2*B22*C18^5*A6^2*A4^4
  +6*B22p*G20*C18^7*A6^2*A4^4
  +10*B22*G20*C18^7*A6^2*A4^4
  +3*G24*C18^8*A6^2*A4^4
  +8*A24*C18^8*A6^2*A4^4
  +8*C18^8*B14*A10*A6^2*A4^4
  +4*C28^2*C18^5*A12*A10*A6^2*A4^4
  +G20*C18^7*A12*A10*A6^2*A4^4
  +9*C18^9*A6^3*A4^4
  +C28^2*C18^5*A16*A6^3*A4^4
  +3*G20*C18^7*A16*A6^3*A4^4
  +4*C28^2*C18^5*A10*A6^4*A4^4
  +G20*C18^7*A10*A6^4*A4^4
  +10*C18^8*A16^2*A4^5
  +9*A18*C18^8*B14*A4^5
  +9*C18^9*B14*A4^5
  +10*C28^2*C18^5*A16*B14*A4^5
  +8*G20*C18^7*A16*B14*A4^5
  +8*C28^2*C18^6*A12p*A4^5
  +4*G20*C18^8*A12p*A4^5
  +7*A20*C18^8*A12p*A4^5
  +7*C28^2*C18^6*A12*A4^5
  +6*G20*C18^8*A12*A4^5
  +7*A20*C18^8*A12*A4^5
  +10*C28^2*G20*C18^5*A10*A4^5
  +7*C28^2*A20*C18^5*A10*A4^5
  +8*G20^2*C18^7*A10*A4^5
  +10*G20*A20*C18^7*A10*A4^5
  +3*B22p*C18^8*A10*A4^5
  +3*B22*C18^8*A10*A4^5
  +5*C18^8*A12p*A10^2*A4^5
  +5*C18^8*A12*A10^2*A4^5
  +6*C28^2*C18^5*A10^3*A4^5
  +7*G20*C18^7*A10^3*A4^5
  +8*C28^2*A24*C18^5*A6*A4^5
  +2*A24*G20*C18^7*A6*A4^5
  +10*G26*C18^8*A6*A4^5
  +9*C18^8*B14*A12p*A6*A4^5
  +9*C18^8*B14*A12*A6*A4^5
  +2*C18^8*A16*A10*A6*A4^5
  +4*C28^2*C18^5*B14*A10*A6*A4^5
  +G20*C18^7*B14*A10*A6*A4^5
  +10*C28^2*C18^6*A6^2*A4^5
  +5*G20*C18^8*A6^2*A4^5
  +9*A20*C18^8*A6^2*A4^5
  +10*C18^8*A10^2*A6^2*A4^5
  +10*C18^8*B14*A6^3*A4^5
  +C28^2*G26*C18^5*A4^6
  +3*G26*G20*C18^7*A4^6
  +10*C28*C18^8*A4^6
  +3*C18^8*B14^2*A4^6
  +9*C18^8*A16*A12p*A4^6
  +C18^8*A16*A12*A4^6
  +5*A18*C18^8*A10*A4^6
  +7*C18^9*A10*A4^6
  +5*C28^2*C18^5*A16*A10*A4^6
  +4*G20*C18^7*A16*A10*A4^6
  +6*C28^2*G20*C18^5*A6*A4^6
  +9*C28^2*A20*C18^5*A6*A4^6
  +7*G20^2*C18^7*A6*A4^6
  +5*G20*A20*C18^7*A6*A4^6
  +9*B22p*C18^8*A6*A4^6
  +4*B22*C18^8*A6*A4^6
  +3*C18^8*A12p*A10*A6*A4^6
  +4*C18^8*A12*A10*A6*A4^6
  +6*C28^2*C18^5*A10^2*A6*A4^6
  +7*G20*C18^7*A10^2*A6*A4^6
  +8*C18^8*A16*A6^2*A4^6
  +10*C28^2*C18^5*B14*A6^2*A4^6
  +8*G20*C18^7*B14*A6^2*A4^6
  +10*C18^8*A10*A6^3*A4^6
  +6*G24*C18^8*A4^7
  +3*A24*C18^8*A4^7
  +C18^8*B14*A10*A4^7
  +8*C28^2*C18^5*A16*A6*A4^7
  +2*G20*C18^7*A16*A6*A4^7
  +10*C28^2*C18^5*A10*A6^2*A4^7
  +8*G20*C18^7*A10*A6^2*A4^7
  +3*C28^2*C18^6*A4^8
  +2*A20*C18^8*A4^8
  +3*C18^8*A10^2*A4^8
  +C18^8*B14*A6*A4^8
  +3*C18^8*A16*A4^9
  +C18^8*A10*A6*A4^9
;

/* Up to I27^21 */
J21 :=
  +5*C28^7
  +9*C28^5*G20*C18^2
  +5*C28^3*G20^2*C18^4
  +4*C28^3*B22*C18^5
  +C28*G20^3*C18^6
  +2*G26*A24*G20*C18^7
  +7*C28*B22*G20*C18^7
  +3*C28*G24*C18^8
  +8*C28*A24*C18^8
  +4*A18^2*C18^8*B16
  +4*C18^10*B16
  +6*G20*A18*C18^7*A16^2
  +6*C28^2*C18^7*B14
  +3*G20*A18*C18^8*B14
  +5*G20*C18^9*B14
  +9*C28^4*C18^3*B16*B14
  +7*C28^2*G20*C18^5*B16*B14
  +4*G20^2*C18^7*B16*B14
  +2*B22*C18^8*B16*B14
  +4*G20*A20*C18^7*A16*B14
  +B22p*C18^8*A16*B14
  +7*B22p*G20*C18^7*B14^2
  +10*B22*G20*C18^7*B14^2
  +2*A24*C18^8*B14^2
  +2*C28*C18^6*B16^2*B14^2
  +6*C28^4*C18^4*A12p
  +C28^2*G20*C18^6*A12p
  +10*G20^2*C18^8*A12p
  +3*G20*A20*C18^8*A12p
  +10*B22*C18^9*A12p
  +2*B22*G20*C18^7*A16*A12p
  +3*G24*C18^8*A16*A12p
  +5*A24*C18^8*A16*A12p
  +5*G24*G20*C18^7*B14*A12p
  +5*A24*G20*C18^7*B14*A12p
  +7*G26*C18^8*B14*A12p
  +10*C28*C18^7*B16*B14*A12p
  +7*C28*C18^8*A12p^2
  +3*C28^4*C18^4*A12
  +7*C28^2*G20*C18^6*A12
  +8*G20^2*C18^8*A12
  +5*G20*A20*C18^8*A12
  +8*B22p*G20*C18^7*A16*A12
  +4*B22*G20*C18^7*A16*A12
  +6*A24*C18^8*A16*A12
  +7*G24*G20*C18^7*B14*A12
  +8*A24*G20*C18^7*B14*A12
  +8*G26*C18^8*B14*A12
  +4*C28*C18^7*B16*B14*A12
  +3*G26*G20*C18^7*A12p*A12
  +8*G26*G20*C18^7*A12^2
  +9*C28*C18^8*A12^2
  +8*C28^4*G20*C18^3*A10
  +5*C28^2*G20^2*C18^5*A10
  +6*G20^3*C18^7*A10
  +3*G20^2*A20*C18^7*A10
  +9*B22p*G20*A18*C18^7*A10
  +10*B22*G20*A18*C18^7*A10
  +3*B22*G20*C18^8*A10
  +4*G24*A18*C18^8*A10
  +3*G24*C18^9*A10
  +2*A24*C18^9*A10
  +G24*G20*C18^7*A16*A10
  +2*G26*C18^8*A16*A10
  +8*G26*G20*C18^7*B14*A10
  +5*C28*C18^8*B14*A10
  +6*C28*G20*C18^6*B16*B14*A10
  +8*C18^8*B14^3*A10
  +6*C28*G20*C18^7*A12p*A10
  +9*C18^8*A16*B14*A12p*A10
  +2*G20*C18^7*B14^2*A12p*A10
  +G20*C18^7*A16*A12p^2*A10
  +6*C28*G20*C18^7*A12*A10
  +2*C18^8*A16*B14*A12*A10
  +7*G20*C18^7*B14^2*A12*A10
  +10*C18^9*A12p*A12*A10
  +G20*C18^7*A16*A12p*A12*A10
  +5*C18^9*A12^2*A10
  +9*G20*C18^7*A16*A12^2*A10
  +10*C28*G20^2*C18^6*A10^2
  +9*A18*C18^8*B14*A10^2
  +7*C18^9*B14*A10^2
  +6*G20*C18^7*A16*B14*A10^2
  +4*G20*A18*C18^7*A12p*A10^2
  +8*G20*A18*C18^7*A12*A10^2
  +10*G20^2*C18^7*A10^3
  +5*C28^4*G24*C18^3*A6
  +10*C28^2*G24*G20*C18^5*A6
  +B22^2*G20*C18^7*A6
  +8*G24*G20^2*C18^7*A6
  +5*A24*G20^2*C18^7*A6
  +8*G24*G20*A20*C18^7*A6
  +8*A24*G20*A20*C18^7*A6
  +3*G26*G20*A18*C18^7*A6
  +5*G24*B22p*C18^8*A6
  +2*A24*B22p*C18^8*A6
  +7*A24*B22*C18^8*A6
  +3*G26*G20*C18^8*A6
  +3*G26*A20*C18^8*A6
  +5*C28*A18*C18^8*A6
  +10*C28*G20*C18^7*A16*A6
  +8*A30*G20*C18^7*B14*A6
  +C28*G24*C18^6*B16*B14*A6
  +8*C18^8*A16^2*B14*A6
  +9*A18*C18^8*B14^2*A6
  +6*C18^9*B14^2*A6
  +G20*C18^7*A16*B14^2*A6
  +8*C28*G24*C18^7*A12p*A6
  +6*A18*C18^8*A16*A12p*A6
  +C18^9*A16*A12p*A6
  +2*G20*C18^7*A16^2*A12p*A6
  +9*G20*A18*C18^7*B14*A12p*A6
  +9*G20*C18^8*B14*A12p*A6
  +C28*G24*C18^7*A12*A6
  +5*A18*C18^8*A16*A12*A6
  +6*C18^9*A16*A12*A6
  +5*G20*C18^7*A16^2*A12*A6
  +9*G20*A18*C18^7*B14*A12*A6
  +9*G20*C18^8*B14*A12*A6
  +3*G20^2*C18^7*A12^2*A6
  +7*C28*G24*G20*C18^6*A10*A6
  +5*A18^2*C18^8*A10*A6
  +A18*C18^9*A10*A6
  +10*C18^10*A10*A6
  +G20*A18*C18^7*A16*A10*A6
  +8*G20*C18^8*A16*A10*A6
  +2*G20^2*C18^7*B14*A10*A6
  +6*B22p*C18^8*B14*A10*A6
  +5*B22*C18^8*B14*A10*A6
  +5*B22p*G20*C18^7*A12p*A10*A6
  +3*B22*G20*C18^7*A12p*A10*A6
  +6*G24*C18^8*A12p*A10*A6
  +4*A24*C18^8*A12p*A10*A6
  +B22p*G20*C18^7*A12*A10*A6
  +7*B22*G20*C18^7*A12*A10*A6
  +5*G24*C18^8*A12*A10*A6
  +7*A24*C18^8*A12*A10*A6
  +2*G24*G20*C18^7*A10^2*A6
  +6*A24*G20*C18^7*A10^2*A6
  +6*G26*C18^8*A10^2*A6
  +10*C18^8*B14*A12p*A10^2*A6
  +4*G20*C18^7*A12p^2*A10^2*A6
  +9*C18^8*B14*A12*A10^2*A6
  +4*G20*C18^7*A12p*A12*A10^2*A6
  +3*G20*C18^7*A12^2*A10^2*A6
  +9*G20*C18^7*B14*A10^3*A6
  +2*C28^4*C18^4*A6^2
  +7*C28*G24^2*C18^6*A6^2
  +4*C28^2*G20*C18^6*A6^2
  +3*G20^2*A18*C18^7*A6^2
  +8*G20*A20*A18*C18^7*A6^2
  +7*G20^2*C18^8*A6^2
  +2*G20*A20*C18^8*A6^2
  +8*B22p*A18*C18^8*A6^2
  +6*B22*A18*C18^8*A6^2
  +B22p*C18^9*A6^2
  +9*B22*C18^9*A6^2
  +5*B22p*G20*C18^7*A16*A6^2
  +2*B22*G20*C18^7*A16*A6^2
  +5*G24*C18^8*A16*A6^2
  +A24*C18^8*A16*A6^2
  +4*G24*G20*C18^7*B14*A6^2
  +9*G26*C18^8*B14*A6^2
  +7*C28*C18^7*B16*B14*A6^2
  +4*G26*G20*C18^7*A12p*A6^2
  +8*C28*C18^8*A12p*A6^2
  +3*C18^8*B14^2*A12p*A6^2
  +G26*G20*C18^7*A12*A6^2
  +6*C18^8*B14^2*A12*A6^2
  +5*C28*G20*C18^7*A10*A6^2
  +5*C18^8*A16*B14*A10*A6^2
  +5*G20*C18^7*B14^2*A10*A6^2
  +2*A18*C18^8*A12p*A10*A6^2
  +9*C18^9*A12p*A10*A6^2
  +4*G20*C18^7*A16*A12p*A10*A6^2
  +9*A18*C18^8*A12*A10*A6^2
  +9*C18^9*A12*A10*A6^2
  +5*G20*C18^7*A16*A12*A10*A6^2
  +8*G20*A18*C18^7*A10^2*A6^2
  +8*G20*C18^8*A10^2*A6^2
  +10*C28*G24*C18^7*A6^3
  +7*C18^9*A16*A6^3
  +7*G20*C18^7*A16^2*A6^3
  +5*G20*A18*C18^7*B14*A6^3
  +10*G20*C18^8*B14*A6^3
  +10*A20*C18^8*B14*A6^3
  +4*G20^2*C18^7*A12p*A6^3
  +3*G20^2*C18^7*A12*A6^3
  +4*B22p*G20*C18^7*A10*A6^3
  +10*B22*G20*C18^7*A10*A6^3
  +9*G24*C18^8*A10*A6^3
  +A24*C18^8*A10*A6^3
  +2*C18^8*B14*A10^2*A6^3
  +6*G20*C18^7*A12p*A10^2*A6^3
  +6*G20*C18^7*A12*A10^2*A6^3
  +5*G26*G20*C18^7*A6^4
  +2*C28*C18^8*A6^4
  +C18^8*B14^2*A6^4
  +2*C18^9*A10*A6^4
  +G20*C18^7*A16*A10*A6^4
  +4*G20^2*C18^7*A6^5
  +2*G20*C18^7*A10^2*A6^5
  +10*C28^4*G26*C18^3*A4
  +9*C28^2*G26*G20*C18^5*A4
  +4*G24*B22p*G20*C18^7*A4
  +G24*B22*G20*C18^7*A4
  +8*A24*B22*G20*C18^7*A4
  +2*G26*G20^2*C18^7*A4
  +2*G26*G20*A20*C18^7*A4
  +C28*G20*A18*C18^7*A4
  +4*G26*B22*C18^8*A4
  +10*C28*G20*C18^8*A4
  +5*A30*C18^9*A4
  +C18^8*A16^3*A4
  +2*C28*G26*C18^6*B16*B14*A4
  +6*C18^9*B16*B14*A4
  +7*A18*C18^8*A16*B14*A4
  +8*G20*C18^7*A16^2*B14*A4
  +7*G20*C18^8*B14^2*A4
  +10*A20*C18^8*B14^2*A4
  +5*C28*G26*C18^7*A12p*A4
  +2*A18*C18^9*A12p*A4
  +C18^10*A12p*A4
  +5*G20*A18*C18^7*A16*A12p*A4
  +2*G20*C18^8*A16*A12p*A4
  +10*A20*C18^8*A16*A12p*A4
  +10*G20^2*C18^7*B14*A12p*A4
  +7*G20*A20*C18^7*B14*A12p*A4
  +4*B22*C18^8*B14*A12p*A4
  +2*C28*G26*C18^7*A12*A4
  +9*A18*C18^9*A12*A4
  +6*C18^10*A12*A4
  +6*G20*A18*C18^7*A16*A12*A4
  +6*A20*C18^8*A16*A12*A4
  +6*G20^2*C18^7*B14*A12*A4
  +9*G20*A20*C18^7*B14*A12*A4
  +9*B22p*C18^8*B14*A12*A4
  +B22*C18^8*B14*A12*A4
  +7*G24*C18^8*A12^2*A4
  +3*C28*G26*G20*C18^6*A10*A4
  +6*G20*A18^2*C18^7*A10*A4
  +9*G20*A18*C18^8*A10*A4
  +9*A20*A18*C18^8*A10*A4
  +7*A20*C18^9*A10*A4
  +2*G20^2*C18^7*A16*A10*A4
  +5*B22p*C18^8*A16*A10*A4
  +10*B22*C18^8*A16*A10*A4
  +3*B22p*G20*C18^7*B14*A10*A4
  +6*B22*G20*C18^7*B14*A10*A4
  +9*G24*C18^8*B14*A10*A4
  +4*A24*C18^8*B14*A10*A4
  +6*G24*G20*C18^7*A12p*A10*A4
  +3*A24*G20*C18^7*A12p*A10*A4
  +G26*C18^8*A12p*A10*A4
  +2*A24*G20*C18^7*A12*A10*A4
  +6*G26*C18^8*A12*A10*A4
  +9*G26*G20*C18^7*A10^2*A4
  +8*C28*C18^8*A10^2*A4
  +3*C18^8*B14^2*A10^2*A4
  +9*C18^8*A16*A12p*A10^2*A4
  +6*G20*C18^7*B14*A12p*A10^2*A4
  +9*G20*C18^7*B14*A12*A10^2*A4
  +3*A18*C18^8*A10^3*A4
  +8*C18^9*A10^3*A4
  +3*C28^4*G20*C18^3*A6*A4
  +6*C28^2*G20^2*C18^5*A6*A4
  +6*C28*G26*G24*C18^6*A6*A4
  +5*G20^3*C18^7*A6*A4
  +5*G20^2*A20*C18^7*A6*A4
  +9*G20*A20^2*C18^7*A6*A4
  +10*B22p*G20*A18*C18^7*A6*A4
  +6*B22*G20*A18*C18^7*A6*A4
  +9*B22p*G20*C18^8*A6*A4
  +3*B22*G20*C18^8*A6*A4
  +9*B22p*A20*C18^8*A6*A4
  +10*B22*A20*C18^8*A6*A4
  +4*G24*A18*C18^8*A6*A4
  +10*A24*A18*C18^8*A6*A4
  +8*G24*C18^9*A6*A4
  +5*A24*C18^9*A6*A4
  +2*G24*G20*C18^7*A16*A6*A4
  +5*A24*G20*C18^7*A16*A6*A4
  +6*G26*C18^8*A16*A6*A4
  +6*C28*C18^8*B14*A6*A4
  +5*C28*G20*C18^6*B16*B14*A6*A4
  +10*C18^8*B14^3*A6*A4
  +2*C28*G20*C18^7*A12p*A6*A4
  +10*C18^8*A16*B14*A12p*A6*A4
  +2*G20*C18^7*B14^2*A12p*A6*A4
  +3*C18^9*A12p^2*A6*A4
  +6*G20*C18^7*A16*A12p^2*A6*A4
  +8*C28*G20*C18^7*A12*A6*A4
  +4*C18^8*A16*B14*A12*A6*A4
  +3*G20*C18^7*B14^2*A12*A6*A4
  +3*C18^9*A12p*A12*A6*A4
  +6*G20*C18^7*A16*A12p*A12*A6*A4
  +10*C18^9*A12^2*A6*A4
  +10*G20*C18^7*A16*A12^2*A6*A4
  +2*C28*G20^2*C18^6*A10*A6*A4
  +9*A30*G20*C18^7*A10*A6*A4
  +3*C18^8*A16^2*A10*A6*A4
  +6*A18*C18^8*B14*A10*A6*A4
  +3*C18^9*B14*A10*A6*A4
  +2*G20*C18^8*A12p*A10*A6*A4
  +6*G20*A18*C18^7*A12*A10*A6*A4
  +9*A20*C18^8*A12*A10*A6*A4
  +8*G20^2*C18^7*A10^2*A6*A4
  +5*G20*A20*C18^7*A10^2*A6*A4
  +8*B22p*C18^8*A10^2*A6*A4
  +3*B22*C18^8*A10^2*A6*A4
  +10*C18^8*A12p*A10^3*A6*A4
  +2*C18^8*A12*A10^3*A6*A4
  +7*G20*C18^7*A10^4*A6*A4
  +4*C28*G24*G20*C18^6*A6^2*A4
  +9*C28*G26*C18^7*A6^2*A4
  +4*A18*C18^9*A6^2*A4
  +7*C18^10*A6^2*A4
  +9*G20*A18*C18^7*A16*A6^2*A4
  +2*G20*C18^8*A16*A6^2*A4
  +7*G20^2*C18^7*B14*A6^2*A4
  +10*G20*A20*C18^7*B14*A6^2*A4
  +5*B22p*C18^8*B14*A6^2*A4
  +4*B22*C18^8*B14*A6^2*A4
  +8*B22p*G20*C18^7*A12p*A6^2*A4
  +6*B22*G20*C18^7*A12p*A6^2*A4
  +8*G24*C18^8*A12p*A6^2*A4
  +5*B22p*G20*C18^7*A12*A6^2*A4
  +B22*G20*C18^7*A12*A6^2*A4
  +4*G24*C18^8*A12*A6^2*A4
  +10*G24*G20*C18^7*A10*A6^2*A4
  +2*A24*G20*C18^7*A10*A6^2*A4
  +2*G26*C18^8*A10*A6^2*A4
  +9*C18^8*B14*A12p*A10*A6^2*A4
  +2*G20*C18^7*A12p^2*A10*A6^2*A4
  +4*C18^8*B14*A12*A10*A6^2*A4
  +2*G20*C18^7*A12p*A12*A10*A6^2*A4
  +7*G20*C18^7*A12^2*A10*A6^2*A4
  +7*C18^8*A16*A10^2*A6^2*A4
  +8*G20*C18^7*B14*A10^2*A6^2*A4
  +C28*G20*C18^7*A6^3*A4
  +2*C18^8*A16*B14*A6^3*A4
  +8*G20*C18^7*B14^2*A6^3*A4
  +4*C18^9*A12p*A6^3*A4
  +7*G20*C18^7*A16*A12p*A6^3*A4
  +2*C18^9*A12*A6^3*A4
  +4*G20*C18^7*A16*A12*A6^3*A4
  +9*G20*A18*C18^7*A10*A6^3*A4
  +5*G20*C18^8*A10*A6^3*A4
  +A20*C18^8*A10*A6^3*A4
  +8*C18^8*A10^3*A6^3*A4
  +2*B22p*G20*C18^7*A6^4*A4
  +7*B22*G20*C18^7*A6^4*A4
  +8*G24*C18^8*A6^4*A4
  +4*C18^8*B14*A10*A6^4*A4
  +6*G20*C18^7*A12p*A10*A6^4*A4
  +5*G20*C18^7*A12*A10*A6^4*A4
  +C18^9*A6^5*A4
  +6*C28*G26^2*C18^6*A4^2
  +4*B22p*G20^2*C18^7*A4^2
  +10*B22*G20^2*C18^7*A4^2
  +9*B22*G20*A20*C18^7*A4^2
  +5*G24*G20*A18*C18^7*A4^2
  +A24*G20*A18*C18^7*A4^2
  +4*B22p*B22*C18^8*A4^2
  +8*B22^2*C18^8*A4^2
  +2*G24*G20*C18^8*A4^2
  +3*A24*G20*C18^8*A4^2
  +10*G24*A20*C18^8*A4^2
  +A24*A20*C18^8*A4^2
  +7*G26*A18*C18^8*A4^2
  +8*G26*C18^9*A4^2
  +4*G26*G20*C18^7*A16*A4^2
  +5*C28*C18^8*A16*A4^2
  +7*C28*G20*C18^7*B14*A4^2
  +10*A30*C18^8*B14*A4^2
  +2*C18^8*A16*B14^2*A4^2
  +10*G20*C18^7*B14^3*A4^2
  +10*C18^8*A16^2*A12p*A4^2
  +4*A18*C18^8*B14*A12p*A4^2
  +6*C18^9*B14*A12p*A4^2
  +2*G20*C18^7*A16*B14*A12p*A4^2
  +2*G20*C18^8*A12p^2*A4^2
  +7*C18^8*A16^2*A12*A4^2
  +6*A18*C18^8*B14*A12*A4^2
  +3*G20*C18^7*A16*B14*A12*A4^2
  +7*A18*C18^8*A16*A10*A4^2
  +7*C18^9*A16*A10*A4^2
  +10*G20*C18^7*A16^2*A10*A4^2
  +9*G20*A18*C18^7*B14*A10*A4^2
  +G20*C18^8*B14*A10*A4^2
  +5*A20*C18^8*B14*A10*A4^2
  +2*G20*A20*C18^7*A12p*A10*A4^2
  +B22*C18^8*A12p*A10*A4^2
  +4*G20^2*C18^7*A12*A10*A4^2
  +5*G20*A20*C18^7*A12*A10*A4^2
  +5*B22p*C18^8*A12*A10*A4^2
  +8*B22p*G20*C18^7*A10^2*A4^2
  +5*B22*G20*C18^7*A10^2*A4^2
  +8*G24*C18^8*A10^2*A4^2
  +8*A24*C18^8*A10^2*A4^2
  +4*C18^8*B14*A10^3*A4^2
  +2*G20*C18^7*A12p*A10^3*A4^2
  +5*G20*C18^7*A12*A10^3*A4^2
  +8*C28*G26*G20*C18^6*A6*A4^2
  +2*G20*A18*C18^8*A6*A4^2
  +9*A20*A18*C18^8*A6*A4^2
  +4*G20*C18^9*A6*A4^2
  +5*A20*C18^9*A6*A4^2
  +6*G20^2*C18^7*A16*A6*A4^2
  +10*B22p*C18^8*A16*A6*A4^2
  +3*B22*C18^8*A16*A6*A4^2
  +4*B22p*G20*C18^7*B14*A6*A4^2
  +8*B22*G20*C18^7*B14*A6*A4^2
  +4*G24*C18^8*B14*A6*A4^2
  +3*A24*C18^8*B14*A6*A4^2
  +10*G24*G20*C18^7*A12p*A6*A4^2
  +10*A24*G20*C18^7*A12p*A6*A4^2
  +5*G26*C18^8*A12p*A6*A4^2
  +10*G24*G20*C18^7*A12*A6*A4^2
  +9*A24*G20*C18^7*A12*A6*A4^2
  +G26*C18^8*A12*A6*A4^2
  +3*G26*G20*C18^7*A10*A6*A4^2
  +2*C28*C18^8*A10*A6*A4^2
  +7*C18^8*A16*A12p*A10*A6*A4^2
  +6*G20*C18^7*B14*A12p*A10*A6*A4^2
  +9*C18^8*A16*A12*A10*A6*A4^2
  +2*G20*C18^7*B14*A12*A10*A6*A4^2
  +4*A18*C18^8*A10^2*A6*A4^2
  +3*C18^9*A10^2*A6*A4^2
  +6*G20*C18^7*A16*A10^2*A6*A4^2
  +10*C28*G20^2*C18^6*A6^2*A4^2
  +9*A30*G20*C18^7*A6^2*A4^2
  +4*C18^8*A16^2*A6^2*A4^2
  +6*A18*C18^8*B14*A6^2*A4^2
  +2*G20*C18^7*A16*B14*A6^2*A4^2
  +9*G20*C18^8*A12p*A6^2*A4^2
  +5*G20*C18^8*A12*A6^2*A4^2
  +5*G20*A20*C18^7*A10*A6^2*A4^2
  +8*B22p*C18^8*A10*A6^2*A4^2
  +B22*C18^8*A10*A6^2*A4^2
  +C18^8*A12*A10^2*A6^2*A4^2
  +7*G20*C18^7*A10^3*A6^2*A4^2
  +3*G24*G20*C18^7*A6^3*A4^2
  +8*A24*G20*C18^7*A6^3*A4^2
  +G26*C18^8*A6^3*A4^2
  +9*C18^8*A16*A10*A6^3*A4^2
  +10*G20*C18^7*B14*A10*A6^3*A4^2
  +5*C18^8*A10^2*A6^4*A4^2
  +8*C28^4*C18^4*A4^3
  +5*C28^2*G20*C18^6*A4^3
  +8*G20*A20*A18*C18^7*A4^3
  +8*G20^2*C18^8*A4^3
  +10*G20*A20*C18^8*A4^3
  +8*A20^2*C18^8*A4^3
  +2*B22p*A18*C18^8*A4^3
  +10*B22*A18*C18^8*A4^3
  +7*B22p*C18^9*A4^3
  +7*B22*G20*C18^7*A16*A4^3
  +8*G24*C18^8*A16*A4^3
  +3*A24*C18^8*A16*A4^3
  +10*G24*G20*C18^7*B14*A4^3
  +4*A24*G20*C18^7*B14*A4^3
  +5*G26*C18^8*B14*A4^3
  +6*C28*C18^7*B16*B14*A4^3
  +8*G26*G20*C18^7*A12p*A4^3
  +10*C28*C18^8*A12p*A4^3
  +5*C18^8*B14^2*A12p*A4^3
  +2*C18^8*A16*A12p^2*A4^3
  +9*G26*G20*C18^7*A12*A4^3
  +5*C28*C18^8*A12*A4^3
  +3*C18^8*B14^2*A12*A4^3
  +9*C18^8*A16*A12^2*A4^3
  +9*C28*G20*C18^7*A10*A4^3
  +10*A30*C18^8*A10*A4^3
  +7*G20*C18^7*B14^2*A10*A4^3
  +8*A18*C18^8*A12p*A10*A4^3
  +C18^9*A12p*A10*A4^3
  +5*G20*C18^7*A16*A12p*A10*A4^3
  +8*A18*C18^8*A12*A10*A4^3
  +C18^9*A12*A10*A4^3
  +5*G20*C18^7*A16*A12*A10*A4^3
  +3*G20*A18*C18^7*A10^2*A4^3
  +10*G20*C18^8*A10^2*A4^3
  +6*A20*C18^8*A10^2*A4^3
  +9*C18^8*A10^4*A4^3
  +7*C28*G24*C18^7*A6*A4^3
  +3*A18*C18^8*A16*A6*A4^3
  +C18^9*A16*A6*A4^3
  +7*G20*C18^7*A16^2*A6*A4^3
  +9*G20*A18*C18^7*B14*A6*A4^3
  +7*G20*C18^8*B14*A6*A4^3
  +8*A20*C18^8*B14*A6*A4^3
  +2*G20^2*C18^7*A12p*A6*A4^3
  +3*G20*A20*C18^7*A12p*A6*A4^3
  +10*B22p*C18^8*A12p*A6*A4^3
  +2*B22*C18^8*A12p*A6*A4^3
  +3*G20^2*C18^7*A12*A6*A4^3
  +6*G20*A20*C18^7*A12*A6*A4^3
  +10*B22p*C18^8*A12*A6*A4^3
  +2*B22*C18^8*A12*A6*A4^3
  +6*B22p*G20*C18^7*A10*A6*A4^3
  +6*B22*G20*C18^7*A10*A6*A4^3
  +7*G24*C18^8*A10*A6*A4^3
  +8*C18^8*A12p^2*A10*A6*A4^3
  +3*C18^8*A12^2*A10*A6*A4^3
  +8*C18^8*B14*A10^2*A6*A4^3
  +8*G20*C18^7*A12p*A10^2*A6*A4^3
  +7*G20*C18^7*A12*A10^2*A6*A4^3
  +8*G26*G20*C18^7*A6^2*A4^3
  +8*C18^8*B14^2*A6^2*A4^3
  +C18^8*A16*A12p*A6^2*A4^3
  +7*G20*C18^7*B14*A12p*A6^2*A4^3
  +10*C18^8*A16*A12*A6^2*A4^3
  +3*G20*C18^7*B14*A12*A6^2*A4^3
  +5*A18*C18^8*A10*A6^2*A4^3
  +8*C18^9*A10*A6^2*A4^3
  +10*G20*C18^7*A16*A10*A6^2*A4^3
  +2*G20^2*C18^7*A6^3*A4^3
  +9*G20*A20*C18^7*A6^3*A4^3
  +5*B22p*C18^8*A6^3*A4^3
  +B22*C18^8*A6^3*A4^3
  +4*C18^8*A12p*A10*A6^3*A4^3
  +7*C18^8*A12*A10*A6^3*A4^3
  +2*G20*C18^7*A10^2*A6^3*A4^3
  +10*G20*C18^7*B14*A6^4*A4^3
  +3*C28*G26*C18^7*A4^4
  +3*A18*C18^9*A4^4
  +8*C18^10*A4^4
  +G20*A18*C18^7*A16*A4^4
  +10*G20*C18^8*A16*A4^4
  +10*A20*C18^8*A16*A4^4
  +10*G20^2*C18^7*B14*A4^4
  +10*G20*A20*C18^7*B14*A4^4
  +8*G24*C18^8*A12p*A4^4
  +7*A24*C18^8*A12p*A4^4
  +3*G24*C18^8*A12*A4^4
  +7*A24*C18^8*A12*A4^4
  +6*G24*G20*C18^7*A10*A4^4
  +7*A24*G20*C18^7*A10*A4^4
  +3*G26*C18^8*A10*A4^4
  +3*C18^8*B14*A12*A10*A4^4
  +4*C18^8*A16*A10^2*A4^4
  +5*G20*C18^7*B14*A10^2*A4^4
  +6*C28*G20*C18^7*A6*A4^4
  +3*A30*C18^8*A6*A4^4
  +4*C18^8*A16*B14*A6*A4^4
  +3*G20*C18^7*B14^2*A6*A4^4
  +C18^9*A12*A6*A4^4
  +8*G20*C18^7*A16*A12*A6*A4^4
  +8*G20*A18*C18^7*A10*A6*A4^4
  +4*G20*C18^8*A10*A6*A4^4
  +10*A20*C18^8*A10*A6*A4^4
  +5*C18^8*A10^3*A6*A4^4
  +5*B22p*G20*C18^7*A6^2*A4^4
  +B22*G20*C18^7*A6^2*A4^4
  +2*G24*C18^8*A6^2*A4^4
  +9*A24*C18^8*A6^2*A4^4
  +9*C18^8*B14*A10*A6^2*A4^4
  +10*G20*C18^7*A12*A10*A6^2*A4^4
  +6*C18^9*A6^3*A4^4
  +8*G20*C18^7*A16*A6^3*A4^4
  +10*G20*C18^7*A10*A6^4*A4^4
  +3*C18^8*A16^2*A4^5
  +6*A18*C18^8*B14*A4^5
  +6*C18^9*B14*A4^5
  +3*G20*C18^7*A16*B14*A4^5
  +3*G20*C18^8*A12p*A4^5
  +A20*C18^8*A12p*A4^5
  +2*G20*C18^8*A12*A4^5
  +A20*C18^8*A12*A4^5
  +3*G20^2*C18^7*A10*A4^5
  +G20*A20*C18^7*A10*A4^5
  +2*B22p*C18^8*A10*A4^5
  +2*B22*C18^8*A10*A4^5
  +7*C18^8*A12p*A10^2*A4^5
  +7*C18^8*A12*A10^2*A4^5
  +4*G20*C18^7*A10^3*A4^5
  +9*A24*G20*C18^7*A6*A4^5
  +3*G26*C18^8*A6*A4^5
  +6*C18^8*B14*A12p*A6*A4^5
  +6*C18^8*B14*A12*A6*A4^5
  +5*C18^8*A16*A10*A6*A4^5
  +10*G20*C18^7*B14*A10*A6*A4^5
  +G20*C18^8*A6^2*A4^5
  +6*A20*C18^8*A6^2*A4^5
  +3*C18^8*A10^2*A6^2*A4^5
  +3*C18^8*B14*A6^3*A4^5
  +8*G26*G20*C18^7*A4^6
  +3*C28*C18^8*A4^6
  +2*C18^8*B14^2*A4^6
  +6*C18^8*A16*A12p*A4^6
  +8*C18^8*A16*A12*A4^6
  +7*A18*C18^8*A10*A4^6
  +C18^9*A10*A4^6
  +7*G20*C18^7*A16*A10*A4^6
  +4*G20^2*C18^7*A6*A4^6
  +6*G20*A20*C18^7*A6*A4^6
  +6*B22p*C18^8*A6*A4^6
  +10*B22*C18^8*A6*A4^6
  +2*C18^8*A12p*A10*A6*A4^6
  +10*C18^8*A12*A10*A6*A4^6
  +4*G20*C18^7*A10^2*A6*A4^6
  +9*C18^8*A16*A6^2*A4^6
  +3*G20*C18^7*B14*A6^2*A4^6
  +3*C18^8*A10*A6^3*A4^6
  +4*G24*C18^8*A4^7
  +2*A24*C18^8*A4^7
  +8*C18^8*B14*A10*A4^7
  +9*G20*C18^7*A16*A6*A4^7
  +3*G20*C18^7*A10*A6^2*A4^7
  +7*G20*C18^8*A4^8
  +5*A20*C18^8*A4^8
  +2*C18^8*A10^2*A4^8
  +8*C18^8*B14*A6*A4^8
  +2*C18^8*A16*A4^9
  +8*C18^8*A10*A6*A4^9
;

/* Up to I27^27 */
I27 :=
  +3*C18^14
;


==> anc/SiegelMFtoDOmod19.txt <==
/***
 *  Dixmier-Ohno invariants in terms of fundamental Siegel modular forms in dimension 3
 *           (in characteristic 19)
 *
 *  [LR2019] R. Lercier and C. Ritzenthaler,
 *           "Siegel modular forms of degree three and invariants of ternary quartics", 2019.
 *
 *  The variables
 *
 *                   I03, I06, I09, J09, I12, J12, I15, J15, I18, J18, I21, J21, I27
 *
 *  denote the 13 Dixmier-Ohno invariants, and
 *
 *            A4,  A6, A10, A12, A12p, B14, A16, B16, C18, A18,
 *           A20, G20, B22, B22p, A24, G24, G26, C28, A30
 *
 *  are shortcuts for the 19 fundamental modular forms Alpha4, Alpha6, etc.
 */

/* Up to I27^3 */
I03 :=
  +12*C28
;

/* Up to I27^6 */
I06 :=
  +16*C28^2
  +14*G20*C18^2
;

/* Up to I27^9 */
I09 :=
  +15*C28^3
  +11*C28*G20*C18^2
  +15*C18^3*B16*B14
  +17*C18^4*A12p
  +3*C18^4*A12
  +5*G20*C18^3*A10
  +5*G24*C18^3*A6
  +18*C18^4*A6^2
  +16*G26*C18^3*A4
  +13*G20*C18^3*A6*A4
  +11*C18^4*A4^3
;

/* Up to I27^9 */
J09 :=
  +9*C28^3
  +C18^3*B16*B14
  +10*C18^4*A12p
  +8*C18^4*A12
  +13*G20*C18^3*A10
  +13*G24*C18^3*A6
  +5*C18^4*A6^2
  +15*G26*C18^3*A4
  +11*G20*C18^3*A6*A4
  +2*C18^4*A4^3
;

/* Up to I27^12 */
I12 :=
  +9*C28^4
  +11*C28^2*G20*C18^2
  +G20^2*C18^4
  +3*C28*C18^3*B16*B14
  +11*C28*C18^4*A12p
  +C28*C18^4*A12
  +C28*G20*C18^3*A10
  +C28*G24*C18^3*A6
  +15*C28*C18^4*A6^2
  +7*C28*G26*C18^3*A4
  +3*C18^6*A4
  +14*C28*G20*C18^3*A6*A4
  +6*C28*C18^4*A4^3
;

/* Up to I27^12 */
J12 :=
  +9*C28^4
  +15*C28^2*G20*C18^2
  +7*G20^2*C18^4
  +2*B22*C18^5
  +13*C28*C18^3*B16*B14
  +16*C28*C18^4*A12p
  +11*C28*C18^4*A12
  +17*C28*G20*C18^3*A10
  +17*C28*G24*C18^3*A6
  +8*C28*C18^4*A6^2
  +5*C28*G26*C18^3*A4
  +16*C18^6*A4
  +10*C28*G20*C18^3*A6*A4
  +7*C28*C18^4*A4^3
;

/* Up to I27^15 */
I15 :=
  +16*C28^5
  +11*C28^3*G20*C18^2
  +8*C28*B22*C18^5
  +6*C18^6*B16^2
  +5*C18^6*B16*A16
  +16*C18^6*A16^2
  +16*A18*C18^6*B14
  +2*C18^7*B14
  +11*C28^2*C18^3*B16*B14
  +17*G20*C18^5*B16*B14
  +15*C28^2*C18^4*A12p
  +9*G20*C18^6*A12p
  +15*A20*C18^6*A12p
  +14*C28^2*C18^4*A12
  +11*G20*C18^6*A12
  +3*A20*C18^6*A12
  +10*C28^2*G20*C18^3*A10
  +12*G20^2*C18^5*A10
  +12*B22p*C18^6*A10
  +9*B22*C18^6*A10
  +7*C18^6*A12p*A10^2
  +15*C18^6*A12*A10^2
  +10*C28^2*G24*C18^3*A6
  +12*G24*G20*C18^5*A6
  +8*G26*C18^6*A6
  +16*C18^6*B14*A12p*A6
  +6*C18^6*B14*A12*A6
  +11*C18^6*B16*A10*A6
  +13*C18^6*A16*A10*A6
  +17*C28^2*C18^4*A6^2
  +17*G20*C18^6*A6^2
  +10*A20*C18^6*A6^2
  +11*C18^6*A10^2*A6^2
  +7*C18^6*B14*A6^3
  +13*C28^2*G26*C18^3*A4
  +8*G26*G20*C18^5*A4
  +7*C28*C18^6*A4
  +10*C18^6*B14^2*A4
  +4*C18^6*B16*A12p*A4
  +10*C18^6*B16*A12*A4
  +2*A18*C18^6*A10*A4
  +3*C18^7*A10*A4
  +7*C28^2*G20*C18^3*A6*A4
  +16*G20^2*C18^5*A6*A4
  +16*B22*C18^6*A6*A4
  +16*C18^6*B16*A6^2*A4
  +10*G24*C18^6*A4^2
  +2*C18^6*B14*A10*A4^2
  +10*C18^7*A6*A4^2
  +3*C28^2*C18^4*A4^3
  +G20*C18^6*A4^3
  +15*A20*C18^6*A4^3
  +5*C18^6*A10^2*A4^3
  +C18^6*B14*A6*A4^3
  +5*C18^6*B16*A4^4
;

/* Up to I27^15 */
J15 :=
  +3*C28^5
  +9*C28^3*G20*C18^2
  +5*C28*G20^2*C18^4
  +2*C28*B22*C18^5
  +3*C18^6*B16^2
  +12*C18^6*B16*A16
  +8*C18^6*A16^2
  +8*A18*C18^6*B14
  +10*C18^7*B14
  +11*G20*C18^5*B16*B14
  +G20*C18^6*A12p
  +17*A20*C18^6*A12p
  +15*C28^2*C18^4*A12
  +10*G20*C18^6*A12
  +11*A20*C18^6*A12
  +10*G20^2*C18^5*A10
  +6*B22p*C18^6*A10
  +14*B22*C18^6*A10
  +13*C18^6*A12p*A10^2
  +17*C18^6*A12*A10^2
  +10*G24*G20*C18^5*A6
  +4*G26*C18^6*A6
  +8*C18^6*B14*A12p*A6
  +3*C18^6*B14*A12*A6
  +15*C18^6*B16*A10*A6
  +16*C18^6*A16*A10*A6
  +2*G20*C18^6*A6^2
  +5*A20*C18^6*A6^2
  +15*C18^6*A10^2*A6^2
  +13*C18^6*B14*A6^3
  +13*G26*G20*C18^5*A4
  +5*C28*C18^6*A4
  +5*C18^6*B14^2*A4
  +2*C18^6*B16*A12p*A4
  +5*C18^6*B16*A12*A4
  +A18*C18^6*A10*A4
  +11*C18^7*A10*A4
  +7*G20^2*C18^5*A6*A4
  +8*B22*C18^6*A6*A4
  +8*C18^6*B16*A6^2*A4
  +5*G24*C18^6*A4^2
  +C18^6*B14*A10*A4^2
  +5*C18^7*A6*A4^2
  +15*G20*C18^6*A4^3
  +17*A20*C18^6*A4^3
  +12*C18^6*A10^2*A4^3
  +10*C18^6*B14*A6*A4^3
  +12*C18^6*B16*A4^4
;

/* Up to I27^18 */
I18 :=
  +18*C28^6
  +15*C28^4*G20*C18^2
  +16*C28^2*G20^2*C18^4
  +3*C28^2*B22*C18^5
  +16*G20^3*C18^6
  +11*B22*G20*C18^7
  +4*G24*C18^8
  +4*C28*C18^6*B16^2
  +16*C28*C18^6*B16*A16
  +17*C28*C18^6*A16^2
  +17*C28*A18*C18^6*B14
  +9*C28*C18^7*B14
  +17*C28^3*C18^3*B16*B14
  +12*C28*G20*C18^5*B16*B14
  +8*C18^6*B16^2*B14^2
  +18*C28^3*C18^4*A12p
  +10*C28*A20*C18^6*A12p
  +8*C18^7*B16*B14*A12p
  +2*C18^8*A12p^2
  +13*C28^3*C18^4*A12
  +12*C28*G20*C18^6*A12
  +2*C28*A20*C18^6*A12
  +3*C18^7*B16*B14*A12
  +11*C18^8*A12p*A12
  +17*C18^8*A12^2
  +12*C28^3*G20*C18^3*A10
  +4*C28*G20^2*C18^5*A10
  +8*C28*B22p*C18^6*A10
  +6*C28*B22*C18^6*A10
  +18*G20*C18^6*B16*B14*A10
  +9*G20*C18^7*A12p*A10
  +G20*C18^7*A12*A10
  +3*G20^2*C18^6*A10^2
  +11*C28*C18^6*A12p*A10^2
  +10*C28*C18^6*A12*A10^2
  +12*C28^3*G24*C18^3*A6
  +4*C28*G24*G20*C18^5*A6
  +18*C28*G26*C18^6*A6
  +15*C18^9*A6
  +18*G24*C18^6*B16*B14*A6
  +9*G24*C18^7*A12p*A6
  +17*C28*C18^6*B14*A12p*A6
  +G24*C18^7*A12*A6
  +4*C28*C18^6*B14*A12*A6
  +6*G24*G20*C18^6*A10*A6
  +C28*C18^6*B16*A10*A6
  +15*C28*C18^6*A16*A10*A6
  +9*C28^3*C18^4*A6^2
  +3*G24^2*C18^6*A6^2
  +2*C28*G20*C18^6*A6^2
  +13*C28*A20*C18^6*A6^2
  +4*C18^7*B16*B14*A6^2
  +2*C18^8*A12p*A6^2
  +15*C18^8*A12*A6^2
  +14*G20*C18^7*A10*A6^2
  +C28*C18^6*A10^2*A6^2
  +14*G24*C18^7*A6^3
  +11*C28*C18^6*B14*A6^3
  +10*C18^8*A6^4
  +8*C28^3*G26*C18^3*A4
  +9*C28*G26*G20*C18^5*A4
  +6*C28^2*C18^6*A4
  +16*G20*C18^8*A4
  +12*G26*C18^6*B16*B14*A4
  +13*C28*C18^6*B14^2*A4
  +6*G26*C18^7*A12p*A4
  +9*C28*C18^6*B16*A12p*A4
  +7*G26*C18^7*A12*A4
  +13*C28*C18^6*B16*A12*A4
  +4*G26*G20*C18^6*A10*A4
  +14*C28*A18*C18^6*A10*A4
  +2*C28*C18^7*A10*A4
  +16*C28^3*G20*C18^3*A6*A4
  +18*C28*G20^2*C18^5*A6*A4
  +4*G26*G24*C18^6*A6*A4
  +17*C28*B22*C18^6*A6*A4
  +5*G20*C18^6*B16*B14*A6*A4
  +12*G20*C18^7*A12p*A6*A4
  +14*G20*C18^7*A12*A6*A4
  +8*G20^2*C18^6*A10*A6*A4
  +8*G24*G20*C18^6*A6^2*A4
  +3*G26*C18^7*A6^2*A4
  +17*C28*C18^6*B16*A6^2*A4
  +6*G20*C18^7*A6^3*A4
  +14*G26^2*C18^6*A4^2
  +13*C28*G24*C18^6*A4^2
  +14*C28*C18^6*B14*A10*A4^2
  +18*G26*G20*C18^6*A6*A4^2
  +13*C28*C18^7*A6*A4^2
  +18*G20^2*C18^6*A6^2*A4^2
  +15*C28^3*C18^4*A4^3
  +2*C28*G20*C18^6*A4^3
  +10*C28*A20*C18^6*A4^3
  +13*C18^7*B16*B14*A4^3
  +16*C18^8*A12p*A4^3
  +6*C18^8*A12*A4^3
  +17*G20*C18^7*A10*A4^3
  +16*C28*C18^6*A10^2*A4^3
  +17*G24*C18^7*A6*A4^3
  +7*C28*C18^6*B14*A6*A4^3
  +8*C18^8*A6^2*A4^3
  +5*G26*C18^7*A4^4
  +16*C28*C18^6*B16*A4^4
  +10*G20*C18^7*A6*A4^4
  +13*C18^8*A4^6
;

/* Up to I27^18 */
J18 :=
  +8*C28^6
  +11*C28^2*G20^2*C18^4
  +6*C28^2*B22*C18^5
  +10*G20^3*C18^6
  +3*B22*G20*C18^7
  +3*G24*C18^8
  +17*C28*C18^6*B16^2
  +11*C28*C18^6*B16*A16
  +C28*C18^6*A16^2
  +C28*A18*C18^6*B14
  +6*C28*C18^7*B14
  +6*C28^3*C18^3*B16*B14
  +4*C28*G20*C18^5*B16*B14
  +9*C18^6*B16^2*B14^2
  +3*C28^3*C18^4*A12p
  +5*C28*G20*C18^6*A12p
  +14*C28*A20*C18^6*A12p
  +9*C18^7*B16*B14*A12p
  +7*C18^8*A12p^2
  +13*C28^3*C18^4*A12
  +8*C28*G20*C18^6*A12
  +18*C28*A20*C18^6*A12
  +10*C18^7*B16*B14*A12
  +5*C18^8*A12p*A12
  +15*C18^8*A12^2
  +2*C28^3*G20*C18^3*A10
  +14*C28*G20^2*C18^5*A10
  +15*C28*B22p*C18^6*A10
  +16*C28*B22*C18^6*A10
  +6*G20*C18^6*B16*B14*A10
  +3*G20*C18^7*A12p*A10
  +16*G20*C18^7*A12*A10
  +G20^2*C18^6*A10^2
  +4*C28*C18^6*A12p*A10^2
  +14*C28*C18^6*A12*A10^2
  +2*C28^3*G24*C18^3*A6
  +14*C28*G24*G20*C18^5*A6
  +10*C28*G26*C18^6*A6
  +2*C18^9*A6
  +6*G24*C18^6*B16*B14*A6
  +3*G24*C18^7*A12p*A6
  +C28*C18^6*B14*A12p*A6
  +16*G24*C18^7*A12*A6
  +17*C28*C18^6*B14*A12*A6
  +2*G24*G20*C18^6*A10*A6
  +9*C28*C18^6*B16*A10*A6
  +2*C28*C18^6*A16*A10*A6
  +11*C28^3*C18^4*A6^2
  +G24^2*C18^6*A6^2
  +11*C28*G20*C18^6*A6^2
  +3*C28*A20*C18^6*A6^2
  +14*C18^7*B16*B14*A6^2
  +7*C18^8*A12p*A6^2
  +12*C18^8*A12*A6^2
  +11*G20*C18^7*A10*A6^2
  +9*C28*C18^6*A10^2*A6^2
  +11*G24*C18^7*A6^3
  +4*C28*C18^6*B14*A6^3
  +16*C18^8*A6^4
  +14*C28^3*G26*C18^3*A4
  +3*C28*G26*G20*C18^5*A4
  +C28^2*C18^6*A4
  +8*G20*C18^8*A4
  +4*G26*C18^6*B16*B14*A4
  +3*C28*C18^6*B14^2*A4
  +2*G26*C18^7*A12p*A4
  +5*C28*C18^6*B16*A12p*A4
  +17*G26*C18^7*A12*A4
  +3*C28*C18^6*B16*A12*A4
  +14*G26*G20*C18^6*A10*A4
  +12*C28*A18*C18^6*A10*A4
  +18*C28*C18^7*A10*A4
  +9*C28^3*G20*C18^3*A6*A4
  +6*C28*G20^2*C18^5*A6*A4
  +14*G26*G24*C18^6*A6*A4
  +C28*B22*C18^6*A6*A4
  +8*G20*C18^6*B16*B14*A6*A4
  +4*G20*C18^7*A12p*A6*A4
  +15*G20*C18^7*A12*A6*A4
  +9*G20^2*C18^6*A10*A6*A4
  +9*G24*G20*C18^6*A6^2*A4
  +G26*C18^7*A6^2*A4
  +C28*C18^6*B16*A6^2*A4
  +2*G20*C18^7*A6^3*A4
  +11*G26^2*C18^6*A4^2
  +3*C28*G24*C18^6*A4^2
  +12*C28*C18^6*B14*A10*A4^2
  +6*G26*G20*C18^6*A6*A4^2
  +3*C28*C18^7*A6*A4^2
  +6*G20^2*C18^6*A6^2*A4^2
  +12*C28^3*C18^4*A4^3
  +14*C28*A20*C18^6*A4^3
  +17*C18^7*B16*B14*A4^3
  +18*C18^8*A12p*A4^3
  +C18^8*A12*A4^3
  +12*G20*C18^7*A10*A4^3
  +11*C28*C18^6*A10^2*A4^3
  +12*G24*C18^7*A6*A4^3
  +6*C28*C18^6*B14*A6*A4^3
  +9*C18^8*A6^2*A4^3
  +8*G26*C18^7*A4^4
  +11*C28*C18^6*B16*A4^4
  +16*G20*C18^7*A6*A4^4
  +17*C18^8*A4^6
;

/* Up to I27^21 */
I21 :=
  +10*C28^7
  +17*C28^5*G20*C18^2
  +13*C28^3*G20^2*C18^4
  +13*C28^3*B22*C18^5
  +15*C28*G20^3*C18^6
  +14*C28*B22*G20*C18^7
  +10*C28*G24*C18^8
  +13*C18^10*B16
  +18*C28^2*C18^6*B16^2
  +5*C18^10*A16
  +15*C28^2*C18^6*B16*A16
  +10*C28^2*C18^6*A16^2
  +10*C28^2*A18*C18^6*B14
  +12*C28^2*C18^7*B14
  +4*C28^4*C18^3*B16*B14
  +17*C28^2*G20*C18^5*B16*B14
  +4*G20^2*C18^7*B16*B14
  +15*B22*C18^8*B16*B14
  +18*C28*C18^6*B16^2*B14^2
  +2*C28^4*C18^4*A12p
  +10*C28^2*G20*C18^6*A12p
  +7*C28^2*A20*C18^6*A12p
  +2*G20^2*C18^8*A12p
  +17*B22*C18^9*A12p
  +18*C28*C18^7*B16*B14*A12p
  +14*C28*C18^8*A12p^2
  +12*C28^4*C18^4*A12
  +18*C28^2*G20*C18^6*A12
  +9*C28^2*A20*C18^6*A12
  +14*G20^2*C18^8*A12
  +4*C28*C18^7*B16*B14*A12
  +2*C28*C18^8*A12p*A12
  +10*C28*C18^8*A12^2
  +14*C28^4*G20*C18^3*A10
  +12*C28^2*G20^2*C18^5*A10
  +17*C28^2*B22p*C18^6*A10
  +8*C28^2*B22*C18^6*A10
  +14*G20^3*C18^7*A10
  +5*B22*G20*C18^8*A10
  +12*C28*G20*C18^6*B16*B14*A10
  +6*C28*G20*C18^7*A12p*A10
  +14*C28*G20*C18^7*A12*A10
  +2*C28*G20^2*C18^6*A10^2
  +2*C28^2*C18^6*A12p*A10^2
  +7*C28^2*C18^6*A12*A10^2
  +14*C28^4*G24*C18^3*A6
  +12*C28^2*G24*G20*C18^5*A6
  +5*C28^2*G26*C18^6*A6
  +14*G24*G20^2*C18^7*A6
  +5*G24*B22*C18^8*A6
  +12*C28*C18^9*A6
  +12*C28*G24*C18^6*B16*B14*A6
  +6*C28*G24*C18^7*A12p*A6
  +10*C28^2*C18^6*B14*A12p*A6
  +14*C28*G24*C18^7*A12*A6
  +18*C28^2*C18^6*B14*A12*A6
  +4*C28*G24*G20*C18^6*A10*A6
  +10*C18^10*A10*A6
  +14*C28^2*C18^6*B16*A10*A6
  +C28^2*C18^6*A16*A10*A6
  +C28^4*C18^4*A6^2
  +2*C28*G24^2*C18^6*A6^2
  +14*C28^2*G20*C18^6*A6^2
  +11*C28^2*A20*C18^6*A6^2
  +G20^2*C18^8*A6^2
  +18*B22*C18^9*A6^2
  +9*C28*C18^7*B16*B14*A6^2
  +14*C28*C18^8*A12p*A6^2
  +C28*C18^8*A12*A6^2
  +3*C28*G20*C18^7*A10*A6^2
  +14*C28^2*C18^6*A10^2*A6^2
  +3*C28*G24*C18^7*A6^3
  +2*C28^2*C18^6*B14*A6^3
  +13*C28*C18^8*A6^4
  +3*C28^4*G26*C18^3*A4
  +8*C28^2*G26*G20*C18^5*A4
  +4*C28^3*C18^6*A4
  +3*G26*G20^2*C18^7*A4
  +16*G26*B22*C18^8*A4
  +5*C28*G20*C18^8*A4
  +8*C28*G26*C18^6*B16*B14*A4
  +7*C18^9*B16*B14*A4
  +11*C28^2*C18^6*B14^2*A4
  +4*C28*G26*C18^7*A12p*A4
  +13*C18^10*A12p*A4
  +12*C28^2*C18^6*B16*A12p*A4
  +3*C28*G26*C18^7*A12*A4
  +5*C18^10*A12*A4
  +11*C28^2*C18^6*B16*A12*A4
  +9*C28*G26*G20*C18^6*A10*A4
  +6*C28^2*A18*C18^6*A10*A4
  +9*C28^2*C18^7*A10*A4
  +15*G20*C18^9*A10*A4
  +6*C28^4*G20*C18^3*A6*A4
  +16*C28^2*G20^2*C18^5*A6*A4
  +9*C28*G26*G24*C18^6*A6*A4
  +10*C28^2*B22*C18^6*A6*A4
  +6*G20^3*C18^7*A6*A4
  +13*B22*G20*C18^8*A6*A4
  +15*G24*C18^9*A6*A4
  +16*C28*G20*C18^6*B16*B14*A6*A4
  +8*C28*G20*C18^7*A12p*A6*A4
  +6*C28*G20*C18^7*A12*A6*A4
  +18*C28*G20^2*C18^6*A10*A6*A4
  +18*C28*G24*G20*C18^6*A6^2*A4
  +2*C28*G26*C18^7*A6^2*A4
  +16*C18^10*A6^2*A4
  +10*C28^2*C18^6*B16*A6^2*A4
  +4*C28*G20*C18^7*A6^3*A4
  +3*C28*G26^2*C18^6*A4^2
  +11*C28^2*G24*C18^6*A4^2
  +10*G26*C18^9*A4^2
  +6*C28^2*C18^6*B14*A10*A4^2
  +12*C28*G26*G20*C18^6*A6*A4^2
  +11*C28^2*C18^7*A6*A4^2
  +G20*C18^9*A6*A4^2
  +12*C28*G20^2*C18^6*A6^2*A4^2
  +8*C28^4*C18^4*A4^3
  +11*C28^2*G20*C18^6*A4^3
  +7*C28^2*A20*C18^6*A4^3
  +8*G20^2*C18^8*A4^3
  +11*B22*C18^9*A4^3
  +15*C28*C18^7*B16*B14*A4^3
  +17*C28*C18^8*A12p*A4^3
  +8*C28*C18^8*A12*A4^3
  +5*C28*G20*C18^7*A10*A4^3
  +15*C28^2*C18^6*A10^2*A4^3
  +5*C28*G24*C18^7*A6*A4^3
  +3*C28^2*C18^6*B14*A6*A4^3
  +18*C28*C18^8*A6^2*A4^3
  +16*C28*G26*C18^7*A4^4
  +14*C18^10*A4^4
  +15*C28^2*C18^6*B16*A4^4
  +13*C28*G20*C18^7*A6*A4^4
  +15*C28*C18^8*A4^6
;

/* Up to I27^21 */
J21 :=
  +15*C28^7
  +5*C28^5*G20*C18^2
  +16*C28^3*G20^2*C18^4
  +12*C28^3*B22*C18^5
  +15*C28*G20^3*C18^6
  +17*C28*B22*G20*C18^7
  +16*C28*G24*C18^8
  +12*C18^10*B16
  +9*C28^2*C18^6*B16^2
  +6*G20*C18^8*B16^2
  +C18^10*A16
  +17*C28^2*C18^6*B16*A16
  +5*G20*C18^8*B16*A16
  +5*C28^2*C18^6*A16^2
  +16*G20*C18^8*A16^2
  +5*C28^2*A18*C18^6*B14
  +10*C28^2*C18^7*B14
  +16*G20*A18*C18^8*B14
  +5*G20*C18^9*B14
  +2*C28^4*C18^3*B16*B14
  +2*C28^2*G20*C18^5*B16*B14
  +10*G20^2*C18^7*B16*B14
  +17*B22*C18^8*B16*B14
  +3*C28*C18^6*B16^2*B14^2
  +C28^4*C18^4*A12p
  +16*C28^2*G20*C18^6*A12p
  +13*C28^2*A20*C18^6*A12p
  +15*G20^2*C18^8*A12p
  +15*G20*A20*C18^8*A12p
  +18*B22*C18^9*A12p
  +3*C28*C18^7*B16*B14*A12p
  +15*C28*C18^8*A12p^2
  +15*C28^4*C18^4*A12
  +12*C28^2*G20*C18^6*A12
  +14*C28^2*A20*C18^6*A12
  +G20^2*C18^8*A12
  +3*G20*A20*C18^8*A12
  +3*B22*C18^9*A12
  +16*C28*C18^7*B16*B14*A12
  +8*C28*C18^8*A12p*A12
  +C28*C18^8*A12^2
  +7*C28^4*G20*C18^3*A10
  +7*C28^2*G20^2*C18^5*A10
  +18*C28^2*B22p*C18^6*A10
  +4*C28^2*B22*C18^6*A10
  +16*G20^3*C18^7*A10
  +12*B22p*G20*C18^8*A10
  +2*B22*G20*C18^8*A10
  +2*C28*G20*C18^6*B16*B14*A10
  +C28*G20*C18^7*A12p*A10
  +18*C28*G20*C18^7*A12*A10
  +13*C28*G20^2*C18^6*A10^2
  +C28^2*C18^6*A12p*A10^2
  +7*G20*C18^8*A12p*A10^2
  +13*C28^2*C18^6*A12*A10^2
  +15*G20*C18^8*A12*A10^2
  +7*C28^4*G24*C18^3*A6
  +7*C28^2*G24*G20*C18^5*A6
  +12*C28^2*G26*C18^6*A6
  +16*G24*G20^2*C18^7*A6
  +12*G24*B22*C18^8*A6
  +8*G26*G20*C18^8*A6
  +14*C28*C18^9*A6
  +2*C28*G24*C18^6*B16*B14*A6
  +C28*G24*C18^7*A12p*A6
  +5*C28^2*C18^6*B14*A12p*A6
  +16*G20*C18^8*B14*A12p*A6
  +18*C28*G24*C18^7*A12*A6
  +9*C28^2*C18^6*B14*A12*A6
  +6*G20*C18^8*B14*A12*A6
  +7*C28*G24*G20*C18^6*A10*A6
  +2*C18^10*A10*A6
  +7*C28^2*C18^6*B16*A10*A6
  +11*G20*C18^8*B16*A10*A6
  +10*C28^2*C18^6*A16*A10*A6
  +13*G20*C18^8*A16*A10*A6
  +10*C28^4*C18^4*A6^2
  +13*C28*G24^2*C18^6*A6^2
  +3*C28^2*G20*C18^6*A6^2
  +15*C28^2*A20*C18^6*A6^2
  +G20^2*C18^8*A6^2
  +10*G20*A20*C18^8*A6^2
  +9*B22*C18^9*A6^2
  +11*C28*C18^7*B16*B14*A6^2
  +15*C28*C18^8*A12p*A6^2
  +4*C28*C18^8*A12*A6^2
  +10*C28*G20*C18^7*A10*A6^2
  +7*C28^2*C18^6*A10^2*A6^2
  +11*G20*C18^8*A10^2*A6^2
  +10*C28*G24*C18^7*A6^3
  +C28^2*C18^6*B14*A6^3
  +7*G20*C18^8*B14*A6^3
  +18*C28*C18^8*A6^4
  +11*C28^4*G26*C18^3*A4
  +11*C28^2*G26*G20*C18^5*A4
  +17*C28^3*C18^6*A4
  +17*G26*G20^2*C18^7*A4
  +8*G26*B22*C18^8*A4
  +15*C28*G20*C18^8*A4
  +14*C28*G26*C18^6*B16*B14*A4
  +8*C18^9*B16*B14*A4
  +15*C28^2*C18^6*B14^2*A4
  +10*G20*C18^8*B14^2*A4
  +7*C28*G26*C18^7*A12p*A4
  +4*C18^10*A12p*A4
  +6*C28^2*C18^6*B16*A12p*A4
  +4*G20*C18^8*B16*A12p*A4
  +12*C28*G26*C18^7*A12*A4
  +8*C18^10*A12*A4
  +15*C28^2*C18^6*B16*A12*A4
  +10*G20*C18^8*B16*A12*A4
  +11*C28*G26*G20*C18^6*A10*A4
  +3*C28^2*A18*C18^6*A10*A4
  +14*C28^2*C18^7*A10*A4
  +2*G20*A18*C18^8*A10*A4
  +12*G20*C18^9*A10*A4
  +3*C28^4*G20*C18^3*A6*A4
  +3*C28^2*G20^2*C18^5*A6*A4
  +11*C28*G26*G24*C18^6*A6*A4
  +5*C28^2*B22*C18^6*A6*A4
  +15*G20^3*C18^7*A6*A4
  +13*B22*G20*C18^8*A6*A4
  +9*G24*C18^9*A6*A4
  +9*C28*G20*C18^6*B16*B14*A6*A4
  +14*C28*G20*C18^7*A12p*A6*A4
  +5*C28*G20*C18^7*A12*A6*A4
  +3*C28*G20^2*C18^6*A10*A6*A4
  +3*C28*G24*G20*C18^6*A6^2*A4
  +13*C28*G26*C18^7*A6^2*A4
  +2*C18^10*A6^2*A4
  +5*C28^2*C18^6*B16*A6^2*A4
  +16*G20*C18^8*B16*A6^2*A4
  +7*C28*G20*C18^7*A6^3*A4
  +10*C28*G26^2*C18^6*A4^2
  +15*C28^2*G24*C18^6*A4^2
  +10*G24*G20*C18^8*A4^2
  +6*G26*C18^9*A4^2
  +3*C28^2*C18^6*B14*A10*A4^2
  +2*G20*C18^8*B14*A10*A4^2
  +2*C28*G26*G20*C18^6*A6*A4^2
  +15*C28^2*C18^7*A6*A4^2
  +3*G20*C18^9*A6*A4^2
  +2*C28*G20^2*C18^6*A6^2*A4^2
  +4*C28^4*C18^4*A4^3
  +2*C28^2*G20*C18^6*A4^3
  +13*C28^2*A20*C18^6*A4^3
  +6*G20^2*C18^8*A4^3
  +15*G20*A20*C18^8*A4^3
  +15*B22*C18^9*A4^3
  +12*C28*C18^7*B16*B14*A4^3
  +6*C28*C18^8*A12p*A4^3
  +13*C28*C18^8*A12*A4^3
  +4*C28*G20*C18^7*A10*A4^3
  +17*C28^2*C18^6*A10^2*A4^3
  +5*G20*C18^8*A10^2*A4^3
  +4*C28*G24*C18^7*A6*A4^3
  +11*C28^2*C18^6*B14*A6*A4^3
  +G20*C18^8*B14*A6*A4^3
  +3*C28*C18^8*A6^2*A4^3
  +9*C28*G26*C18^7*A4^4
  +16*C18^10*A4^4
  +17*C28^2*C18^6*B16*A4^4
  +5*G20*C18^8*B16*A4^4
  +18*C28*G20*C18^7*A6*A4^4
  +12*C28*C18^8*A4^6
;

/* Up to I27^27 */
I27 :=
  +C18^14
;


==> anc/SiegelMFtoShioda.txt <==
/***
 *  Shioda invariants in terms of fundamental Siegel modular forms in dimension 3
 *           (in characteristic 0 or > 7)
 *
 *  [LR2019] R. Lercier and C. Ritzenthaler,
 *           "Siegel modular forms of degree three and invariants of ternary quartics", 2019.
 *
 *  The variables
 *
 *                   J2, J3, J4, J5, J6, J7, J8, J9, J10 and D14
 *
 *  denote the 9 Shioda invariants and the octic discriminant, and
 *
 *            A4,  A6, A10, A12, A12p, B14, A16, B16, C18, A18,
 *           A20, G20, B22, B22p, A24, G24, G26, C28, A30
 *
 *  are shortcuts for the 19 fundamental modular forms Alpha4, Alpha6, etc.
 */

/* Up to D14^2 */
J2 := 1/(2^3 * 3^2 * 5 * 7) * (
  G20
);

/* Up to D14^3 */
J3 := 1/(2^9 * 3^4 * 5^3 * 7^7) * (
  -37044*B16*B14
  +133358400*C18*A12p
  +47508930*C18*A12
  +46305*G20*A10
  -246960*G24*A6
  +987840*C18*A6^2
  +282240*G26*A4
  -1568*G20*A6*A4
  +23040*C18*A4^3
);

/* Up to D14^4 */
J4 := 1/(2^12 * 3^5 * 5 * 7^4) * (
  +160*G20^2
  +567*C28*A12
);

/* Up to D14^5 */
J5 := 1/(2^13 * 3^8 * 5^2 * 7^9) * (
  +12252303*C28*B22
  -74088*G20*B16*B14
  +266716800*G20*C18*A12p
  +95017860*G20*C18*A12
  +92610*G20^2*A10
  -493920*G24*G20*A6
  +1975680*G20*C18*A6^2
  +564480*G26*G20*A4
  -3136*G20^2*A6*A4
  +46080*G20*C18*A4^3
);

/* Up to D14^6 */
J6 := 1/(2^23 * 3^8 * 5^5 * 7^14) * (
  -6899313836800*G20^3
  +4116773808*B16^2*B14^2
  -29640771417600*C18*B16*B14*A12p
  +53353388551680000*C18^2*A12p^2
  -666803002068000*C28*G20*A12
  -10559524817520*C18*B16*B14*A12
  +38014289343072000*C18^2*A12p*A12
  +6771295289234700*C18^2*A12^2
  -10291934520*G20*B16*B14*A10
  +37050964272000*G20*C18*A12p*A10
  +13199406021900*G20*C18*A12*A10
  +6432459075*G20^2*A10^2
  +54890317440*G24*B16*B14*A6
  -197605142784000*G24*C18*A12p*A6
  -70396832116800*G24*C18*A12*A6
  -68612896800*G24*G20*A10*A6
  +182967724800*G24^2*A6^2
  -219561269760*C18*B16*B14*A6^2
  +790420571136000*C18^2*A12p*A6^2
  +281587328467200*C18^2*A12*A6^2
  +274451587200*G20*C18*A10*A6^2
  -1463741798400*G24*C18*A6^3
  +2927483596800*C18^2*A6^4
  -5648213664576000*C28^2*A4
  -62731791360*G26*B16*B14*A4
  +225834448896000*G26*C18*A12p*A4
  +80453522419200*G26*C18*A12*A4
  +78414739200*G26*G20*A10*A4
  -418211942400*G26*G24*A6*A4
  +348509952*G20*B16*B14*A6*A4
  -1254635827200*G20*C18*A12p*A6*A4
  -446964013440*G20*C18*A12*A6*A4
  -435637440*G20^2*A10*A6*A4
  +2323399680*G24*G20*A6^2*A4
  +1672847769600*G26*C18*A6^2*A4
  -9293598720*G20*C18*A6^3*A4
  +238978252800*G26^2*A4^2
  -2655313920*G26*G20*A6*A4^2
  +7375872*G20^2*A6^2*A4^2
  -5120962560*C18*B16*B14*A4^3
  +18435465216000*C18^2*A12p*A4^3
  +6567634483200*C18^2*A12*A4^3
  +6401203200*G20*C18*A10*A4^3
  -34139750400*G24*C18*A6*A4^3
  +136559001600*C18^2*A6^2*A4^3
  +39016857600*G26*C18*A4^4
  -216760320*G20*C18*A6*A4^4
  +1592524800*C18^2*A4^6
);

/* Up to D14^7 */
J7 := 1/(2^22 * 3^11 * 5^4 * 7^11) * (
  -16663132080*C28*B22*G20
  -988025713920*C28^2*B14
  -59270400*G20^2*B16*B14
  +213373440000*G20^2*C18*A12p
  +76014288000*G20^2*C18*A12
  +273051324*C28*B16*B14*A12
  -982984766400*C28*C18*A12p*A12
  -350188323030*C28*C18*A12^2
  +74088000*G20^3*A10
  -341314155*C28*G20*A12*A10
  -395136000*G24*G20^2*A6
  +1820342160*C28*G24*A12*A6
  +1580544000*G20^2*C18*A6^2
  -7281368640*C28*C18*A12*A6^2
  +451584000*G26*G20^2*A4
  -2080391040*C28*G26*A12*A4
  -2508800*G20^3*A6*A4
  +11557728*C28*G20*A12*A6*A4
  +36864000*G20^2*C18*A4^3
  -169827840*C28*C18*A12*A4^3
);

/* Up to D14^8 */
J8 := 1/(2^24 * 3^14 * 5^7 * 7^16) * (
  +18681466695585120000*C28^2*G24
  +1298704910630400*G20^4
  +102121720274700*C28*B22*B16*B14
  +227794817376*G20*B16^2*B14^2
  -367638192988920000*C28*B22*C18*A12p
  -1640122685107200*G20*C18*B16*B14*A12p
  +2952220833192960000*G20*C18^2*A12p^2
  -40167876641382000*C28*G20^2*A12
  -130971106252302750*C28*B22*C18*A12
  -584293706569440*G20*C18*B16*B14*A12
  +2103457343649984000*G20*C18^2*A12p*A12
  -8935650524036250*C28^2*A12^2
  +374678339337653400*G20*C18^2*A12^2
  -127652150343375*C28*B22*G20*A10
  -569487043440*G20^2*B16*B14*A10
  +2050153356384000*G20^2*C18*A12p*A10
  +730367133211800*G20^2*C18*A12*A10
  +355929402150*G20^3*A10^2
  +680811468498000*C28*G24*B22*A6
  +3037264231680*G24*G20*B16*B14*A6
  -10934151234048000*G24*G20*C18*A12p*A6
  -3895291377129600*G24*G20*C18*A12*A6
  -3796580289600*G24*G20^2*A10*A6
  +10124214105600*G24^2*G20*A6^2
  -2723245873992000*C28*B22*C18*A6^2
  -12149056926720*G20*C18*B16*B14*A6^2
  +43736604936192000*G20*C18^2*A12p*A6^2
  +15581165508518400*G20*C18^2*A12*A6^2
  +15186321158400*G20^2*C18*A10*A6^2
  -80993712844800*G24*G20*C18*A6^3
  +161987425689600*G20*C18^2*A6^4
  -778070249712000*C28*G26*B22*A4
  -940427575151904000*C28^2*G20*A4
  -3471159121920*G26*G20*B16*B14*A4
  +12496172838912000*G26*G20*C18*A12p*A4
  +4451761573862400*G26*G20*C18*A12*A4
  +4338948902400*G26*G20^2*A10*A4
  -23141060812800*G26*G24*G20*A6*A4
  +4322612498400*C28*B22*G20*A6*A4
  +19284217344*G20^2*B16*B14*A6*A4
  -69423182438400*G20^2*C18*A12p*A6*A4
  -24732008743680*G20^2*C18*A12*A6*A4
  -24105271680*G20^3*A10*A6*A4
  +128561448960*G24*G20^2*A6^2*A4
  +92564243251200*G26*G20*C18*A6^2*A4
  -514245795840*G20^2*C18*A6^3*A4
  +13223463321600*G26^2*G20*A4^2
  -146927370240*G26*G20^2*A6*A4^2
  +408131584*G20^3*A6^2*A4^2
  -63515938752000*C28*B22*C18*A4^3
  -283359928320*G20*C18*B16*B14*A4^3
  +1020095741952000*G20*C18^2*A12p*A4^3
  +363409108070400*G20*C18^2*A12*A4^3
  +354199910400*G20^2*C18*A10*A4^3
  -1889066188800*G24*G20*C18*A6*A4^3
  +7556264755200*G20*C18^2*A6^2*A4^3
  +2158932787200*G26*G20*C18*A4^4
  -11994071040*G20^2*C18*A6*A4^4
  +88119705600*G20*C18^2*A4^6
);

/* Up to D14^9 */
J9 := 1/(2^33 * 3^14 * 5^8 * 7^21) * (
  +13064111104996586880000*C28*B22*G20^2
  +338186440153133964000000*C28^2*G20*B14
  -16374771100488729600*G20^3*B16*B14
  -559173152793024*B16^3*B14^3
  +58949175961759426560000*G20^3*C18*A12p
  +6039070050164659200*C18*B16^2*B14^2*A12p
  -21740652180592773120000*C18^2*B16*B14*A12p^2
  +26088782616711327744000000*C18^3*A12p^3
  +21000643936376795712000*G20^3*C18*A12
  -75071819869295760000*C28*G20*B16*B14*A12
  +2151418705371159840*C18*B16^2*B14^2*A12
  +270258551529464736000000*C28*G20*C18*A12p*A12
  -15490214678672350848000*C18^2*B16*B14*A12p*A12
  +27882386421610231526400000*C18^3*A12p^2*A12
  +96279608982371812200000*C28*G20*C18*A12^2
  -2759194489638512494800*C18^2*B16*B14*A12^2
  +9933100162698644981280000*C18^3*A12p*A12^2
  +1179555644320464091527000*C18^3*A12^3
  +20468463875610912000*G20^4*A10
  +2096899322973840*G20*B16^2*B14^2*A10
  -15097675125411648000*G20*C18*B16*B14*A12p*A10
  +27175815225740966400000*G20*C18^2*A12p^2*A10
  +93839774836619700000*C28*G20^2*A12*A10
  -5378546763427899600*G20*C18*B16*B14*A12*A10
  +19362768348340438560000*G20*C18^2*A12p*A12*A10
  +3448993112048140618500*G20*C18^2*A12^2*A10
  -2621124153717300*G20^2*B16*B14*A10^2
  +9436046953382280000*G20^2*C18*A12p*A10^2
  +3361591727142437250*G20^2*C18*A12*A10^2
  +1092135064048875*G20^3*A10^3
  +1794168061443994924800000*C28^3*A6
  -109165140669924864000*G24*G20^3*A6
  -11183463055860480*G24*B16^2*B14^2*A6
  +80520934002195456000*G24*C18*B16*B14*A12p*A6
  -144937681203951820800000*G24*C18^2*A12p^2*A6
  -500478799128638400000*C28*G24*G20*A12*A6
  +28685582738282131200*G24*C18*B16*B14*A12*A6
  -103268097857815672320000*G24*C18^2*A12p*A12*A6
  -18394629930923416632000*G24*C18^2*A12^2*A6
  +27958657639651200*G24*G20*B16*B14*A10*A6
  -100651167502744320000*G24*G20*C18*A12p*A10*A6
  -35856978422852664000*G24*G20*C18*A12*A10*A6
  -17474161024782000*G24*G20^2*A10^2*A6
  +436660562679699456000*G20^3*C18*A6^2
  -74556420372403200*G24^2*B16*B14*A6^2
  +44733852223441920*C18*B16^2*B14^2*A6^2
  +268403113340651520000*G24^2*C18*A12p*A6^2
  -322083736008781824000*C18^2*B16*B14*A12p*A6^2
  +579750724815807283200000*C18^3*A12p^2*A6^2
  +95618609127607104000*G24^2*C18*A12*A6^2
  +2001915196514553600000*C28*G20*C18*A12*A6^2
  -114742330953128524800*C18^2*B16*B14*A12*A6^2
  +413072391431262689280000*C18^3*A12p*A12*A6^2
  +73578519723693666528000*C18^3*A12^2*A6^2
  +93195525465504000*G24^2*G20*A10*A6^2
  -111834630558604800*G20*C18*B16*B14*A10*A6^2
  +402604670010977280000*G20*C18^2*A12p*A10*A6^2
  +143427913691410656000*G20*C18^2*A12*A10*A6^2
  +69896644099128000*G20^2*C18*A10^2*A6^2
  -165680934160896000*G24^3*A6^3
  +596451362979225600*G24*C18*B16*B14*A6^3
  -2147224906725212160000*G24*C18^2*A12p*A6^3
  -764948873020856832000*G24*C18^2*A12*A6^3
  -745564203724032000*G24*G20*C18*A10*A6^3
  +1988171209930752000*G24^2*C18*A6^4
  -1192902725958451200*C18^2*B16*B14*A6^4
  +4294449813450424320000*C18^3*A12p*A6^4
  +1529897746041713664000*C18^3*A12*A6^4
  +1491128407448064000*G20*C18^2*A10*A6^4
  -7952684839723008000*G24*C18^2*A6^5
  +10603579786297344000*C18^3*A6^6
  +124760160765628416000*G26*G20^3*A4
  +871801779127305600000*C28^2*B16*B14*A4
  +12781100635269120*G26*B16^2*B14^2*A4
  -3138486404858300160000000*C28^2*C18*A12p*A4
  -92023924573937664000*G26*C18*B16*B14*A12p*A4
  +165643064233087795200000*G26*C18^2*A12p^2*A4
  +571975770432729600000*C28*G26*G20*A12*A4
  -1118085781730769432000000*C28^2*C18*A12*A4
  -32783523129465292800*G26*C18*B16*B14*A12*A4
  +118020683266075054080000*G26*C18^2*A12p*A12*A4
  +21022434206769619008000*G26*C18^2*A12^2*A4
  -1089752223909132000000*C28^2*G20*A10*A4
  -31952751588172800*G26*G20*B16*B14*A10*A4
  +115029905717422080000*G26*G20*C18*A12p*A10*A4
  +40979403911831616000*G26*G20*C18*A12*A10*A4
  +19970469742608000*G26*G20^2*A10^2*A4
  +5812011860848704000000*C28^2*G24*A6*A4
  -693112004253491200*G20^4*A6*A4
  +170414675136921600*G26*G24*B16*B14*A6*A4
  -71006114640384*G20*B16^2*B14^2*A6*A4
  -613492830492917760000*G26*G24*C18*A12p*A6*A4
  +511244025410764800*G20*C18*B16*B14*A12p*A6*A4
  -920239245739376640000*G20*C18^2*A12p^2*A6*A4
  -3177643169070720000*C28*G20^2*A12*A6*A4
  -218556820863101952000*G26*G24*C18*A12*A6*A4
  +182130684052584960*G20*C18*B16*B14*A12*A6*A4
  -655670462589305856000*G20*C18^2*A12p*A12*A6*A4
  -116791301148720105600*G20*C18^2*A12^2*A6*A4
  -213018343921152000*G26*G24*G20*A10*A6*A4
  +177515286600960*G20^2*B16*B14*A10*A6*A4
  -639055031763456000*G20^2*C18*A12p*A10*A6*A4
  -227663355065731200*G20^2*C18*A12*A10*A6*A4
  -110947054125600*G20^3*A10^2*A6*A4
  +568048917123072000*G26*G24^2*A6^2*A4
  -23248047443394816000000*C28^2*C18*A6^2*A4
  -946748195205120*G24*G20*B16*B14*A6^2*A4
  -681658700547686400*G26*C18*B16*B14*A6^2*A4
  +3408293502738432000*G24*G20*C18*A12p*A6^2*A4
  +2453971321971671040000*G26*C18^2*A12p*A6^2*A4
  +1214204560350566400*G24*G20*C18*A12*A6^2*A4
  +874227283452407808000*G26*C18^2*A12*A6^2*A4
  +1183435244006400*G24*G20^2*A10*A6^2*A4
  +852073375684608000*G26*G20*C18*A10*A6^2*A4
  -3155827317350400*G24^2*G20*A6^3*A4
  -4544391336984576000*G26*G24*C18*A6^3*A4
  +3786992780820480*G20*C18*B16*B14*A6^3*A4
  -13633174010953728000*G20*C18^2*A12p*A6^3*A4
  -4856818241402265600*G20*C18^2*A12*A6^3*A4
  -4733740976025600*G20^2*C18*A10*A6^3*A4
  +25246618538803200*G24*G20*C18*A6^4*A4
  +9088782673969152000*G26*C18^2*A6^4*A4
  -50493237077606400*G20*C18^2*A6^5*A4
  -6642299269541376000000*C28^2*G26*A4^2
  -97379814363955200*G26^2*B16*B14*A4^2
  +350567331710238720000*G26^2*C18*A12p*A4^2
  +124889611921772544000*G26^2*C18*A12*A4^2
  +121724767954944000*G26^2*G20*A10*A4^2
  -649198762426368000*G26^2*G24*A6*A4^2
  +36901662608563200000*C28^2*G20*A6*A4^2
  +1081997937377280*G26*G20*B16*B14*A6*A4^2
  -3895192574558208000*G26*G20*C18*A12p*A6*A4^2
  -1387662354686361600*G26*G20*C18*A12*A6*A4^2
  -1352497421721600*G26*G20^2*A10*A6*A4^2
  +7213319582515200*G26*G24*G20*A6^2*A4^2
  +2596795049705472000*G26^2*C18*A6^2*A4^2
  -3005549826048*G20^2*B16*B14*A6^2*A4^2
  +10819979373772800*G20^2*C18*A12p*A6^2*A4^2
  +3854617651906560*G20^2*C18*A12*A6^2*A4^2
  +3756937282560*G20^3*A10*A6^2*A4^2
  -20036998840320*G24*G20^2*A6^3*A4^2
  -28853278330060800*G26*G20*C18*A6^3*A4^2
  +80147995361280*G20^2*C18*A6^4*A4^2
  +247313814257664000*G26^3*A4^3
  +10184502919643136000*G20^3*C18*A4^3
  +1043355153899520*C18*B16^2*B14^2*A4^3
  -7512157108076544000*C18^2*B16*B14*A12p*A4^3
  +13521882794537779200000*C18^3*A12p^2*A4^3
  +46691899627161600000*C28*G20*C18*A12*A4^3
  -2676205969752268800*C18^2*B16*B14*A12*A4^3
  +9634341491108167680000*C18^3*A12p*A12*A4^3
  +1716117078103642368000*C18^3*A12^2*A4^3
  -2608387884748800*G20*C18*B16*B14*A10*A4^3
  +9390196385095680000*G20*C18^2*A12p*A10*A4^3
  +3345257462190336000*G20*C18^2*A12*A10*A4^3
  +1630242427968000*G20^2*C18*A10^2*A4^3
  -4121896904294400*G26^2*G20*A6*A4^3
  +13911402051993600*G24*C18*B16*B14*A6*A4^3
  -50081047387176960000*G24*C18^2*A12p*A6*A4^3
  -17841373131681792000*G24*C18^2*A12*A6*A4^3
  -17389252564992000*G24*G20*C18*A10*A6*A4^3
  +22899427246080*G26*G20^2*A6^2*A4^3
  +46371340173312000*G24^2*C18*A6^2*A4^3
  -55645608207974400*C18^2*B16*B14*A6^2*A4^3
  +200324189548707840000*C18^3*A12p*A6^2*A4^3
  +71365492526727168000*C18^3*A12*A6^2*A4^3
  +69557010259968000*G20*C18^2*A10*A6^2*A4^3
  -42406346752*G20^3*A6^3*A4^3
  -370970721386496000*G24*C18^2*A6^3*A4^3
  +741941442772992000*C18^3*A6^4*A4^3
  -542228511799296000000*C28^2*C18*A4^4
  -15898745202278400*G26*C18*B16*B14*A4^4
  +57235482728202240000*G26*C18^2*A12p*A4^4
  +20390140721922048000*G26*C18^2*A12*A4^4
  +19873431502848000*G26*G20*C18*A10*A4^4
  -105991634681856000*G26*G24*C18*A6*A4^4
  +88326362234880*G20*C18*B16*B14*A6*A4^4
  -317974904045568000*G20*C18^2*A12p*A6*A4^4
  -113278559566233600*G20*C18^2*A12*A6*A4^4
  -110407952793600*G20^2*C18*A10*A6*A4^4
  +588842414899200*G24*G20*C18*A6^2*A4^4
  +423966538727424000*G26*C18^2*A6^2*A4^4
  -2355369659596800*G20*C18^2*A6^3*A4^4
  +60566648389632000*G26^2*C18*A4^5
  -672962759884800*G26*G20*C18*A6*A4^5
  +1869340999680*G20^2*C18*A6^2*A4^5
  -648928375603200*C18^2*B16*B14*A4^6
  +2336142152171520000*C18^3*A12p*A4^6
  +832250641711104000*C18^3*A12*A4^6
  +811160469504000*G20*C18^2*A10*A4^6
  -4326189170688000*G24*C18^2*A6*A4^6
  +17304756682752000*C18^3*A6^2*A4^6
  +4944216195072000*G26*C18^2*A4^7
  -27467867750400*G20*C18^2*A6*A4^7
  +134536495104000*C18^3*A4^9
);

/* Up to D14^10 */
J10 := 1/(2^34 * 3^17 * 5^8 * 7^19) * (
  -142278050353576273920000*C28^2*G24*G20
  -14380244404988313600*G20^5
  +49431160876518227520000*C28^3*B16
  -777759021612115200*C28*B22*G20*B16*B14
  +15672416167117659600*C28^2*B16*B14^2
  +1392369748310016*G20^2*B16^2*B14^2
  +2799932477803614720000*C28*B22*G20*C18*A12p
  -56420698201623574560000*C28^2*C18*B14*A12p
  -10025062187832115200*G20^2*C18*B16*B14*A12p
  +18045111938097807360000*G20^2*C18^2*A12p^2
  +109267517448055008000*C28*G20^3*A12
  +997475945217537744000*C28*B22*G20*C18*A12
  -20099873734328398437000*C28^2*C18*B14*A12
  -3571428404415191040*G20^2*C18*B16*B14*A12
  -6197329538956080*C28*B16^2*B14^2*A12
  +12857142255894687744000*G20^2*C18^2*A12p*A12
  +44620772680483776000*C28*C18*B16*B14*A12p*A12
  -80317390824870796800000*C28*C18^2*A12p^2*A12
  +149118135945116940000*C28^2*G20*A12^2
  +2290178464331241254400*G20^2*C18^2*A12^2
  +15896150267422345200*C28*C18*B16*B14*A12^2
  -57226140962720442720000*C28*C18^2*A12p*A12^2
  -10193406358984578859500*C28*C18^2*A12^3
  +972198777015144000*C28*B22*G20^2*A10
  -19590520208897074500*C28^2*G20*B14*A10
  -3480924370775040*G20^3*B16*B14*A10
  +12531327734790144000*G20^3*C18*A12p*A10
  +4464285505518988800*G20^3*C18*A12*A10
  +15493323847390200*C28*G20*B16*B14*A12*A10
  -55775965850604720000*C28*G20*C18*A12p*A12*A10
  -19870187834277931500*C28*G20*C18*A12^2*A10
  +2175577731734400*G20^4*A10^2
  -9683327404618875*C28*G20^2*A12*A10^2
  -5185060144080768000*C28*G24*B22*G20*A6
  +104482774447451064000*C28^2*G24*B14*A6
  +18564929977466880*G24*G20^2*B16*B14*A6
  -66833747918880768000*G24*G20^2*C18*A12p*A6
  -23809522696101273600*G24*G20^2*C18*A12*A6
  -82631060519414400*C28*G24*B16*B14*A12*A6
  +297471817869891840000*C28*G24*C18*A12p*A12*A6
  +105974335116148968000*C28*G24*C18*A12^2*A6
  -23206162471833600*G24*G20^3*A10*A6
  +103288825649268000*C28*G24*G20*A12*A10*A6
  +61883099924889600*G24^2*G20^2*A6^2
  +20740240576323072000*C28*B22*G20*C18*A6^2
  -417931097789804256000*C28^2*C18*B14*A6^2
  -74259719909867520*G20^2*C18*B16*B14*A6^2
  +267334991675523072000*G20^2*C18^2*A12p*A6^2
  -275436868398048000*C28*G24^2*A12*A6^2
  +95238090784405094400*G20^2*C18^2*A12*A6^2
  +330524242077657600*C28*C18*B16*B14*A12*A6^2
  -1189887271479567360000*C28*C18^2*A12p*A12*A6^2
  -423897340464595872000*C28*C18^2*A12^2*A6^2
  +92824649887334400*G20^3*C18*A10*A6^2
  -413155302597072000*C28*G20*C18*A12*A10*A6^2
  -495064799399116800*G24*G20^2*C18*A6^3
  +2203494947184384000*C28*G24*C18*A12*A6^3
  +990129598798233600*G20^2*C18^2*A6^4
  -4406989894368768000*C28*C18^2*A12*A6^4
  +5925783021806592000*C28*G26*B22*G20*A4
  +5285677422301524864000*C28^2*G20^2*A4
  -119408885082801216000*C28^2*G26*B14*A4
  -21217062831390720*G26*G20^2*B16*B14*A4
  +76381426193006592000*G26*G20^2*C18*A12p*A4
  +2197741117687763760000*C28^3*A12*A4
  +27210883081258598400*G26*G20^2*C18*A12*A4
  +94435497736473600*C28*G26*B16*B14*A12*A4
  -339967791851304960000*C28*G26*C18*A12p*A12*A4
  -121113525847027392000*C28*G26*C18*A12^2*A4
  +26521328539238400*G26*G20^3*A10*A4
  -118044372170592000*C28*G26*G20*A12*A10*A4
  -141447085542604800*G26*G24*G20^2*A6*A4
  -32921016787814400*C28*B22*G20^2*A6*A4
  +663382694904451200*C28^2*G20*B14*A6*A4
  +117872571285504*G20^3*B16*B14*A6*A4
  -424341256627814400*G20^3*C18*A12p*A6*A4
  +629569984909824000*C28*G26*G24*A12*A6*A4
  -151171572673658880*G20^3*C18*A12*A6*A4
  -524641654091520*C28*G20*B16*B14*A12*A6*A4
  +1888709954729472000*C28*G20*C18*A12p*A12*A6*A4
  +672852921372374400*C28*G20*C18*A12^2*A6*A4
  -147340714106880*G20^4*A10*A6*A4
  +655802067614400*C28*G20^2*A12*A10*A6*A4
  +785817141903360*G24*G20^3*A6^2*A4
  +565788342170419200*G26*G20^2*C18*A6^2*A4
  -3497611027276800*C28*G24*G20*A12*A6^2*A4
  -2518279939639296000*C28*G26*C18*A12*A6^2*A4
  -3143268567613440*G20^3*C18*A6^3*A4
  +13990444109107200*C28*G20*C18*A12*A6^3*A4
  +80826906024345600*G26^2*G20^2*A4^2
  -359754277091328000*C28*G26^2*A12*A4^2
  -898076733603840*G26*G20^3*A6*A4^2
  +3997269745459200*C28*G26*G20*A12*A6*A4^2
  +2494657593344*G20^4*A6^2*A4^2
  -11103527070720*C28*G20^2*A12*A6^2*A4^2
  +483737389535232000*C28*B22*G20*C18*A4^3
  -9747664088391936000*C28^2*C18*B14*A4^3
  -1732005129093120*G20^2*C18*B16*B14*A4^3
  +6235218464735232000*G20^2*C18^2*A12p*A4^3
  +2221296578061926400*G20^2*C18^2*A12*A4^3
  +7709020223385600*C28*C18*B16*B14*A12*A4^3
  -27752472804188160000*C28*C18^2*A12p*A12*A4^3
  -9886818436492032000*C28*C18^2*A12^2*A4^3
  +2165006411366400*G20^3*C18*A10*A4^3
  -9636275279232000*C28*G20*C18*A12*A10*A4^3
  -11546700860620800*G24*G20^2*C18*A6*A4^3
  +51393468155904000*C28*G24*C18*A12*A6*A4^3
  +46186803442483200*G20^2*C18^2*A6^2*A4^3
  -205573872623616000*C28*C18^2*A12*A6^2*A4^3
  +13196229554995200*G26*G20^2*C18*A4^4
  -58735392178176000*C28*G26*C18*A12*A4^4
  -73312386416640*G20^3*C18*A6*A4^4
  +326307734323200*C28*G20*C18*A12*A6*A4^4
  +538621614489600*G20^2*C18^2*A4^6
  -2397362946048000*C28*C18^2*A12*A4^6
);

